Thirteen Improved Binary Constant-Weight Codes with Explicit Cyclic Orbit Certificates

We exhibit thirteen explicit binary constant-weight codes improving lower bounds recorded in Brouwer's table, including $A(29,6,5)\geq 333$, $A(55,4,5)\geq 66144$, and $A(62,4,5)\geq 107360$. Their 408,729 codewords are specified by 11,386 orbit representatives under explicitly given cyclic coordinate permutations, together with a standalone reconstruction and distance verifier. All thirteen orbit expansions were checked to agree exactly with the full codeword lists.

==> anc/CERTIFICATE_VERIFICATION_LOG.txt <==
PASS A(16,4,7) >= 841: |G|=7, reps=121, orbits=1:1,7:120, distance >= 4
PASS A(20,4,5) >= 876: |G|=3, reps=294, orbits=1:3,3:291, distance >= 4
PASS A(25,4,6) >= 7800: |G|=5, reps=1560, orbits=5:1560, distance >= 4
PASS A(29,4,5) >= 4491: |G|=3, reps=1503, orbits=1:9,3:1494, distance >= 4
PASS A(29,6,5) >= 333: |G|=3, reps=111, orbits=3:111, distance >= 6
PASS A(36,4,5) >= 11207: |G|=35, reps=321, orbits=7:1,35:320, distance >= 4
PASS A(38,4,5) >= 13737: |G|=19, reps=723, orbits=19:723, distance >= 4
PASS A(39,4,5) >= 15618: |G|=38, reps=411, orbits=38:411, distance >= 4
PASS A(44,4,5) >= 25585: |G|=43, reps=595, orbits=43:595, distance >= 4
PASS A(54,4,5) >= 60632: |G|=53, reps=1144, orbits=53:1144, distance >= 4
PASS A(55,4,5) >= 66144: |G|=53, reps=1248, orbits=53:1248, distance >= 4
PASS A(60,4,5) >= 94105: |G|=59, reps=1595, orbits=59:1595, distance >= 4
PASS A(62,4,5) >= 107360: |G|=61, reps=1760, orbits=61:1760, distance >= 4
VERIFIED 13/13; words= 408729 representatives= 11386 ; exact original-set match: True


==> anc/CLAIMS.csv <==
parameter,listed_lower_bound_on_2026_11_09,new_lower_bound,gain,code_file,code_sha256
"A(16,4,7)",836,841,5,codes/A16_4_7_841.txt,1787b928542180f6901bf2288fb5c4fdac3facda2a7ef1e188e305d3e161dc87
"A(20,4,5)",874,876,2,codes/A20_4_5_876.txt,02ff8c959a85b90b836220012855f42761a145088a97f716ecd6746b3e7b8a66
"A(25,4,6)",7787,7800,13,codes/A25_4_6_7800.txt,05ecec7adead8b92be9e033131303dba2956454a7e7e7a0f7161b0ec9ae73d5b
"A(29,4,5)",4466,4491,25,codes/A29_4_5_4491.txt,590faec3c6ce7f7e3f202ab206e87cd0da74d5468663c4e688c0b07debadff21
"A(29,6,5)",315,333,18,codes/A29_6_5_333.txt,25e21470f0d476f064b78369da04ed6452274c6494c8a5e6fc0d84c43840398d
"A(36,4,5)",11032,11207,175,codes/A36_4_5_11207.txt,ee6cbd7e9da5cf4f0c9cabe6f7def30e4031265051c0e99e7c6217018a68280b
"A(38,4,5)",13566,13737,171,codes/A38_4_5_13737.txt,3972e032fba1c542ee6ee0b5db1039ef521b7954f8c893f8d80fbf2d01ca70a7
"A(39,4,5)",15276,15618,342,codes/A39_4_5_15618.txt,ef4c0ff3267daae96145cfce9e325c755b44b1e3cdbb2921d49884b48acb0f2e
"A(44,4,5)",25564,25585,21,codes/A44_4_5_25585.txt,65c8f9076fa3998fa3cafdedbc36e105cd503810c1309d65e049cb69d5407a27
"A(54,4,5)",59943,60632,689,codes/A54_4_5_60632.txt,6714b4204ddf26686f98fe3da9f466e5d8f8637a9d0cd8faffb4adf3400221e4
"A(55,4,5)",65164,66144,980,codes/A55_4_5_66144.txt,48b34a9ab0c52c6c03d035f273499842d32b16b1daf55643ae1e278d1bfb9f64
"A(60,4,5)",93206,94105,899,codes/A60_4_5_94105.txt,391eef7fff74e33772f5597237d4f5186f6b4ef2333cc38e6aa1c834397f4b9d
"A(62,4,5)",106445,107360,915,codes/A62_4_5_107360.txt,f662198403628e94b74e19f41951f762614815604928e872caed460b382835e2


==> anc/JOHNSON_BOUNDS.csv <==
n,d,w,M,Displayed_Upper
16,4,7,841,1040
20,4,5,876,912
25,4,6,7800,8379
29,4,5,4491,4750
29,6,5,333,364
36,4,5,11207,11397
38,4,5,13737,14341
39,4,5,15618,16450
44,4,5,25585,26488
54,4,5,60632,61959
55,4,5,66144,68013
60,4,5,94105,95748
62,4,5,107360,109678


==> anc/ORBIT_MANIFEST.csv <==
n,d,w,M,old,order,blocks,rep_count,orbit_sizes,rep_file,rep_sha256,original_code_sha256
16,4,7,841,836,7,7 7 1 1,121,"1:1,7:120",reps/A16_4_7_841_reps.txt,22d61555f7ecfc197024aee171fb147bf323b83a572a5f0d1a3569d93fe15410,1787b928542180f6901bf2288fb5c4fdac3facda2a7ef1e188e305d3e161dc87
20,4,5,876,874,3,3 3 3 3 3 3 1 1,294,"1:3,3:291",reps/A20_4_5_876_reps.txt,5b09da6ef49d04793f6c7bdf9252623f83916d9af6d70f38a6465f29eb5b0daf,02ff8c959a85b90b836220012855f42761a145088a97f716ecd6746b3e7b8a66
25,4,6,7800,7787,5,5 5 5 5 5,1560,5:1560,reps/A25_4_6_7800_reps.txt,88e8d83bca77f24a6bbc6bd9168e8f43535e15adfcc1780d3d989d5f86719d4c,05ecec7adead8b92be9e033131303dba2956454a7e7e7a0f7161b0ec9ae73d5b
29,4,5,4491,4466,3,3 3 3 3 3 3 3 3 3 1 1,1503,"1:9,3:1494",reps/A29_4_5_4491_reps.txt,b8f8c8cf3d439995846a33739a6ab289caa851e0b5aeb722d1de897ca881e97c,590faec3c6ce7f7e3f202ab206e87cd0da74d5468663c4e688c0b07debadff21
29,6,5,333,315,3,3 3 3 3 3 3 3 3 3 1 1,111,3:111,reps/A29_6_5_333_reps.txt,42eaab3400f9b4e66c6ae244b0def1d723dabab360c87ccc5904b131c37e2601,25e21470f0d476f064b78369da04ed6452274c6494c8a5e6fc0d84c43840398d
36,4,5,11207,11032,35,35 1,321,"7:1,35:320",reps/A36_4_5_11207_reps.txt,7dbef9a01f7755b49c9be08d29a1d35aab9a86a3b953cafcef925e65dfac3417,ee6cbd7e9da5cf4f0c9cabe6f7def30e4031265051c0e99e7c6217018a68280b
38,4,5,13737,13566,19,19 19,723,19:723,reps/A38_4_5_13737_reps.txt,25c693dc55ef4e17afb534b0122a36be6757c23a1f5bb56b94622ee455b11caa,3972e032fba1c542ee6ee0b5db1039ef521b7954f8c893f8d80fbf2d01ca70a7
39,4,5,15618,15276,38,38 1,411,38:411,reps/A39_4_5_15618_reps.txt,71683b47753bcd2cde1092f6d24ee5f2de0a291cbbca7e27a7db59d4be53d040,ef4c0ff3267daae96145cfce9e325c755b44b1e3cdbb2921d49884b48acb0f2e
44,4,5,25585,25564,43,43 1,595,43:595,reps/A44_4_5_25585_reps.txt,d2327ee7a7ed3d28b9dfde7c33a9ace1d6785d20b607f3e13ca4e0e2d1d8dbfd,65c8f9076fa3998fa3cafdedbc36e105cd503810c1309d65e049cb69d5407a27
54,4,5,60632,59943,53,53 1,1144,53:1144,reps/A54_4_5_60632_reps.txt,0f6691624cb9b1938d59668acc972faa10b187f309d2ac735c0aa11c3e37514a,6714b4204ddf26686f98fe3da9f466e5d8f8637a9d0cd8faffb4adf3400221e4
55,4,5,66144,65164,53,53 1 1,1248,53:1248,reps/A55_4_5_66144_reps.txt,e7f254f4fb9043f7e85b454fa6a6d1552e5cfb79d0d7f71ab191bbe8fb065f11,48b34a9ab0c52c6c03d035f273499842d32b16b1daf55643ae1e278d1bfb9f64
60,4,5,94105,93206,59,59 1,1595,59:1595,reps/A60_4_5_94105_reps.txt,d79b8591608dc7eb4f5a4f43abaa07285fe02137703ca90a486dd3663277b43b,391eef7fff74e33772f5597237d4f5186f6b4ef2333cc38e6aa1c834397f4b9d
62,4,5,107360,106445,61,61 1,1760,61:1760,reps/A62_4_5_107360_reps.txt,321769e2d13d48923b5cccab9bce48f1d1a8142f79be84bca37296f70ca75d12,f662198403628e94b74e19f41951f762614815604928e872caed460b382835e2


==> anc/PROOF_NOTE.txt <==
Let C be a set of length-n binary words of constant weight w. Write each
word as a w-subset of {0,...,n-1}. For even d, put t = w - d/2 + 1.
If no t-subset is contained in two distinct words, then every pair x,y
satisfies |support(x) intersection support(y)| <= t-1 = w-d/2. Therefore
HammingDistance(x,y) = 2(w - intersection) >= d.
The included verifier checks the alphabet, n, w, M, and the uniqueness
of all t-subsets of each word. This establishes A(n,d,w) >= M.
This is an existence proof of a lower bound, not an optimality proof.


==> anc/README.txt <==
THIRTEEN EXPLICIT BINARY CONSTANT-WEIGHT CODE LOWER BOUNDS
Public witness archive for: Thirteen Improved Lower Bounds for Binary Constant-Weight Codes: Explicit Verified Constructions
Author: Peter Rafat Adel Iskandar (table credit: Peter Adel, Ad)
Contact: 1peteradel@gmail.com
Research submission to Andries E. Brouwer: 9 November 2026.
This archive was prepared for a scholarly article on 10 November 2026.

DATA AND REPRODUCIBILITY
- codes/A{n}_{d}_{w}_{M}.txt: the M explicit binary codewords, one per line.
- verify_codes.py: standard-library verifier of n,d,w,M and t-subset packing.
- CLAIMS.csv: recorded bounds and SHA-256 for every codeword file.
- SHA256SUMS.txt: SHA-256 of the files inside this public witness archive.
- PROOF_NOTE.txt: the proof of the verifier's criterion.

Run: python3 verify_codes.py CWC_13_PUBLIC_WITNESSES_ARXIV_2026-11-10.zip
No network, AI access, proprietary software, or project source is required.
All 13 witness text files are byte-identical to the witnesses shared in the
original 9 November 2026 submission. Their SHA-256 signatures are unchanged.
The original (private submission package's public witness ZIP) SHA-256 was:
09223f54c7b72e7835be659fe36d018425377d8bfb7c5f767a6b240282cbfeeb

SCOPE
These are existence certificates for constructive lower bounds, not proofs
of optimality, nor claims of a new search algorithm. The underlying
AI-assisted research engine, symmetry generators, solver configuration,
seeds, neural projects and unrelated research histories are not included.
The explicit witnesses themselves are public and can be analyzed by others.


==> anc/SHA256SUMS.txt <==
7681f86aac91d74926a4a73781549821a8fbd7d3eb0c6e8f4a08c3e4dc617613  CLAIMS.csv
8d251a9028e92870f9ed3ceddc699180d2b87a5539c64f4c9863c587d09bb9ec  PROOF_NOTE.txt
031f54b4291ed0664ff1184ca87d1c7b87922898b614ff5891e098c7a4810436  README.txt
1787b928542180f6901bf2288fb5c4fdac3facda2a7ef1e188e305d3e161dc87  codes/A16_4_7_841.txt
02ff8c959a85b90b836220012855f42761a145088a97f716ecd6746b3e7b8a66  codes/A20_4_5_876.txt
05ecec7adead8b92be9e033131303dba2956454a7e7e7a0f7161b0ec9ae73d5b  codes/A25_4_6_7800.txt
590faec3c6ce7f7e3f202ab206e87cd0da74d5468663c4e688c0b07debadff21  codes/A29_4_5_4491.txt
25e21470f0d476f064b78369da04ed6452274c6494c8a5e6fc0d84c43840398d  codes/A29_6_5_333.txt
ee6cbd7e9da5cf4f0c9cabe6f7def30e4031265051c0e99e7c6217018a68280b  codes/A36_4_5_11207.txt
3972e032fba1c542ee6ee0b5db1039ef521b7954f8c893f8d80fbf2d01ca70a7  codes/A38_4_5_13737.txt
ef4c0ff3267daae96145cfce9e325c755b44b1e3cdbb2921d49884b48acb0f2e  codes/A39_4_5_15618.txt
65c8f9076fa3998fa3cafdedbc36e105cd503810c1309d65e049cb69d5407a27  codes/A44_4_5_25585.txt
6714b4204ddf26686f98fe3da9f466e5d8f8637a9d0cd8faffb4adf3400221e4  codes/A54_4_5_60632.txt
48b34a9ab0c52c6c03d035f273499842d32b16b1daf55643ae1e278d1bfb9f64  codes/A55_4_5_66144.txt
391eef7fff74e33772f5597237d4f5186f6b4ef2333cc38e6aa1c834397f4b9d  codes/A60_4_5_94105.txt
f662198403628e94b74e19f41951f762614815604928e872caed460b382835e2  codes/A62_4_5_107360.txt
e97b1b585bec94e46eff5d13581b106352621bbb12423e46b6972f5c20ff3120  verify_codes.py


==> anc/codes/A16_4_7_841.txt <==
1111111000000000
1111100110000000
0011111110000000
1110101101000000
0101111101000000
0111110011000000
1001111011000000
1011010111000000
0110011111000000
1101110100100000
0110111100100000
1111010010100000
1010111010100000
1100111001100000
0011111001100000
1110010101100000
0111001101100000
1001011101100000
1011001011100000
0101101011100000
1100100111100000
0101010111100000
0000111111100000
1110110100010000
0111011100010000
1011011010010000
0110111010010000
0101101110010000
1100011110010000
0111101001010000
1101011001010000
0011110101010000
1001101101010000
1101000111010000
0110100111010000
1000110111010000
1010001111010000
0001011111010000
1110011000110000
1001111000110000
0111100100110000
1010101100110000
1011100010110000
0111001010110000
1100101010110000
1110000110110000
1001010110110000
0010011110110000
1101100001110000
1010110001110000
0110010011110000
0010101011110000
1000011011110000
0001100111110000
0111101100001000
1010111100001000
1011101010001000
0111011010001000
0101110110001000
1100101110001000
1001011110001000
1101101001001000
1011011001001000
1111000101001000
0110110101001000
1010110011001000
1110001011001000
1011110000101000
1110101000101000
1011001100101000
1100011100101000
1100110010101000
0001111010101000
0111000110101000
1001100110101000
0010101110101000
0001110101101000
0100101101101000
0010011101101000
1101000011101000
0110100011101000
0011010011101000
1000101011101000
0100011011101000
1010000111101000
1111001000011000
1100111000011000
1101010010011000
0011110010011000
1010100110011000
0011001110011000
0000111110011000
1011100001011000
1110010001011000
0101110001011000
1100100101011000
0101001101011000
1000011101011000
0111000011011000
1001001011011000
0100101011011000
0010010111011000
0110110000111000
0101011000111000
1101000100111000
0011010100111000
1000110100111000
0110001100111000
0001101100111000
0100010110111000
1001010001111000
1100001001111000
0011001001111000
0010100101111000
0000110011111000
0000001111111000
0111110100000100
1111001100000100
1011110010000100
1101011010000100
1100110110000100
0110101110000100
1101110001000100
1011101001000100
1110010011000100
1100101011000100
0010111011000100
1010100111000100
0001110111000100
1001001111000100
1110110000100100
1101101000100100
1011010100100100
1000111100100100
0111100010100100
0011011010100100
1101000110100100
0010110110100100
1010001110100100
0001101110100100
0100011110100100
1111000001100100
0101011001100100
0100110101100100
1100001101100100
0010101101100100
0011000111100100
1111010000010100
0101111000010100
1011100100010100
1001011100010100
0010111100010100
1101100010010100
1110001010010100
0110011001010100
1000111001010100
1110000101010100
0101010101010100
0011001101010100
0011100011010100
1001010011010100
0100110011010100
0100001111010100
0110010100110100
0001110100110100
0101001100110100
1010010010110100
1001001010110100
0000111010110100
0100100110110100
0110100001110100
1100010001110100
0011010001110100
1010001001110100
0001101001110100
1000100101110100
0101000011110100
0000010111110100
1111100000001100
1110011000001100
1101010100001100
1001101100001100
0011100110001100
0101001110001100
0010011110001100
0110101001001100
0001111001001100
0101100101001100
0011010101001100
1000110101001100
1010001101001100
0100011101001100
1001100011001100
0101010011001100
1000011011001100
0110000111001100
0101110000101100
0111001000101100
0010111000101100
1010100010101100
0110010010101100
1100001010101100
1000010110101100
1100100001101100
0011100001101100
1010010001101100
1001000101101100
0001001011101100
0000100111101100
1010101000011100
0011011000011100
0111000100011100
1010010100011100
0100110100011100
1011000010011100
0110100010011100
1000110010011100
0001101010011100
0100011010011100
1100000110011100
0000101101011100
0010001011011100
0001000111011100
1110000000111100
1001100000111100
0100101000111100
1000001100111100
0001010010111100
0010000110111100
0000011001111100
0100000101111100
1000000011111100
1111010100000010
1011101100000010
1100111100000010
1101110010000010
0111101010000010
1110011010000010
0101011110000010
1011110001000010
1111001001000010
0110111001000010
0011011101000010
1010101011000010
0111000111000010
1001100111000010
0010110111000010
0100101111000010
1000011111000010
1111100000100010
1011011000100010
0101111000100010
1110001100100010
1001101010100010
1010100110100010
0110010110100010
0001110110100010
1101010001100010
1011000101100010
0110100101100010
1000110101100010
0001101101100010
0100011101100010
0011100011100010
1010010011100010
0100110011100010
1100001011100010
0001011011100010
0010001111100010
0111110000010010
1101101000010010
1010111000010010
0001111100010010
1111000010010010
0011100110010010
1010010110010010
0100110110010010
0110001110010010
1001001110010010
1100110001010010
0101100101010010
0110010101010010
1001010101010010
1100001101010010
0010101101010010
0101010011010010
0011001011010010
0000111011010010
0110101000110010
1100100100110010
0101010100110010
0010110100110010
0011001100110010
1000011100110010
0101100010110010
0011010010110010
1000110010110010
1010001010110010
0100011010110010
0000101110110010
1110000001110010
0001110001110010
0101001001110010
1000101001110010
0010011001110010
1001000011110010
0100000111110010
1110110000001010
1101011000001010
0011111000001010
1101100100001010
1000111010001010
0110100110001010
1100010110001010
0011010110001010
1010001110001010
0001101110001010
0111100001001010
1010100101001010
0101010101001010
0110001101001010
1001001101001010
0000111101001010
1011000011001010
1100100011001010
0001110011001010
0101001011001010
0010011011001010
0110011000101010
0011100100101010
1010010100101010
0100110100101010
0101001100101010
1000101100101010
1110000010101010
1001010010101010
0010110010101010
0011001010101010
0100101010101010
0000011110101010
1001100001101010
0010101001101010
1000011001101010
1100000101101010
0001000111101010
1011010000011010
1110000100011010
0100101100011010
0010011100011010
1001100010011010
0110010010011010
1100001010011010
0010101010011010
0001011010011010
0101000110011010
1101000001011010
0010110001011010
1010001001011010
0001101001011010
0100011001011010
0011000101011010
1000010011011010
0000100111011010
0111000000111010
1010100000111010
1100010000111010
1001001000111010
0000111000111010
1000000110111010
0100100001111010
0000010101111010
0010000011111010
1110101000000110
0111011000000110
1001111000000110
1010110100000110
0110110010000110
1110000110000110
0101100110000110
1001010110000110
0011001110000110
0000111110000110
1100011001000110
1100100101000110
0011100101000110
0101001101000110
1101000011000110
0011010011000110
1000110011000110
0110001011000110
0001101011000110
0100010111000110
0011110000100110
0111000100100110
1001100100100110
1100010100100110
0100101100100110
0010011100100110
1011000010100110
1100100010100110
0101010010100110
0010101010100110
1000011010100110
1010100001100110
0101100001100110
0110010001100110
1001001001100110
0000111001100110
0001010101100110
1000000111100110
1011001000010110
1101000100010110
0110100100010110
0011010100010110
1000101100010110
0100011100010110
1010100010010110
1100010010010110
0001110010010110
0101001010010110
0010011010010110
0111000001010110
1001100001010110
1010010001010110
0100101001010110
0001011001010110
0000110101010110
1000001011010110
0010000111010110
1001010000110110
0100110000110110
1100001000110110
1010000100110110
0110000010110110
0001000110110110
0000001101110110
0000100011110110
0101101000001110
1011000100001110
0110010100001110
0001110100001110
1100001100001110
0010101100001110
0111000010001110
1010010010001110
1001001010001110
1000100110001110
1110000001001110
1001010001001110
0100110001001110
0011001001001110
1000101001001110
0010100011001110
0000001111001110
1101000000101110
0110100000101110
1000110000101110
1010001000101110
0001011000101110
0001100010101110
0100000110101110
0100001001101110
0010000101101110
0000010011101110
1100100000011110
0011100000011110
0101010000011110
0110001000011110
1000011000011110
0001001100011110
0000010110011110
1000000101011110
0100000011011110
0010010000111110
0000100100111110
0000001010111110
0001000001111110
1101010110000001
0110110110000001
0111001110000001
1001101110000001
1010011110000001
0111100101000001
1001110101000001
1011001101000001
1100011101000001
0010111101000001
1011100011000001
1100110011000001
1101001011000001
0110101011000001
0011011011000001
1110000111000001
1111000100100001
1010110100100001
1100101100100001
0011101100100001
0101011100100001
1101100010100001
0011110010100001
1110001010100001
1001011010100001
0100111010100001
1110100001100001
1011010001100001
0101110001100001
1001101001100001
0110011001100001
0111000011100001
1001000111100001
0010100111100001
0100001111100001
1011010100010001
0101110100010001
1101001100010001
0110101100010001
1000111100010001
0111100010010001
1110010010010001
1001110010010001
1010101010010001
0101011010010001
1100100110010001
1111000001010001
0110110001010001
1100101001010001
1010011001010001
0001111001010001
1010100101010001
0011000111010001
0100010111010001
0000101111010001
0111010000110001
1100110000110001
1011001000110001
0101101000110001
0010111000110001
1001100100110001
0101000110110001
0000110110110001
1000001110110001
0011100001110001
0110000101110001
1000010101110001
0001001101110001
1010000011110001
0100100011110001
0001010011110001
1011100100001001
0111010100001001
1100110100001001
1110001100001001
0001111100001001
1110100010001001
1011010010001001
0101101010001001
1100011010001001
0010111010001001
1101010001001001
0011110001001001
0111001001001001
1010101001001001
0100111001001001
1010010101001001
0110010011001001
0100100111001001
0001010111001001
1000001111001001
0111100000101001
1110010000101001
1101001000101001
0011011000101001
1000111000101001
1001010100101001
0101010010101001
1100000110101001
0010010110101001
0001001110101001
0011000101101001
1000100101101001
0100010101101001
0001100011101001
1000010011101001
0010001011101001
1101100000011001
1010110000011001
0011101000011001
0110011000011001
1001011000011001
0100110010011001
0110000110011001
0001100110011001
1000010110011001
1001000101011001
0000110101011001
0010001101011001
1100000011011001
0010100011011001
0000011011011001
0001110000111001
1010000100111001
0100100100111001
0000011100111001
0011000010111001
1000100010111001
0100001010111001
0101000001111001
0010010001111001
0000101001111001
1101100100000101
1110010100000101
1010101100000101
0011011100000101
0100111100000101
1111000010000101
0101110010000101
0011101010000101
0110011010000101
1000111010000101
1100001110000101
0111010001000101
1010110001000101
1110001001000101
0101101001000101
1001011001000101
0101000111000101
1000010111000101
0010001111000101
1011100000100101
1101010000100101
0110101000100101
1010011000100101
0001111000100101
1001001100100101
0101001010100101
0110000110100101
1000100110100101
0001010110100101
0011001001100101
1010000101100101
0001100101100101
0000011101100101
1100000011100101
0010010011100101
0000101011100101
1110100000010101
0011110000010101
0111001000010101
1001101000010101
1100011000010101
0100101010010101
1001000110010101
0010100110010101
0000011110010101
0010101001010101
0100100101010101
0010010101010101
1000001101010101
0110000011010101
1000100011010101
0001001011010101
1100000100110101
0011000100110101
0000101100110101
0001100010110101
0100010010110101
0010001010110101
1001000001110101
0000110001110101
0100001001110101
0110110000001101
1001110000001101
1011001000001101
1100101000001101
0101011000001101
1000011100001101
1010000110001101
0100010110001101
0000101110001101
0010011001001101
1100000101001101
0010100101001101
0001001101001101
0011000011001101
0000110011001101
0100001011001101
0101000100101101
0000110100101101
0010001100101101
1001000010101101
0100100010101101
0000011010101101
0110000001101101
0001010001101101
1000001001101101
0000111000011101
1000100100011101
0001010100011101
0100001100011101
0101000010011101
0010010010011101
1000001010011101
1010000001011101
0001100001011101
0100010001011101
0010100000111101
1000010000111101
0001001000111101
1110100100000011
0011110100000011
0101101100000011
0110011100000011
1001011100000011
0111010010000011
1010110010000011
1011001010000011
1100101010000011
0001111010000011
0010101110000011
1101100001000011
1110010001000011
0011101001000011
0101011001000011
1000111001000011
0100110101000011
1001010011000011
0001001111000011
0110110000100011
1001110000100011
0111001000100011
1010101000100011
1100011000100011
0000111100100011
0010011010100011
0011000110100011
0100100110100011
1000010110100011
0100101001100011
0101000101100011
0010010101100011
1000001101100011
1000100011100011
1011100000010011
1101010000010011
1110001000010011
0011011000010011
0100111000010011
0111000100010011
1000011010010011
0001010110010011
1001001001010011
0000011101010011
0001100011010011
0010010011010011
0100001011010011
1000000111010011
1010010000110011
0100001100110011
1100000010110011
0010100010110011
0001001010110011
0100010001110011
0000100101110011
1111000000001011
0101110000001011
0110101000001011
1001101000001011
1010011000001011
0011001100001011
0011100010001011
1001000110001011
0000110110001011
0100001110001011
1100001001001011
0001100101001011
0000101011001011
0010000111001011
1100100000101011
0110000100101011
1000001010101011
1010000001101011
0000110001101011
0001001001101011
0100000011101011
0101001000011011
0010100100011011
0100010100011011
1000001100011011
1010000010011011
0110000001011011
1000100001011011
0001010001011011
0010001000111011
0001000100111011
0000010010111011
0111100000000111
1011010000000111
1100110000000111
1101001000000111
0010111000000111
0101010100000111
1001100010000111
0010010110000111
0001110001000111
0110000101000111
1001000101000111
0000101101000111
1010000011000111
0100100011000111
0000011011000111
1110000000100111
0010100100100111
0000110010100111
0000001110100111
1000010001100111
0001000011100111
0110010000010111
0001100100010111
1000010100010111
0010001100010111
0011000010010111
0100000110010111
1100000001010111
0101000000110111
1000100000110111
0000011000110111
0010000001110111
1010100000001111
0100100100001111
1100000010001111
0001010010001111
0010001010001111
0101000001001111
0000010101001111
0011000000101111
0100010000101111
0000101000101111
1000000100101111
1001000000011111
0000100010011111
0000001001011111


==> anc/codes/A20_4_5_876.txt <==
01011100010000000000
00101110010000000000
00111001010000000000
01100101010000000000
01001011010000000000
00010111010000000000
01101000110000000000
00110100110000000000
00011010110000000000
01000110110000000000
01010001110000000000
00100011110000000000
00111100001000000000
10011010001000000000
10100110001000000000
10010101001000000000
00110011001000000000
00001111001000000000
10110000101000000000
10001100101000000000
00101010101000000000
00011001101000000000
00100101101000000000
10000011101000000000
01110000011000000000
10100001011000000000
10011100000100000000
11001010000100000000
01010110000100000000
11010001000100000000
01001101000100000000
10000111000100000000
01011000100100000000
10010010100100000000
00001110100100000000
10001001100100000000
00010101100100000000
01000011100100000000
11000100010100000000
01100010010100000000
10101000001100000000
11000000101100000000
00001010011100000000
00000101011100000000
00010000111100000000
11100100000010000000
01101010000010000000
11001001000010000000
00101101000010000000
10100011000010000000
01000111000010000000
10101000100010000000
01001100100010000000
11000010100010000000
00100110100010000000
10000101100010000000
00001011100010000000
00110010010010000000
10001010010010000000
01100000101010000000
00010100101010000000
01000010011010000000
00001001011010000000
10000000111010000000
00010011000110000000
00100001100110000000
01010000010110000000
00001100010110000000
10000001010110000000
10010000001110000000
00000110001110000000
01000001001110000000
11110000000001000000
11000110000001000000
00110110000001000000
10100101000001000000
01100011000001000000
10010011000001000000
01100100100001000000
10010100100001000000
01010010100001000000
11000001100001000000
00110001100001000000
00000111100001000000
10000010110001000000
00001001110001000000
10001001001001000000
01000101001001000000
00101000011001000000
00010100011001000000
01000000111001000000
10100010000101000000
00011010000101000000
01001000010101000000
00010001010101000000
00100000110101000000
01000010001101000000
00100001001101000000
00000100101101000000
01010100000011000000
00001110000011000000
01100000010011000000
10000100010011000000
00010000110011000000
10000010001011000000
00010001001011000000
00001000101011000000
00100100000111000000
00001001000111000000
10000000100111000000
00000010010111000000
11101000000000100000
10110010000000100000
01011010000000100000
01110001000000100000
10011001000000100000
00101011000000100000
11010000100000100000
01100010100000100000
10001010100000100000
10100001100000100000
01001001100000100000
00010011100000100000
11000001010000100000
00001101010000100000
01000011001000100000
00000110101000100000
00100100011000100000
10000010011000100000
00001000111000100000
00110000100100100000
01000100100100100000
00010010010100100000
00100001010100100000
10000000110100100000
00011000001100100000
10000100001100100000
00100010001100100000
10001100000010100000
00011000100010100000
00000110010010100000
00010001010010100000
00100000110010100000
01001000001010100000
00010010001010100000
00100001001010100000
11000000000110100000
00101000000110100000
00000101000110100000
00000000101110100000
00111000000001100000
00010101000001100000
10010000010001100000
01000010010001100000
00000100110001100000
10100000001001100000
01010000001001100000
00001010001001100000
00000001011001100000
00000110000101100000
01000001000101100000
00001000100101100000
00100010000011100000
10000001000011100000
01000000100011100000
10111000000000010000
11010100000000010000
11100001000000010000
01011001000000010000
00110101000000010000
10001101000000010000
01110000100000010000
11001000100000010000
10100100100000010000
00011100100000010000
00101001100000010000
01000101100000010000
01010010010000010000
10010000110000010000
01001100001000010000
00010110001000010000
10000100011000010000
00100010011000010000
00000001111000010000
01101000000100010000
00001011000100010000
00110000010100010000
10001000010100010000
00000100110100010000
00100100001100010000
10000010001100010000
00010001001100010000
10000110000010010000
10010001000010010000
01000100010010010000
00100001010010010000
00001000110010010000
11000000001010010000
00101000001010010000
00000010101010010000
10100000000110010000
00011000000110010000
01000000100110010000
00101100000001010000
00100010100001010000
10100000010001010000
00011000010001010000
00000101010001010000
01100000001001010000
00000011001001010000
00010000101001010000
11000000000101010000
00010100000101010000
00000001100101010000
00000000011101010000
00110000000011010000
10001000000011010000
01000001000011010000
00000100001011010000
01100100000000110000
11000010000000110000
00101000010000110000
00010100010000110000
00000011010000110000
10010000001000110000
00001001001000110000
00100000101000110000
00001100000100110000
10000001000100110000
00000010100100110000
01000000010100110000
01010000000010110000
00001010000010110000
00000001100010110000
00000000011010110000
01001000000001110000
00010010000001110000
10000000100001110000
00000000000111110000
01111000000000001000
11001100000000001000
11010010000000001000
10101010000000001000
01100110000000001000
00011110000000001000
11100000100000001000
10011000100000001000
01010100100000001000
00101100100000001000
00110010100000001000
10000110100000001000
10100100010000001000
00000101110000001000
01001010001000001000
00101001001000001000
10001000011000001000
01000100011000001000
00010010011000001000
00110100000100001000
00011001000100001000
10010000010100001000
01000001010100001000
00001000110100001000
01010000001100001000
10000001001100001000
00000010101100001000
10110000000010001000
01100001000010001000
00010100010010001000
00000011010010001000
01000000110010001000
00011000001010001000
10000100001010001000
00000001101010001000
00100000011010001000
01001000000110001000
10000010000110001000
00000100100110001000
01010001000001001000
01001000100001001000
11000000010001001000
00001100010001001000
00100010010001001000
00110000001001001000
00000110001001001000
10000000101001001000
01100000000101001000
10000100000101001000
00000011000101001000
00101000000011001000
00000101000011001000
00000010100011001000
00000000001111001000
10010100000000101000
10000011000000101000
01100000010000101000
00011000010000101000
00000010110000101000
11000000001000101000
00001100001000101000
00010000101000101000
10100000000100101000
00001010000100101000
00000001100100101000
00000000011100101000
00100100000010101000
01000010000010101000
00001001000010101000
10001000000001101000
01000100000001101000
00100000100001101000
00010000000101101000
00000000010011101000
00001010100000011000
10000001100000011000
01001000010000011000
00000110010000011000
00010001010000011000
10100000001000011000
00000101001000011000
01000000101000011000
01000100000100011000
00010010000100011000
00100000100100011000
00001000001100011000
00001100000010011000
00100010000010011000
00010000100010011000
00000000010110011000
10010000000001011000
01000010000001011000
00100001000001011000
00000000110001011000
00110000000000111000
01000001000000111000
00000100100000111000
10000000000010111000
00000000001001111000
01110100000000000100
10101100000000000100
11100010000000000100
00111010000000000100
10010110000000000100
01001110000000000100
10110001000000000100
01101001000000000100
11000101000000000100
00011101000000000100
01010011000000000100
10001011000000000100
10011000010000000100
00001100110000000100
11010000001000000100
00010010101000000100
01001000011000000100
00000110011000000100
00100000111000000100
00100101000100000100
10000100100100000100
00101000010100000100
00000011010100000100
01000000110100000100
00110000001100000100
01000100001100000100
00001001001100000100
01011000000010000100
01000001100010000100
11000000010010000100
00000101010010000100
00000010110010000100
10100000001010000100
00001100001010000100
00000011001010000100
01100000000110000100
00010100000110000100
00001010000110000100
00000000011110000100
11001000000001000100
10100000100001000100
00100100010001000100
00010010010001000100
01000001010001000100
00011000001001000100
00100010001001000100
00000001101001000100
01010000000101000100
00001100000101000100
00000010100101000100
10000000001101000100
10010000000011000100
00100001000011000100
00000100100011000100
00100110000000100100
00101000100000100100
10100000010000100100
01010000010000100100
00000001110000100100
01100000001000100100
00010100001000100100
10000001001000100100
10001000000100100100
01000010000100100100
00010001000100100100
00110000000010100100
01000100000010100100
10000010000010100100
00001000010010100100
10000100000001100100
00000011000001100100
00010000100001100100
00000000010101100100
00000000001011100100
00100011000000010100
00010001100000010100
01100000010000010100
00001010010000010100
10000001010000010100
10001000001000010100
01000001001000010100
00000100101000010100
00010000011000010100
10010000000100010100
00000110000100010100
00001000100100010100
00100100000010010100
01000010000010010100
10000000100010010100
00000001000110010100
01000100000001010100
10000010000001010100
00001001000001010100
00000000010011010100
00011000000000110100
00000101000000110100
01000000100000110100
00000000001100110100
00100000000001110100
00000111000000001100
01000010100000001100
00110000010000001100
10000010010000001100
00001001010000001100
00100100001000001100
00010001001000001100
00001000101000001100
11000000000100001100
00100010000100001100
00010000100100001100
00000100010100001100
10001000000010001100
00010010000010001100
00100000100010001100
00010100000001001100
00001010000001001100
10000001000001001100
00000000011001001100
01000000000011001100
01001000000000101100
00100001000000101100
10000000100000101100
00000010001000101100
00000000000110101100
01010000000000011100
00101000000000011100
10000100000000011100
00000000001010011100
00000000000101011100
00000000010000111100
11011000000000000010
10110100000000000010
01101100000000000010
11000011000000000010
00011011000000000010
10100010100000000010
00010110100000000010
01100001100000000010
00001101100000000010
10101000010000000010
10000110010000000010
10010001010000000010
11000000110000000010
11000100001000000010
01100010001000000010
01010001001000000010
01001000101000000010
00011000011000000010
00000011011000000010
00000100111000000010
01110000000100000010
00100110000100000010
10100001000100000010
00101000100100000010
00010100010100000010
00001001010100000010
00000010110100000010
00001100001100000010
00010010001100000010
00000001101100000010
00111000000010000010
01010010000010000010
00010101000010000010
10010000100010000010
01001000010010000010
00100100010010000010
00000001110010000010
00001010001010000010
10000001001010000010
10001000000110000010
01000100000110000010
00100000001110000010
10001100000001000010
01001010000001000010
00101001000001000010
00011000100001000010
00110000010001000010
01000100010001000010
10010000001001000010
00100100001001000010
00000010101001000010
00000101000101000010
01000000100101000010
10000000010101000010
11000000000011000010
00000011000011000010
00100000100011000010
00000000011011000010
00010000000111000010
01010100000000100010
00001110000000100010
00100101000000100010
10000100100000100010
00100010010000100010
00010000110000100010
00110000001000100010
10001000001000100010
01000000011000100010
10010000000100100010
01001000000100100010
00000011000100100010
10100000000010100010
01000001000010100010
00000010100010100010
00000100001010100010
00000000010110100010
01100000000001100010
10000010000001100010
00000001100001100010
00001000010001100010
00000000001101100010
00110010000000010010
10001010000000010010
00000111000000010010
01000010100000010010
00001100010000010010
01000001010000010010
00100000110000010010
00100001001000010010
10000000101000010010
10000100000100010010
00010000100100010010
01000000001100010010
01100000000010010010
00001001000010010010
00000100100010010010
00010000001010010010
00000010000110010010
01010000000001010010
10000001000001010010
00000010010001010010
00001000001001010010
00010001000000110010
00001000100000110010
10000000010000110010
00100000000100110010
00000100000001110010
10001001000000001010
01000101000000001010
00100011000000001010
00010001100000001010
01010000010000001010
00001010010000001010
00010100001000001010
10000010001000001010
00100000101000001010
01000010000100001010
10000000100100001010
00100000010100001010
00000110000010001010
00001000100010001010
10000000010010001010
01000000001010001010
10100000000001001010
00010010000001001010
00000100100001001010
00000001010001001010
00001000000101001010
00101000000000101010
01000000100000101010
00000001001000101010
00000100000100101010
00010000000010101010
11000000000000011010
00011000000000011010
00100100000000011010
00000000011000011010
00000001000100011010
00000000000011011010
00000010000000111010
00110000100000000110
01000100100000000110
00001010100000000110
10000001100000000110
01000010010000000110
00100001010000000110
00101000001000000110
00000101001000000110
10000000011000000110
00011000000100000110
10000010000100000110
01000001000100000110
10000100000010000110
00100010000010000110
00010000010010000110
00000000100110000110
00000110000001000110
00010001000001000110
01000000001001000110
00100000000101000110
00001000000011000110
11000000000000100110
00010010000000100110
00001001000000100110
00000100010000100110
00000000101000100110
10100000000000010110
01001000000000010110
00010100000000010110
00000010001000010110
00000000010100010110
00000000100001010110
00000000000010110110
01100000000000001110
10010000000000001110
00001100000000001110
00000000110000001110
00000000001100001110
00000001000010001110
00000000000001101110
01110010000000000001
10001110000000000001
10101001000000000001
01010101000000000001
00100111000000000001
00111000100000000001
11000100100000000001
01001010100000000001
10010001100000000001
11001000010000000001
10010100010000000001
10000011010000000001
10100000110000000001
01011000001000000001
01100100001000000001
11000010001000000001
01000001101000000001
00001100011000000001
00000010111000000001
10110000000100000001
00101100000100000001
01100001000100000001
00100010100100000001
00011000010100000001
00000001110100000001
00010100001100000001
00000011001100000001
11010000000010000001
00110100000010000001
00011001000010000001
00010010100010000001
01000001010010000001
00000100110010000001
10001000001010000001
00100010001010000001
00000101001010000001
00010000011010000001
10000100000110000001
01000010000110000001
00001000100110000001
00100000010110000001
01101000000001000001
10011000000001000001
00001011000001000001
00001100100001000001
01010000010001000001
00000110010001000001
00100001010001000001
00010010001001000001
00100000101001000001
10000000011001000001
01000100000101000001
10000001000101000001
00010000100101000001
00001000001101000001
10100000000011000001
00000001100011000001
00001000010011000001
01000000001011000001
10100100000000100001
01001100000000100001
00010110000000100001
00000101100000100001
00110000010000100001
00001010010000100001
01000000110000100001
00101000001000100001
00010001001000100001
10000000101000100001
10000010000100100001
00001001000100100001
00000100010100100001
01000000001100100001
01100000000010100001
00000011000010100001
10000000010010100001
00010000000110100001
11000000000001100001
00000010100001100001
00000100001001100001
00100000000101100001
10100010000000010001
00011010000000010001
01000011000000010001
00000110100000010001
00100100010000010001
00001001010000010001
00110000001000010001
10000001001000010001
00001000101000010001
01000000011000010001
01010000000100010001
00000101000100010001
10000000100100010001
00000010010100010001
01001000000010010001
00100000100010010001
00000000001110010001
10000100000001010001
00010001000001010001
01000000100001010001
00000010000011010001
10001000000000110001
00100001000000110001
00010000100000110001
00000100000010110001
00000000010001110001
11000001000000001001
00001101000000001001
00010011000000001001
00100001100000001001
00101000010000001001
01000010010000001001
00010000110000001001
10010000001000001001
00000100101000001001
00000001011000001001
10001000000100001001
00000110000100001001
01000000100100001001
00100000001100001001
01000100000010001001
00001010000010001001
10000000100010001001
00100100000001001001
10000010000001001001
00000000010101001001
00010000000011001001
01010000000000101001
00100010000000101001
00001000100000101001
00000000001010101001
00000001000001101001
01100000000000011001
00010100000000011001
10000000010000011001
00000010001000011001
00000001000010011001
00001000000001011001
00000000000100111001
01100000100000000101
00010100100000000101
10000010100000000101
00001001100000000101
01000100010000000101
00100010010000000101
00010001010000000101
10000100001000000101
00001010001000000101
00100001001000000101
01001000000100000101
00010010000100000101
10000000010100000101
00000000101100000101
00101000000010000101
00000110000010000101
10000001000010000101
00110000000001000101
01000010000001000101
00000101000001000101
00000000000111000101
10010000000000100101
01000001000000100101
00000000011000100101
00000000100010100101
00001000000001100101
11000000000000010101
00001100000000010101
00000000110000010101
00100000000100010101
00010000000010010101
00000000001001010101
00000010000000110101
10100000000000001101
00011000000000001101
01000000001000001101
00000001000100001101
00000000010010001101
00000000100001001101
00000100000000101101
11100000000000000011
00011100000000000011
10010010000000000011
00101010000000000011
01000110000000000011
00110001000000000011
01001001000000000011
10000101000000000011
01010000100000000011
10001000100000000011
00100100100000000011
00000011100000000011
00100000011000000011
01000000010100000011
10000000001100000011
00000010010010000011
00000000101010000011
00000001000110000011
00000000110001000011
00000001001001000011
00000010000101000011
00000100000011000011
00000001010000100011
00000010001000100011
00000000100100100011
00001000000010100011
00010000000001100011
00010000010000010011
00000100001000010011
00001000000100010011
10000000000010010011
00100000000001010011
01000000000000110011
00000100010000001011
00001000001000001011
00010000000100001011
00100000000010001011
01000000000001001011
10000000000000101011
00000000100000011011
00001000010000000111
00010000001000000111
00000100000100000111
01000000000010000111
10000000000001000111
00100000000000100111
00000001000000010111
00000010000000001111


==> anc/codes/A25_4_6_7800.txt <==
1110011100000000000000000
1101011010000000000000000
1011010110000000000000000
0111001110000000000000000
1100111001000000000000000
1010110101000000000000000
0110101101000000000000000
1001110011000000000000000
0101101011000000000000000
0011100111000000000000000
0001011110100000000000000
0100011101100000000000000
0000111011100000000000000
0010010111100000000000000
1000001111100000000000000
0010011110010000000000000
1000011101010000000000000
0001011011010000000000000
0100010111010000000000000
0000101111010000000000000
0111000100110000000000000
1010100100110000000000000
1011000010110000000000000
0101100010110000000000000
0110100001110000000000000
1001100001110000000000000
0100011110001000000000000
0000111101001000000000000
0010011011001000000000000
1000010111001000000000000
0001001111001000000000000
1101001000101000000000000
0110101000101000000000000
0111000010101000000000000
1001100010101000000000000
1100100001101000000000000
0011100001101000000000000
1011010000011000000000000
1100110000011000000000000
1101000010011000000000000
0011100010011000000000000
1010100001011000000000000
0101100001011000000000000
1110000000111000000000000
0101010000111000000000000
0010110000111000000000000
0011001000111000000000000
1000101000111000000000000
1001000100111000000000000
0100100100111000000000000
0000011100111000000000000
1000011110000100000000000
0001011101000100000000000
0100011011000100000000000
0000110111000100000000000
0010001111000100000000000
0111001000100100000000000
1100101000100100000000000
1110000100100100000000000
0011100100100100000000000
1010100001100100000000000
0101100001100100000000000
1110010000010100000000000
1001110000010100000000000
1011000100010100000000000
0110100100010100000000000
1100100001010100000000000
0011100001010100000000000
1101000000110100000000000
0011010000110100000000000
0100110000110100000000000
1010001000110100000000000
0001101000110100000000000
0110000010110100000000000
1000100010110100000000000
0000011010110100000000000
1101010000001100000000000
1010110000001100000000000
1110001000001100000000000
0101101000001100000000000
0110100001001100000000000
1001100001001100000000000
1011000000101100000000000
0110010000101100000000000
0001110000101100000000000
0101000100101100000000000
1000100100101100000000000
1100000010101100000000000
0010100010101100000000000
0000010110101100000000000
0111000000011100000000000
1001001000011100000000000
0010101000011100000000000
1100000100011100000000000
0001100100011100000000000
1010000010011100000000000
0100100010011100000000000
0000001110011100000000000
0000111110000010000000000
0010011101000010000000000
1000011011000010000000000
0001010111000010000000000
0100001111000010000000000
1110001000100010000000000
0101101000100010000000000
1011000100100010000000000
0110100100100010000000000
1101000010100010000000000
0011100010100010000000000
1101010000010010000000000
1010110000010010000000000
1110000100010010000000000
0011100100010010000000000
0111000010010010000000000
1001100010010010000000000
1100100000110010000000000
0110010000110010000000000
0001110000110010000000000
1001001000110010000000000
0010101000110010000000000
1010000001110010000000000
0101000001110010000000000
0000011001110010000000000
1110010000001010000000000
1001110000001010000000000
0111001000001010000000000
1100101000001010000000000
1011000010001010000000000
0101100010001010000000000
1010100000101010000000000
0011010000101010000000000
0100110000101010000000000
1100000100101010000000000
0001100100101010000000000
0110000001101010000000000
1001000001101010000000000
0000010101101010000000000
0110100000011010000000000
1010001000011010000000000
0001101000011010000000000
0101000100011010000000000
1000100100011010000000000
1100000001011010000000000
0011000001011010000000000
0000001101011010000000000
1011010000000110000000000
1100110000000110000000000
1101001000000110000000000
0110101000000110000000000
0111000100000110000000000
1010100100000110000000000
1001100000100110000000000
0101010000100110000000000
0010110000100110000000000
1010000010100110000000000
0100100010100110000000000
1100000001100110000000000
0011000001100110000000000
0000010011100110000000000
0101100000010110000000000
0011001000010110000000000
1000101000010110000000000
1100000010010110000000000
0010100010010110000000000
0110000001010110000000000
1001000001010110000000000
0000001011010110000000000
0011100000001110000000000
1001000100001110000000000
0100100100001110000000000
0110000010001110000000000
1000100010001110000000000
1010000001001110000000000
0101000001001110000000000
0000000111001110000000000
1101001100000001000000000
1010101100000001000000000
0011011100000001000000000
0100111100000001000000000
1011001010000001000000000
1100101010000001000000000
0110011010000001000000000
0001111010000001000000000
1110000110000001000000000
1001100110000001000000000
0101010110000001000000000
0010110110000001000000000
1110001001000001000000000
1001101001000001000000000
0101011001000001000000000
0010111001000001000000000
1011000101000001000000000
1100100101000001000000000
0110010101000001000000000
0001110101000001000000000
1101000011000001000000000
1010100011000001000000000
0011010011000001000000000
0100110011000001000000000
0111100000100001000000000
1110100000010001000000000
1000011000110001000000000
0000110100110001000000000
0001001100110001000000000
0001010010110001000000000
0010001010110001000000000
0100000110110001000000000
0010010001110001000000000
0100001001110001000000000
1000000101110001000000000
0000100011110001000000000
1011100000001001000000000
0100011000101001000000000
1000010100101001000000000
0000101100101001000000000
0000110010101001000000000
0001001010101001000000000
0010000110101001000000000
0001010001101001000000000
0010001001101001000000000
0100000101101001000000000
1000000011101001000000000
0010011000011001000000000
0100010100011001000000000
1000001100011001000000000
1000010010011001000000000
0000101010011001000000000
0001000110011001000000000
0000110001011001000000000
0001001001011001000000000
0010000101011001000000000
0100000011011001000000000
1111000000000101000000000
0010011000100101000000000
0100010100100101000000000
1000001100100101000000000
1000010010100101000000000
0000101010100101000000000
0001000110100101000000000
0000110001100101000000000
0001001001100101000000000
0010000101100101000000000
0100000011100101000000000
0001011000010101000000000
0010010100010101000000000
0100001100010101000000000
0100010010010101000000000
1000001010010101000000000
0000100110010101000000000
1000010001010101000000000
0000101001010101000000000
0001000101010101000000000
0010000011010101000000000
0000111000001101000000000
0001010100001101000000000
0010001100001101000000000
0010010010001101000000000
0100001010001101000000000
1000000110001101000000000
0100010001001101000000000
1000001001001101000000000
0000100101001101000000000
0001000011001101000000000
0000000010111101000000000
1101100000000011000000000
0001011000100011000000000
0010010100100011000000000
0100001100100011000000000
0100010010100011000000000
1000001010100011000000000
0000100110100011000000000
1000010001100011000000000
0000101001100011000000000
0001000101100011000000000
0010000011100011000000000
0000111000010011000000000
0001010100010011000000000
0010001100010011000000000
0010010010010011000000000
0100001010010011000000000
1000000110010011000000000
0100010001010011000000000
1000001001010011000000000
0000100101010011000000000
0001000011010011000000000
1000011000001011000000000
0000110100001011000000000
0001001100001011000000000
0001010010001011000000000
0010001010001011000000000
0100000110001011000000000
0010010001001011000000000
0100001001001011000000000
1000000101001011000000000
0000100011001011000000000
0000001000111011000000000
0100011000000111000000000
1000010100000111000000000
0000101100000111000000000
0000110010000111000000000
0001001010000111000000000
0010000110000111000000000
0001010001000111000000000
0010001001000111000000000
0100000101000111000000000
1000000011000111000000000
0000000001110111000000000
0000000100101111000000000
0000010000011111000000000
0111010100000000100000000
1100110100000000100000000
1001011100000000100000000
0010111100000000100000000
1110010010000000100000000
0101110010000000100000000
0011011010000000100000000
1000111010000000100000000
1101000110000000100000000
0110100110000000100000000
1010001110000000100000000
0001101110000000100000000
1101010001000000100000000
0110110001000000100000000
1010011001000000100000000
0001111001000000100000000
1110000101000000100000000
0101100101000000100000000
0011001101000000100000000
1000101101000000100000000
0111000011000000100000000
1100100011000000100000000
1001001011000000100000000
0010101011000000100000000
1110100000100000100000000
1011100000010000100000000
0100011000110000100000000
1000010100110000100000000
0000101100110000100000000
0000110010110000100000000
0001001010110000100000000
0010000110110000100000000
0001010001110000100000000
0010001001110000100000000
0100000101110000100000000
1000000011110000100000000
1111000000001000100000000
0010011000101000100000000
0100010100101000100000000
1000001100101000100000000
1000010010101000100000000
0000101010101000100000000
0001000110101000100000000
0000110001101000100000000
0001001001101000100000000
0010000101101000100000000
0100000011101000100000000
0001011000011000100000000
0010010100011000100000000
0100001100011000100000000
0100010010011000100000000
1000001010011000100000000
0000100110011000100000000
1000010001011000100000000
0000101001011000100000000
0001000101011000100000000
0010000011011000100000000
1101100000000100100000000
0001011000100100100000000
0010010100100100100000000
0100001100100100100000000
0100010010100100100000000
1000001010100100100000000
0000100110100100100000000
1000010001100100100000000
0000101001100100100000000
0001000101100100100000000
0010000011100100100000000
0000111000010100100000000
0001010100010100100000000
0010001100010100100000000
0010010010010100100000000
0100001010010100100000000
1000000110010100100000000
0100010001010100100000000
1000001001010100100000000
0000100101010100100000000
0001000011010100100000000
1000011000001100100000000
0000110100001100100000000
0001001100001100100000000
0001010010001100100000000
0010001010001100100000000
0100000110001100100000000
0010010001001100100000000
0100001001001100100000000
1000000101001100100000000
0000100011001100100000000
0000000100111100100000000
0111100000000010100000000
0000111000100010100000000
0001010100100010100000000
0010001100100010100000000
0010010010100010100000000
0100001010100010100000000
1000000110100010100000000
0100010001100010100000000
1000001001100010100000000
0000100101100010100000000
0001000011100010100000000
1000011000010010100000000
0000110100010010100000000
0001001100010010100000000
0001010010010010100000000
0010001010010010100000000
0100000110010010100000000
0010010001010010100000000
0100001001010010100000000
1000000101010010100000000
0000100011010010100000000
0100011000001010100000000
1000010100001010100000000
0000101100001010100000000
0000110010001010100000000
0001001010001010100000000
0010000110001010100000000
0001010001001010100000000
0010001001001010100000000
0100000101001010100000000
1000000011001010100000000
0000010000111010100000000
0010011000000110100000000
0100010100000110100000000
1000001100000110100000000
1000010010000110100000000
0000101010000110100000000
0001000110000110100000000
0000110001000110100000000
0001001001000110100000000
0010000101000110100000000
0100000011000110100000000
0000000010110110100000000
0000001000101110100000000
0000000001011110100000000
1100010000100001100000000
0010110000100001100000000
1010001000100001100000000
0001101000100001100000000
0110000100100001100000000
1001000100100001100000000
0101000010100001100000000
1000100010100001100000000
0011000001100001100000000
0100100001100001100000000
0011010000010001100000000
0100110000010001100000000
1100001000010001100000000
0010101000010001100000000
1010000100010001100000000
0001100100010001100000000
0110000010010001100000000
1001000010010001100000000
0101000001010001100000000
1000100001010001100000000
0101010000001001100000000
1000110000001001100000000
0011001000001001100000000
0100101000001001100000000
1100000100001001100000000
0010100100001001100000000
1010000010001001100000000
0001100010001001100000000
0000001110001001100000000
0110000001001001100000000
1001000001001001100000000
0000010101001001100000000
0110010000000101100000000
1001010000000101100000000
0101001000000101100000000
1000101000000101100000000
0011000100000101100000000
0100100100000101100000000
1100000010000101100000000
0010100010000101100000000
0000010110000101100000000
1010000001000101100000000
0001100001000101100000000
0000001011000101100000000
0010000000101101100000000
0001000000011101100000000
1010010000000011100000000
0001110000000011100000000
0110001000000011100000000
1001001000000011100000000
0101000100000011100000000
1000100100000011100000000
0011000010000011100000000
0100100010000011100000000
1100000001000011100000000
0010100001000011100000000
0000001101000011100000000
0000010011000011100000000
0000100000101011100000000
0010000000011011100000000
0001000000100111100000000
0000100000010111100000000
1011011000000000010000000
0110111000000000010000000
0101011100000000010000000
1000111100000000010000000
0111010010000000010000000
1010110010000000010000000
1110001010000000010000000
0011101010000000010000000
1100010110000000010000000
0001110110000000010000000
1001001110000000010000000
0100101110000000010000000
1110010001000000010000000
0011110001000000010000000
0111001001000000010000000
1010101001000000010000000
1001010101000000010000000
0100110101000000010000000
1100001101000000010000000
0001101101000000010000000
1011000011000000010000000
0110100011000000010000000
0101000111000000010000000
1000100111000000010000000
1011100000100000010000000
1111000000010000010000000
0010011000110000010000000
0100010100110000010000000
1000001100110000010000000
1000010010110000010000000
0000101010110000010000000
0001000110110000010000000
0000110001110000010000000
0001001001110000010000000
0010000101110000010000000
0100000011110000010000000
1101100000001000010000000
0001011000101000010000000
0010010100101000010000000
0100001100101000010000000
0100010010101000010000000
1000001010101000010000000
0000100110101000010000000
1000010001101000010000000
0000101001101000010000000
0001000101101000010000000
0010000011101000010000000
0000111000011000010000000
0001010100011000010000000
0010001100011000010000000
0010010010011000010000000
0100001010011000010000000
1000000110011000010000000
0100010001011000010000000
1000001001011000010000000
0000100101011000010000000
0001000011011000010000000
0111100000000100010000000
0000111000100100010000000
0001010100100100010000000
0010001100100100010000000
0010010010100100010000000
0100001010100100010000000
1000000110100100010000000
0100010001100100010000000
1000001001100100010000000
0000100101100100010000000
0001000011100100010000000
1000011000010100010000000
0000110100010100010000000
0001001100010100010000000
0001010010010100010000000
0010001010010100010000000
0100000110010100010000000
0010010001010100010000000
0100001001010100010000000
1000000101010100010000000
0000100011010100010000000
0100011000001100010000000
1000010100001100010000000
0000101100001100010000000
0000110010001100010000000
0001001010001100010000000
0010000110001100010000000
0001010001001100010000000
0010001001001100010000000
0100000101001100010000000
1000000011001100010000000
0000001000111100010000000
1110100000000010010000000
1000011000100010010000000
0000110100100010010000000
0001001100100010010000000
0001010010100010010000000
0010001010100010010000000
0100000110100010010000000
0010010001100010010000000
0100001001100010010000000
1000000101100010010000000
0000100011100010010000000
0100011000010010010000000
1000010100010010010000000
0000101100010010010000000
0000110010010010010000000
0001001010010010010000000
0010000110010010010000000
0001010001010010010000000
0010001001010010010000000
0100000101010010010000000
1000000011010010010000000
0010011000001010010000000
0100010100001010010000000
1000001100001010010000000
1000010010001010010000000
0000101010001010010000000
0001000110001010010000000
0000110001001010010000000
0001001001001010010000000
0010000101001010010000000
0100000011001010010000000
0000000001111010010000000
0001011000000110010000000
0010010100000110010000000
0100001100000110010000000
0100010010000110010000000
1000001010000110010000000
0000100110000110010000000
1000010001000110010000000
0000101001000110010000000
0001000101000110010000000
0010000011000110010000000
0000000100110110010000000
0000010000101110010000000
0000000010011110010000000
1010010000100001010000000
0001110000100001010000000
0110001000100001010000000
1001001000100001010000000
0101000100100001010000000
1000100100100001010000000
0011000010100001010000000
0100100010100001010000000
1100000001100001010000000
0010100001100001010000000
1100010000010001010000000
0010110000010001010000000
1010001000010001010000000
0001101000010001010000000
0110000100010001010000000
1001000100010001010000000
0101000010010001010000000
1000100010010001010000000
0000011010010001010000000
0011000001010001010000000
0100100001010001010000000
0000001101010001010000000
0011010000001001010000000
0100110000001001010000000
1100001000001001010000000
0010101000001001010000000
1010000100001001010000000
0001100100001001010000000
0110000010001001010000000
1001000010001001010000000
0101000001001001010000000
1000100001001001010000000
0101010000000101010000000
1000110000000101010000000
0011001000000101010000000
0100101000000101010000000
1100000100000101010000000
0010100100000101010000000
1010000010000101010000000
0001100010000101010000000
0000001110000101010000000
0110000001000101010000000
1001000001000101010000000
0000010011000101010000000
0001000000110101010000000
0100000000011101010000000
0110010000000011010000000
1001010000000011010000000
0101001000000011010000000
1000101000000011010000000
0011000100000011010000000
0100100100000011010000000
1100000010000011010000000
0010100010000011010000000
1010000001000011010000000
0001100001000011010000000
0000011001000011010000000
0000000111000011010000000
0100000000110011010000000
0000100000011011010000000
0000100000100111010000000
0001000000001111010000000
0110010000100000110000000
1001010000100000110000000
0101001000100000110000000
1000101000100000110000000
0011000100100000110000000
0100100100100000110000000
1100000010100000110000000
0010100010100000110000000
0000010110100000110000000
1010000001100000110000000
0001100001100000110000000
0000011001100000110000000
1010010000010000110000000
0001110000010000110000000
0110001000010000110000000
1001001000010000110000000
0101000100010000110000000
1000100100010000110000000
0011000010010000110000000
0100100010010000110000000
1100000001010000110000000
0010100001010000110000000
1100010000001000110000000
0010110000001000110000000
1010001000001000110000000
0001101000001000110000000
0110000100001000110000000
1001000100001000110000000
0101000010001000110000000
1000100010001000110000000
0011000001001000110000000
0100100001001000110000000
0011010000000100110000000
0100110000000100110000000
1100001000000100110000000
0010101000000100110000000
1010000100000100110000000
0001100100000100110000000
0110000010000100110000000
1001000010000100110000000
0000011010000100110000000
0101000001000100110000000
1000100001000100110000000
0000000111000100110000000
1000000000110100110000000
0001000000101100110000000
0101010000000010110000000
1000110000000010110000000
0011001000000010110000000
0100101000000010110000000
1100000100000010110000000
0010100100000010110000000
1010000010000010110000000
0001100010000010110000000
0110000001000010110000000
1001000001000010110000000
0000010101000010110000000
0000001011000010110000000
0000100000110010110000000
1000000000101010110000000
0001000000010110110000000
0000100000001110110000000
1110000000000001110000000
0000011100000001110000000
0000001010100001110000000
0000000101100001110000000
0000000110010001110000000
0000010001010001110000000
0000010010001001110000000
0000001001001001110000000
0000000000111001110000000
0100000000100101110000000
0010000000010101110000000
1000000000001101110000000
0010000000100011110000000
1000000000010011110000000
0100000000001011110000000
0111011000000000001000000
1001111000000000001000000
1101010100000000001000000
0011110100000000001000000
1011001100000000001000000
0101101100000000001000000
1010011010000000001000000
0100111010000000001000000
0110010110000000001000000
1000110110000000001000000
1100001110000000001000000
0010101110000000001000000
1011010001000000001000000
0101110001000000001000000
1101001001000000001000000
0011101001000000001000000
0111000101000000001000000
1001100101000000001000000
1100010011000000001000000
0010110011000000001000000
0110001011000000001000000
1000101011000000001000000
1010000111000000001000000
0100100111000000001000000
1111000000100000001000000
1101100000010000001000000
0001011000110000001000000
0010010100110000001000000
0100001100110000001000000
0100010010110000001000000
1000001010110000001000000
0000100110110000001000000
1000010001110000001000000
0000101001110000001000000
0001000101110000001000000
0010000011110000001000000
0111100000001000001000000
0000111000101000001000000
0001010100101000001000000
0010001100101000001000000
0010010010101000001000000
0100001010101000001000000
1000000110101000001000000
0100010001101000001000000
1000001001101000001000000
0000100101101000001000000
0001000011101000001000000
1000011000011000001000000
0000110100011000001000000
0001001100011000001000000
0001010010011000001000000
0010001010011000001000000
0100000110011000001000000
0010010001011000001000000
0100001001011000001000000
1000000101011000001000000
0000100011011000001000000
1110100000000100001000000
1000011000100100001000000
0000110100100100001000000
0001001100100100001000000
0001010010100100001000000
0010001010100100001000000
0100000110100100001000000
0010010001100100001000000
0100001001100100001000000
1000000101100100001000000
0000100011100100001000000
0100011000010100001000000
1000010100010100001000000
0000101100010100001000000
0000110010010100001000000
0001001010010100001000000
0010000110010100001000000
0001010001010100001000000
0010001001010100001000000
0100000101010100001000000
1000000011010100001000000
0010011000001100001000000
0100010100001100001000000
1000001100001100001000000
1000010010001100001000000
0000101010001100001000000
0001000110001100001000000
0000110001001100001000000
0001001001001100001000000
0010000101001100001000000
0100000011001100001000000
0000010000111100001000000
1011100000000010001000000
0100011000100010001000000
1000010100100010001000000
0000101100100010001000000
0000110010100010001000000
0001001010100010001000000
0010000110100010001000000
0001010001100010001000000
0010001001100010001000000
0100000101100010001000000
1000000011100010001000000
0010011000010010001000000
0100010100010010001000000
1000001100010010001000000
1000010010010010001000000
0000101010010010001000000
0001000110010010001000000
0000110001010010001000000
0001001001010010001000000
0010000101010010001000000
0100000011010010001000000
0001011000001010001000000
0010010100001010001000000
0100001100001010001000000
0100010010001010001000000
1000001010001010001000000
0000100110001010001000000
1000010001001010001000000
0000101001001010001000000
0001000101001010001000000
0010000011001010001000000
0000000010111010001000000
0000111000000110001000000
0001010100000110001000000
0010001100000110001000000
0010010010000110001000000
0100001010000110001000000
1000000110000110001000000
0100010001000110001000000
1000001001000110001000000
0000100101000110001000000
0001000011000110001000000
0000001000110110001000000
0000000001101110001000000
0000000100011110001000000
0110010000100001001000000
1001010000100001001000000
0101001000100001001000000
1000101000100001001000000
0011000100100001001000000
0100100100100001001000000
1100000010100001001000000
0010100010100001001000000
1010000001100001001000000
0001100001100001001000000
1010010000010001001000000
0001110000010001001000000
0110001000010001001000000
1001001000010001001000000
0101000100010001001000000
1000100100010001001000000
0011000010010001001000000
0100100010010001001000000
0000001110010001001000000
1100000001010001001000000
0010100001010001001000000
0000011001010001001000000
1100010000001001001000000
0010110000001001001000000
1010001000001001001000000
0001101000001001001000000
0110000100001001001000000
1001000100001001001000000
0000011100001001001000000
0101000010001001001000000
1000100010001001001000000
0011000001001001001000000
0100100001001001001000000
0000000111001001001000000
0100000000111001001000000
0011010000000101001000000
0100110000000101001000000
1100001000000101001000000
0010101000000101001000000
1010000100000101001000000
0001100100000101001000000
0110000010000101001000000
1001000010000101001000000
0101000001000101001000000
1000100001000101001000000
0010000000011101001000000
0101010000000011001000000
1000110000000011001000000
0011001000000011001000000
0100101000000011001000000
1100000100000011001000000
0010100100000011001000000
1010000010000011001000000
0001100010000011001000000
0110000001000011001000000
1001000001000011001000000
0000010101000011001000000
0000001011000011001000000
0000100000110011001000000
0010000000101011001000000
0100000000010111001000000
0000100000001111001000000
0101010000100000101000000
1000110000100000101000000
0011001000100000101000000
0100101000100000101000000
1100000100100000101000000
0010100100100000101000000
0000011100100000101000000
1010000010100000101000000
0001100010100000101000000
0110000001100000101000000
1001000001100000101000000
0000010011100000101000000
0110010000010000101000000
1001010000010000101000000
0101001000010000101000000
1000101000010000101000000
0011000100010000101000000
0100100100010000101000000
1100000010010000101000000
0010100010010000101000000
1010000001010000101000000
0001100001010000101000000
1010010000001000101000000
0001110000001000101000000
0110001000001000101000000
1001001000001000101000000
0101000100001000101000000
1000100100001000101000000
0011000010001000101000000
0100100010001000101000000
0000010110001000101000000
1100000001001000101000000
0010100001001000101000000
0000001101001000101000000
0010000000111000101000000
1100010000000100101000000
0010110000000100101000000
1010001000000100101000000
0001101000000100101000000
0110000100000100101000000
1001000100000100101000000
0101000010000100101000000
1000100010000100101000000
0011000001000100101000000
0100100001000100101000000
1000000000101100101000000
0011010000000010101000000
0100110000000010101000000
1100001000000010101000000
0010101000000010101000000
1010000100000010101000000
0001100100000010101000000
0110000010000010101000000
1001000010000010101000000
0101000001000010101000000
1000100001000010101000000
0000011001000010101000000
0000000111000010101000000
1000000000110010101000000
0000100000011010101000000
0000100000100110101000000
0010000000001110101000000
1101000000000001101000000
0000011010000001101000000
0000000110100001101000000
0000001001100001101000000
0000010100010001101000000
0000000011010001101000000
0001000000101001101000000
1000000000011001101000000
0000001100000101101000000
0000010001000101101000000
0000000000110101101000000
0100000000001101101000000
0100000000100011101000000
0001000000010011101000000
1000000000000111101000000
0011010000100000011000000
0100110000100000011000000
1100001000100000011000000
0010101000100000011000000
1010000100100000011000000
0001100100100000011000000
0110000010100000011000000
1001000010100000011000000
0000011010100000011000000
0101000001100000011000000
1000100001100000011000000
0000010101100000011000000
0101010000010000011000000
1000110000010000011000000
0011001000010000011000000
0100101000010000011000000
1100000100010000011000000
0010100100010000011000000
0000011100010000011000000
1010000010010000011000000
0001100010010000011000000
0110000001010000011000000
1001000001010000011000000
0000001011010000011000000
0110010000001000011000000
1001010000001000011000000
0101001000001000011000000
1000101000001000011000000
0011000100001000011000000
0100100100001000011000000
1100000010001000011000000
0010100010001000011000000
1010000001001000011000000
0001100001001000011000000
1000000000111000011000000
1010010000000100011000000
0001110000000100011000000
0110001000000100011000000
1001001000000100011000000
0101000100000100011000000
1000100100000100011000000
0011000010000100011000000
0100100010000100011000000
1100000001000100011000000
0010100001000100011000000
0100000000110100011000000
1100010000000010011000000
0010110000000010011000000
1010001000000010011000000
0001101000000010011000000
0110000100000010011000000
1001000100000010011000000
0101000010000010011000000
1000100010000010011000000
0011000001000010011000000
0100100001000010011000000
0000001101000010011000000
0000010011000010011000000
0000100000101010011000000
0100000000011010011000000
1000000000100110011000000
0000100000010110011000000
1011000000000001011000000
0000010110000001011000000
0000001100100001011000000
0000000011100001011000000
0010000000110001011000000
0000001010001001011000000
0000010001001001011000000
0001000000011001011000000
0000011000000101011000000
0000000101000101011000000
1000000000010101011000000
0000000000101101011000000
0001000000100011011000000
1000000000001011011000000
0010000000000111011000000
0111000000000000111000000
0000001110000000111000000
0000010010010000111000000
0000000101010000111000000
0001000000110000111000000
0000011000001000111000000
0000000011001000111000000
0100000000101000111000000
0000010100000100111000000
0000001001000100111000000
0010000000100100111000000
0000000000011100111000000
0010000000010010111000000
0001000000001010111000000
0100000000000110111000000
0001010000000001111000000
0010001000000001111000000
0100000100000001111000000
1000000010000001111000000
0000100001000001111000000
1010111000000000000100000
0101111000000000000100000
0110110100000000000100000
1001110100000000000100000
1100101100000000000100000
0011101100000000000100000
1100110010000000000100000
0011110010000000000100000
0110101010000000000100000
1001101010000000000100000
1010100110000000000100000
0101100110000000000100000
0110011001000000000100000
1001011001000000000100000
1100010101000000000100000
0011010101000000000100000
1010001101000000000100000
0101001101000000000100000
1010010011000000000100000
0101010011000000000100000
1100001011000000000100000
0011001011000000000100000
0110000111000000000100000
1001000111000000000100000
1101100000100000000100000
0111100000010000000100000
0000111000110000000100000
0001010100110000000100000
0010001100110000000100000
0010010010110000000100000
0100001010110000000100000
1000000110110000000100000
0100010001110000000100000
1000001001110000000100000
0000100101110000000100000
0001000011110000000100000
1110100000001000000100000
1000011000101000000100000
0000110100101000000100000
0001001100101000000100000
0001010010101000000100000
0010001010101000000100000
0100000110101000000100000
0010010001101000000100000
0100001001101000000100000
1000000101101000000100000
0000100011101000000100000
0100011000011000000100000
1000010100011000000100000
0000101100011000000100000
0000110010011000000100000
0001001010011000000100000
0010000110011000000100000
0001010001011000000100000
0010001001011000000100000
0100000101011000000100000
1000000011011000000100000
1011100000000100000100000
0100011000100100000100000
1000010100100100000100000
0000101100100100000100000
0000110010100100000100000
0001001010100100000100000
0010000110100100000100000
0001010001100100000100000
0010001001100100000100000
0100000101100100000100000
1000000011100100000100000
0010011000010100000100000
0100010100010100000100000
1000001100010100000100000
1000010010010100000100000
0000101010010100000100000
0001000110010100000100000
0000110001010100000100000
0001001001010100000100000
0010000101010100000100000
0100000011010100000100000
0001011000001100000100000
0010010100001100000100000
0100001100001100000100000
0100010010001100000100000
1000001010001100000100000
0000100110001100000100000
1000010001001100000100000
0000101001001100000100000
0001000101001100000100000
0010000011001100000100000
0000000001111100000100000
1111000000000010000100000
0010011000100010000100000
0100010100100010000100000
1000001100100010000100000
1000010010100010000100000
0000101010100010000100000
0001000110100010000100000
0000110001100010000100000
0001001001100010000100000
0010000101100010000100000
0100000011100010000100000
0001011000010010000100000
0010010100010010000100000
0100001100010010000100000
0100010010010010000100000
1000001010010010000100000
0000100110010010000100000
1000010001010010000100000
0000101001010010000100000
0001000101010010000100000
0010000011010010000100000
0000111000001010000100000
0001010100001010000100000
0010001100001010000100000
0010010010001010000100000
0100001010001010000100000
1000000110001010000100000
0100010001001010000100000
1000001001001010000100000
0000100101001010000100000
0001000011001010000100000
0000000100111010000100000
1000011000000110000100000
0000110100000110000100000
0001001100000110000100000
0001010010000110000100000
0010001010000110000100000
0100000110000110000100000
0010010001000110000100000
0100001001000110000100000
1000000101000110000100000
0000100011000110000100000
0000010000110110000100000
0000000010101110000100000
0000001000011110000100000
0101010000100001000100000
1000110000100001000100000
0011001000100001000100000
0100101000100001000100000
1100000100100001000100000
0010100100100001000100000
1010000010100001000100000
0001100010100001000100000
0110000001100001000100000
1001000001100001000100000
0110010000010001000100000
1001010000010001000100000
0101001000010001000100000
1000101000010001000100000
0011000100010001000100000
0100100100010001000100000
0000011100010001000100000
1100000010010001000100000
0010100010010001000100000
1010000001010001000100000
0001100001010001000100000
0000001011010001000100000
1010010000001001000100000
0001110000001001000100000
0110001000001001000100000
1001001000001001000100000
0101000100001001000100000
1000100100001001000100000
0011000010001001000100000
0100100010001001000100000
0000010110001001000100000
1100000001001001000100000
0010100001001001000100000
0000001101001001000100000
0010000000111001000100000
1100010000000101000100000
0010110000000101000100000
1010001000000101000100000
0001101000000101000100000
0110000100000101000100000
1001000100000101000100000
0101000010000101000100000
1000100010000101000100000
0000011010000101000100000
0011000001000101000100000
0100100001000101000100000
0000000111000101000100000
0100000000110101000100000
0001000000101101000100000
0011010000000011000100000
0100110000000011000100000
1100001000000011000100000
0010101000000011000100000
1010000100000011000100000
0001100100000011000100000
0110000010000011000100000
1001000010000011000100000
0101000001000011000100000
1000100001000011000100000
0100000000011011000100000
0001000000010111000100000
0010000000001111000100000
0011010000100000100100000
0100110000100000100100000
1100001000100000100100000
0010101000100000100100000
1010000100100000100100000
0001100100100000100100000
0110000010100000100100000
1001000010100000100100000
0000011010100000100100000
0101000001100000100100000
1000100001100000100100000
0000010101100000100100000
0101010000010000100100000
1000110000010000100100000
0011001000010000100100000
0100101000010000100100000
1100000100010000100100000
0010100100010000100100000
1010000010010000100100000
0001100010010000100100000
0110000001010000100100000
1001000001010000100100000
0110010000001000100100000
1001010000001000100100000
0101001000001000100100000
1000101000001000100100000
0011000100001000100100000
0100100100001000100100000
0000011100001000100100000
1100000010001000100100000
0010100010001000100100000
1010000001001000100100000
0001100001001000100100000
0000000111001000100100000
1000000000111000100100000
1010010000000100100100000
0001110000000100100100000
0110001000000100100100000
1001001000000100100100000
0101000100000100100100000
1000100100000100100100000
0011000010000100100100000
0100100010000100100100000
0000001110000100100100000
1100000001000100100100000
0010100001000100100100000
0000010011000100100100000
0001000000110100100100000
0010000000011100100100000
1100010000000010100100000
0010110000000010100100000
1010001000000010100100000
0001101000000010100100000
0110000100000010100100000
1001000100000010100100000
0101000010000010100100000
1000100010000010100100000
0011000001000010100100000
0100100001000010100100000
0010000000101010100100000
1000000000100110100100000
0001000000001110100100000
1100100000000001100100000
0000011001000001100100000
0000001100100001100100000
0000000011100001100100000
0000010010010001100100000
0000000101010001100100000
0100000000101001100100000
0000100000011001100100000
0000100000100101100100000
1000000000010101100100000
0000010100000011100100000
0000001010000011100100000
0000000000110011100100000
1000000000001011100100000
0100000000000111100100000
1100010000100000010100000
0010110000100000010100000
1010001000100000010100000
0001101000100000010100000
0110000100100000010100000
1001000100100000010100000
0000011100100000010100000
0101000010100000010100000
1000100010100000010100000
0011000001100000010100000
0100100001100000010100000
0000010011100000010100000
0011010000010000010100000
0100110000010000010100000
1100001000010000010100000
0010101000010000010100000
1010000100010000010100000
0001100100010000010100000
0110000010010000010100000
1001000010010000010100000
0000001110010000010100000
0101000001010000010100000
1000100001010000010100000
0000011001010000010100000
0101010000001000010100000
1000110000001000010100000
0011001000001000010100000
0100101000001000010100000
1100000100001000010100000
0010100100001000010100000
1010000010001000010100000
0001100010001000010100000
0110000001001000010100000
1001000001001000010100000
0100000000111000010100000
0110010000000100010100000
1001010000000100010100000
0101001000000100010100000
1000101000000100010100000
0011000100000100010100000
0100100100000100010100000
1100000010000100010100000
0010100010000100010100000
0000010110000100010100000
1010000001000100010100000
0001100001000100010100000
0000001011000100010100000
1000000000101100010100000
0001000000011100010100000
1010010000000010010100000
0001110000000010010100000
0110001000000010010100000
1001001000000010010100000
0101000100000010010100000
1000100100000010010100000
0011000010000010010100000
0100100010000010010100000
1100000001000010010100000
0010100001000010010100000
1000000000110010010100000
0001000000100110010100000
0100000000010110010100000
1010100000000001010100000
0000010101000001010100000
0000000110100001010100000
0000001001100001010100000
0000100000110001010100000
0000011000001001010100000
0000000011001001010100000
1000000000011001010100000
0010000000100101010100000
0000100000001101010100000
0000001100000011010100000
0000010010000011010100000
0010000000010011010100000
0000000000101011010100000
1000000000000111010100000
0110100000000000110100000
0000001101000000110100000
0000010100010000110100000
0000000011010000110100000
0010000000110000110100000
0000001010001000110100000
0000010001001000110100000
0000100000101000110100000
0000100000010100110100000
0100000000001100110100000
0000011000000010110100000
0000000110000010110100000
0100000000100010110100000
0000000000011010110100000
0010000000000110110100000
0100010000000001110100000
1000001000000001110100000
0000100100000001110100000
0001000010000001110100000
0010000001000001110100000
1010010000100000001100000
0001110000100000001100000
0110001000100000001100000
1001001000100000001100000
0101000100100000001100000
1000100100100000001100000
0011000010100000001100000
0100100010100000001100000
0000010110100000001100000
1100000001100000001100000
0010100001100000001100000
0000011001100000001100000
1100010000010000001100000
0010110000010000001100000
1010001000010000001100000
0001101000010000001100000
0110000100010000001100000
1001000100010000001100000
0101000010010000001100000
1000100010010000001100000
0000011010010000001100000
0011000001010000001100000
0100100001010000001100000
0000001101010000001100000
0011010000001000001100000
0100110000001000001100000
1100001000001000001100000
0010101000001000001100000
1010000100001000001100000
0001100100001000001100000
0110000010001000001100000
1001000010001000001100000
0000001110001000001100000
0101000001001000001100000
1000100001001000001100000
0000010101001000001100000
0101010000000100001100000
1000110000000100001100000
0011001000000100001100000
0100101000000100001100000
1100000100000100001100000
0010100100000100001100000
1010000010000100001100000
0001100010000100001100000
0110000001000100001100000
1001000001000100001100000
1000000000110100001100000
0010000000101100001100000
0100000000011100001100000
0110010000000010001100000
1001010000000010001100000
0101001000000010001100000
1000101000000010001100000
0011000100000010001100000
0100100100000010001100000
1100000010000010001100000
0010100010000010001100000
1010000001000010001100000
0001100001000010001100000
0100000000110010001100000
1000000000101010001100000
0010000000011010001100000
1001100000000001001100000
0000010011000001001100000
0000001010100001001100000
0000000101100001001100000
0001000000110001001100000
0000100000101001001100000
0000010100000101001100000
0000001001000101001100000
0000100000010101001100000
1000000000001101001100000
0000011000000011001100000
0000000110000011001100000
1000000000010011001100000
0001000000001011001100000
0000000000100111001100000
0101100000000000101100000
0000001011000000101100000
0000000110010000101100000
0000010001010000101100000
0000100000110000101100000
0001000000011000101100000
0000011000000100101100000
0000000101000100101100000
0100000000100100101100000
0000100000001100101100000
0000001100000010101100000
0000010010000010101100000
0001000000100010101100000
0100000000001010101100000
0000000000010110101100000
0000110000000001101100000
0001001000000001101100000
0010000100000001101100000
0100000010000001101100000
1000000001000001101100000
0011100000000000011100000
0000000111000000011100000
0000010010001000011100000
0000001001001000011100000
0001000000101000011100000
0000100000011000011100000
0000001100000100011100000
0000010001000100011100000
0000100000100100011100000
0010000000010100011100000
0000010100000010011100000
0000001010000010011100000
0010000000100010011100000
0001000000010010011100000
0000000000001110011100000
0010010000000001011100000
0100001000000001011100000
1000000100000001011100000
0000100010000001011100000
0001000001000001011100000
1000010000000000111100000
0000101000000000111100000
0001000100000000111100000
0010000010000000111100000
0100000001000000111100000
0111110000000000000010000
1110101000000000000010000
1011100100000000000010000
1111000010000000000010000
1101100001000000000010000
1100011000100000000010000
0010111000100000000010000
1010010100100000000010000
0001110100100000000010000
0110001100100000000010000
1001001100100000000010000
0110010010100000000010000
1001010010100000000010000
0101001010100000000010000
1000101010100000000010000
0011000110100000000010000
0100100110100000000010000
0101010001100000000010000
1000110001100000000010000
0011001001100000000010000
0100101001100000000010000
1100000101100000000010000
0010100101100000000010000
1010000011100000000010000
0001100011100000000010000
1010011000010000000010000
0001111000010000000010000
0110010100010000000010000
1001010100010000000010000
0101001100010000000010000
1000101100010000000010000
0101010010010000000010000
1000110010010000000010000
0011001010010000000010000
0100101010010000000010000
1100000110010000000010000
0010100110010000000010000
0011010001010000000010000
0100110001010000000010000
1100001001010000000010000
0010101001010000000010000
1010000101010000000010000
0001100101010000000010000
0110000011010000000010000
1001000011010000000010000
0110011000001000000010000
1001011000001000000010000
0101010100001000000010000
1000110100001000000010000
0011001100001000000010000
0100101100001000000010000
0011010010001000000010000
0100110010001000000010000
1100001010001000000010000
0010101010001000000010000
1010000110001000000010000
0001100110001000000010000
1100010001001000000010000
0010110001001000000010000
1010001001001000000010000
0001101001001000000010000
0110000101001000000010000
1001000101001000000010000
0101000011001000000010000
1000100011001000000010000
0000011010011000000010000
0000010101011000000010000
0000000110111000000010000
0000001001111000000010000
0101011000000100000010000
1000111000000100000010000
0011010100000100000010000
0100110100000100000010000
1100001100000100000010000
0010101100000100000010000
1100010010000100000010000
0010110010000100000010000
1010001010000100000010000
0001101010000100000010000
0110000110000100000010000
1001000110000100000010000
1010010001000100000010000
0001110001000100000010000
0110001001000100000010000
1001001001000100000010000
0101000101000100000010000
1000100101000100000010000
0011000011000100000010000
0100100011000100000010000
0000010110010100000010000
0000011001010100000010000
0000001100110100000010000
0000000011110100000010000
0000011100001100000010000
0000010011001100000010000
0000001010101100000010000
0000000101101100000010000
0001000000111100000010000
0011011000000010000010000
0100111000000010000010000
1100010100000010000010000
0010110100000010000010000
1010001100000010000010000
0001101100000010000010000
1010010010000010000010000
0001110010000010000010000
0110001010000010000010000
1001001010000010000010000
0101000110000010000010000
1000100110000010000010000
0110010001000010000010000
1001010001000010000010000
0101001001000010000010000
1000101001000010000010000
0011000101000010000010000
0100100101000010000010000
1100000011000010000010000
0010100011000010000010000
0000011100010010000010000
0000010011010010000010000
0000001010110010000010000
0000000101110010000010000
0000010110001010000010000
0000011001001010000010000
0000001100101010000010000
0000000011101010000010000
0100000000111010000010000
0000011010000110000010000
0000010101000110000010000
0000000110100110000010000
0000001001100110000010000
0000100000110110000010000
0010000000101110000010000
1000000000011110000010000
0000001111000001000010000
0011010000100001000010000
0100110000100001000010000
1000000110100001000010000
1000001001100001000010000
0100011000010001000010000
1010000010010001000010000
0001100010010001000010000
0100000101010001000010000
1100000000110001000010000
0010100000110001000010000
0001000001110001000010000
0101001000001001000010000
1000101000001001000010000
0010010100001001000010000
0010000011001001000010000
1010000000101001000010000
0001100000101001000010000
0100000010101001000010000
0110000000011001000010000
1001000000011001000010000
0000100100011001000010000
0001001100000101000010000
0001010010000101000010000
1100000001000101000010000
0010100001000101000010000
0110000000100101000010000
1001000000100101000010000
0000100100100101000010000
0101000000010101000010000
1000100000010101000010000
0010001000010101000010000
0011000000001101000010000
0100100000001101000010000
1000010000001101000010000
0110000100000011000010000
1001000100000011000010000
0000101010000011000010000
0000110001000011000010000
0101000000100011000010000
1000100000100011000010000
0010001000100011000010000
0011000000010011000010000
0100100000010011000010000
1000010000010011000010000
1100000000001011000010000
0010100000001011000010000
0001000001001011000010000
1010000000000111000010000
0001100000000111000010000
0100000010000111000010000
0000011101000000100010000
0101000100100000100010000
1000100100100000100010000
0010001010100000100010000
0010010001100000100010000
1100010000010000100010000
0010110000010000100010000
0001000110010000100010000
0001001001010000100010000
0011000000110000100010000
0100100000110000100010000
1000001000110000100010000
0000111000001000100010000
0110000010001000100010000
1001000010001000100010000
0000100101001000100010000
1100000000101000100010000
0010100000101000100010000
0001010000101000100010000
1010000000011000100010000
0001100000011000100010000
0100000001011000100010000
0011001000000100100010000
0100101000000100100010000
1000010100000100100010000
1000000011000100100010000
1010000000100100100010000
0001100000100100100010000
0100000001100100100010000
0110000000010100100010000
1001000000010100100010000
0000100010010100100010000
0101000000001100100010000
1000100000001100100010000
0010000100001100100010000
0100001100000010100010000
0100010010000010100010000
1010000001000010100010000
0001100001000010100010000
0110000000100010100010000
1001000000100010100010000
0000100010100010100010000
0101000000010010100010000
1000100000010010100010000
0010000100010010100010000
0011000000001010100010000
0100100000001010100010000
1000001000001010100010000
1100000000000110100010000
0010100000000110100010000
0001010000000110100010000
1000011000000001100010000
0100010100000001100010000
0010001100000001100010000
0010010010000001100010000
0001001010000001100010000
0000100110000001100010000
0001010001000001100010000
0000101001000001100010000
1000000101000001100010000
0100000011000001100010000
0100001000100001100010000
0010000001010001100010000
0000010000110001100010000
0001000100001001100010000
0000000001101001100010000
0000000010011001100010000
0000110000000101100010000
0000000010100101100010000
0000000100010101100010000
0000001000001101100010000
1000000010000011100010000
0000000100100011100010000
0000001000010011100010000
0000010000001011100010000
0000000001000111100010000
0000010111000000010010000
0000101100100000010010000
0000110010100000010010000
0110000001100000010010000
1001000001100000010010000
0011000100010000010010000
0100100100010000010010000
1000001010010000010010000
1000010001010000010010000
0101000000110000010010000
1000100000110000010010000
0010000010110000010010000
1010010000001000010010000
0001110000001000010010000
0100000110001000010010000
0100001001001000010010000
0011000000101000010010000
0100100000101000010010000
1000000100101000010010000
1100000000011000010010000
0010100000011000010010000
0001001000011000010010000
0010011000000100010010000
0101000010000100010010000
1000100010000100010010000
0010000101000100010010000
1100000000100100010010000
0010100000100100010010000
0001001000100100010010000
1010000000010100010010000
0001100000010100010010000
0100010000010100010010000
0110000000001100010010000
1001000000001100010010000
0000100001001100010010000
1100001000000010010010000
0010101000000010010010000
0001010100000010010010000
0001000011000010010010000
1010000000100010010010000
0001100000100010010010000
0100010000100010010010000
0110000000010010010010000
1001000000010010010010000
0000100001010010010010000
0101000000001010010010000
1000100000001010010010000
0010000010001010010010000
0011000000000110010010000
0100100000000110010010000
1000000100000110010010000
0000111000000001010010000
1000010100000001010010000
0100001100000001010010000
0100010010000001010010000
0010001010000001010010000
0001000110000001010010000
0010010001000001010010000
0001001001000001010010000
0000100101000001010010000
1000000011000001010010000
0010000100100001010010000
0001010000010001010010000
0000001000110001010010000
0000100010001001010010000
0000010000101001010010000
0000000001011001010010000
1000001000000101010010000
0000000001100101010010000
0000000010010101010010000
0000000100001101010010000
0100000001000011010010000
0000000010100011010010000
0000000100010011010010000
0000001000001011010010000
0000010000000111010010000
1011000000000000110010000
1100100000000000110010000
0001011000000000110010000
0000110100000000110010000
1000001100000000110010000
1000010010000000110010000
0100001010000000110010000
0010000110000000110010000
0100010001000000110010000
0010001001000000110010000
0001000101000000110010000
0000100011000000110010000
0001000010100000110010000
0000101000010000110010000
0000000100110000110010000
1000000001001000110010000
0000001000101000110010000
0000010000011000110010000
0100000100000100110010000
0000010000100100110010000
0000000001010100110010000
0000000010001100110010000
0010010000000010110010000
0000000001100010110010000
0000000010010010110010000
0000000100001010110010000
0000001000000110110010000
0101000000000001110010000
0010100000000001110010000
0000011110000000001010000
1010001000100000001010000
0001101000100000001010000
0100010100100000001010000
0100000011100000001010000
0010001100010000001010000
0010010010010000001010000
0101000001010000001010000
1000100001010000001010000
0110000000110000001010000
1001000000110000001010000
0000110000110000001010000
1100000100001000001010000
0010100100001000001010000
0001001010001000001010000
0001010001001000001010000
0101000000101000001010000
1000100000101000001010000
0010000001101000001010000
0011000000011000001010000
0100100000011000001010000
1000000010011000001010000
0110010000000100001010000
1001010000000100001010000
0000100110000100001010000
0000101001000100001010000
0011000000100100001010000
0100100000100100001010000
1000000010100100001010000
1100000000010100001010000
0010100000010100001010000
0001000100010100001010000
1010000000001100001010000
0001100000001100001010000
0100001000001100001010000
1000011000000010001010000
0011000010000010001010000
0100100010000010001010000
1000000101000010001010000
1100000000100010001010000
0010100000100010001010000
0001000100100010001010000
1010000000010010001010000
0001100000010010001010000
0100001000010010001010000
0110000000001010001010000
1001000000001010001010000
0000110000001010001010000
0101000000000110001010000
1000100000000110001010000
0010000001000110001010000
0001011000000001001010000
0000110100000001001010000
1000001100000001001010000
1000010010000001001010000
0100001010000001001010000
0010000110000001001010000
0100010001000001001010000
0010001001000001001010000
0001000101000001001010000
0000100011000001001010000
0001000010100001001010000
0000101000010001001010000
0000000100110001001010000
1000000001001001001010000
0000001000101001001010000
0000010000011001001010000
0100000100000101001010000
0000010000100101001010000
0000000001010101001010000
0000000010001101001010000
0010010000000011001010000
0000000001100011001010000
0000000010010011001010000
0000000100001011001010000
0000001000000111001010000
1110000000000000101010000
1001100000000000101010000
0010011000000000101010000
0001010100000000101010000
0000101100000000101010000
0000110010000000101010000
1000001010000000101010000
0100000110000000101010000
1000010001000000101010000
0100001001000000101010000
0010000101000000101010000
0001000011000000101010000
0000100001100000101010000
1000000100010000101010000
0000000010110000101010000
0100010000001000101010000
0000000100101000101010000
0000001000011000101010000
0010000010000100101010000
0000001000100100101010000
0000010000010100101010000
0000000001001100101010000
0001001000000010101010000
0000010000100010101010000
0000000001010010101010000
0000000010001010101010000
0000000100000110101010000
0011000000000001101010000
0100100000000001101010000
1101000000000000011010000
1010100000000000011010000
0100011000000000011010000
0010010100000000011010000
0001001100000000011010000
0001010010000000011010000
0000101010000000011010000
1000000110000000011010000
0000110001000000011010000
1000001001000000011010000
0100000101000000011010000
0010000011000000011010000
1000010000100000011010000
0100000010010000011010000
0000000001110000011010000
0010001000001000011010000
0000000010101000011010000
0000000100011000011010000
0001000001000100011010000
0000000100100100011010000
0000001000010100011010000
0000010000001100011010000
0000100100000010011010000
0000001000100010011010000
0000010000010010011010000
0000000001001010011010000
0000000010000110011010000
0110000000000001011010000
0001100000000001011010000
0000000000000101111010000
0000011011000000000110000
0001011000100000000110000
1100000010100000000110000
0010100010100000000110000
0001000101100000000110000
0110001000010000000110000
1001001000010000000110000
0000110100010000000110000
0000100011010000000110000
1010000000110000000110000
0001100000110000000110000
0100000100110000000110000
1000001100001000000110000
1000010010001000000110000
0011000001001000000110000
0100100001001000000110000
0110000000101000000110000
1001000000101000000110000
0000101000101000000110000
0101000000011000000110000
1000100000011000000110000
0010010000011000000110000
1010000100000100000110000
0001100100000100000110000
0100001010000100000110000
0100010001000100000110000
0101000000100100000110000
1000100000100100000110000
0010010000100100000110000
0011000000010100000110000
0100100000010100000110000
1000000001010100000110000
1100000000001100000110000
0010100000001100000110000
0001000010001100000110000
0101010000000010000110000
1000110000000010000110000
0010000110000010000110000
0010001001000010000110000
0011000000100010000110000
0100100000100010000110000
1000000001100010000110000
1100000000010010000110000
0010100000010010000110000
0001000010010010000110000
1010000000001010000110000
0001100000001010000110000
0100000100001010000110000
0110000000000110000110000
1001000000000110000110000
0000101000000110000110000
0010011000000001000110000
0001010100000001000110000
0000101100000001000110000
0000110010000001000110000
1000001010000001000110000
0100000110000001000110000
1000010001000001000110000
0100001001000001000110000
0010000101000001000110000
0001000011000001000110000
0000100001100001000110000
1000000100010001000110000
0000000010110001000110000
0100010000001001000110000
0000000100101001000110000
0000001000011001000110000
0010000010000101000110000
0000001000100101000110000
0000010000010101000110000
0000000001001101000110000
0001001000000011000110000
0000010000100011000110000
0000000001010011000110000
0000000010001011000110000
0000000100000111000110000
1101000000000000100110000
1010100000000000100110000
0100011000000000100110000
0010010100000000100110000
0001001100000000100110000
0001010010000000100110000
0000101010000000100110000
1000000110000000100110000
0000110001000000100110000
1000001001000000100110000
0100000101000000100110000
0010000011000000100110000
1000010000100000100110000
0100000010010000100110000
0000000001110000100110000
0010001000001000100110000
0000000010101000100110000
0000000100011000100110000
0001000001000100100110000
0000000100100100100110000
0000001000010100100110000
0000010000001100100110000
0000100100000010100110000
0000001000100010100110000
0000010000010010100110000
0000000001001010100110000
0000000010000110100110000
0110000000000001100110000
0001100000000001100110000
1110000000000000010110000
1001100000000000010110000
1000011000000000010110000
0100010100000000010110000
0010001100000000010110000
0010010010000000010110000
0001001010000000010110000
0000100110000000010110000
0001010001000000010110000
0000101001000000010110000
1000000101000000010110000
0100000011000000010110000
0100001000100000010110000
0010000001010000010110000
0000010000110000010110000
0001000100001000010110000
0000000001101000010110000
0000000010011000010110000
0000110000000100010110000
0000000010100100010110000
0000000100010100010110000
0000001000001100010110000
1000000010000010010110000
0000000100100010010110000
0000001000010010010110000
0000010000001010010110000
0000000001000110010110000
0011000000000001010110000
0100100000000001010110000
0000000000010001110110000
1011000000000000001110000
1100100000000000001110000
0000111000000000001110000
1000010100000000001110000
0100001100000000001110000
0100010010000000001110000
0010001010000000001110000
0001000110000000001110000
0010010001000000001110000
0001001001000000001110000
0000100101000000001110000
1000000011000000001110000
0010000100100000001110000
0001010000010000001110000
0000001000110000001110000
0000100010001000001110000
0000010000101000001110000
0000000001011000001110000
1000001000000100001110000
0000000001100100001110000
0000000010010100001110000
0000000100001100001110000
0100000001000010001110000
0000000010100010001110000
0000000100010010001110000
0000001000001010001110000
0000010000000110001110000
0101000000000001001110000
0010100000000001001110000
0000000000000011101110000
0000000000001001011110000
0000000000100000111110000
1110110000000000000001000
1011101000000000000001000
1111000100000000000001000
1101100010000000000001000
0111100001000000000001000
0011011000100000000001000
0100111000100000000001000
1100010100100000000001000
0010110100100000000001000
1010001100100000000001000
0001101100100000000001000
1010010010100000000001000
0001110010100000000001000
0110001010100000000001000
1001001010100000000001000
0101000110100000000001000
1000100110100000000001000
0110010001100000000001000
1001010001100000000001000
0101001001100000000001000
1000101001100000000001000
0011000101100000000001000
0100100101100000000001000
1100000011100000000001000
0010100011100000000001000
1100011000010000000001000
0010111000010000000001000
1010010100010000000001000
0001110100010000000001000
0110001100010000000001000
1001001100010000000001000
0110010010010000000001000
1001010010010000000001000
0101001010010000000001000
1000101010010000000001000
0011000110010000000001000
0100100110010000000001000
0101010001010000000001000
1000110001010000000001000
0011001001010000000001000
0100101001010000000001000
1100000101010000000001000
0010100101010000000001000
1010000011010000000001000
0001100011010000000001000
1010011000001000000001000
0001111000001000000001000
0110010100001000000001000
1001010100001000000001000
0101001100001000000001000
1000101100001000000001000
0101010010001000000001000
1000110010001000000001000
0011001010001000000001000
0100101010001000000001000
1100000110001000000001000
0010100110001000000001000
0011010001001000000001000
0100110001001000000001000
1100001001001000000001000
0010101001001000000001000
1010000101001000000001000
0001100101001000000001000
0110000011001000000001000
1001000011001000000001000
0000001110101000000001000
0000011001101000000001000
0000010010111000000001000
0000000101111000000001000
0110011000000100000001000
1001011000000100000001000
0101010100000100000001000
1000110100000100000001000
0011001100000100000001000
0100101100000100000001000
0011010010000100000001000
0100110010000100000001000
1100001010000100000001000
0010101010000100000001000
1010000110000100000001000
0001100110000100000001000
1100010001000100000001000
0010110001000100000001000
1010001001000100000001000
0001101001000100000001000
0110000101000100000001000
1001000101000100000001000
0101000011000100000001000
1000100011000100000001000
0000011100100100000001000
0000001011100100000001000
0000000110110100000001000
0000010001110100000001000
0000011010001100000001000
0000001101001100000001000
0000010100011100000001000
0000000011011100000001000
0010000000111100000001000
0101011000000010000001000
1000111000000010000001000
0011010100000010000001000
0100110100000010000001000
1100001100000010000001000
0010101100000010000001000
1100010010000010000001000
0010110010000010000001000
1010001010000010000001000
0001101010000010000001000
0110000110000010000001000
1001000110000010000001000
1010010001000010000001000
0001110001000010000001000
0110001001000010000001000
1001001001000010000001000
0101000101000010000001000
1000100101000010000001000
0011000011000010000001000
0100100011000010000001000
0000011010100010000001000
0000001101100010000001000
0000010100110010000001000
0000000011110010000001000
0000011100001010000001000
0000001011001010000001000
0000000110011010000001000
0000010001011010000001000
1000000000111010000001000
0000001110000110000001000
0000011001000110000001000
0000010010010110000001000
0000000101010110000001000
0001000000110110000001000
0100000000101110000001000
0000100000011110000001000
0000011101000001000001000
1100001000100001000001000
0010101000100001000001000
0001010100100001000001000
0001000011100001000001000
0000101100010001000001000
0000110010010001000001000
0110000001010001000001000
1001000001010001000001000
1010000000110001000001000
0001100000110001000001000
0100010000110001000001000
0011000100001001000001000
0100100100001001000001000
1000001010001001000001000
1000010001001001000001000
0110000000101001000001000
1001000000101001000001000
0000100001101001000001000
0101000000011001000001000
1000100000011001000001000
0010000010011001000001000
1010010000000101000001000
0001110000000101000001000
0100000110000101000001000
0100001001000101000001000
0101000000100101000001000
1000100000100101000001000
0010000010100101000001000
0011000000010101000001000
0100100000010101000001000
1000000100010101000001000
1100000000001101000001000
0010100000001101000001000
0001001000001101000001000
0010011000000011000001000
0101000010000011000001000
1000100010000011000001000
0010000101000011000001000
0011000000100011000001000
0100100000100011000001000
1000000100100011000001000
1100000000010011000001000
0010100000010011000001000
0001001000010011000001000
1010000000001011000001000
0001100000001011000001000
0100010000001011000001000
0110000000000111000001000
1001000000000111000001000
0000100001000111000001000
0000010111000000100001000
1000011000100000100001000
0011000010100000100001000
0100100010100000100001000
1000000101100000100001000
1010001000010000100001000
0001101000010000100001000
0100010100010000100001000
0100000011010000100001000
1100000000110000100001000
0010100000110000100001000
0001000100110000100001000
0010001100001000100001000
0010010010001000100001000
0101000001001000100001000
1000100001001000100001000
1010000000101000100001000
0001100000101000100001000
0100001000101000100001000
0110000000011000100001000
1001000000011000100001000
0000110000011000100001000
1100000100000100100001000
0010100100000100100001000
0001001010000100100001000
0001010001000100100001000
0110000000100100100001000
1001000000100100100001000
0000110000100100100001000
0101000000010100100001000
1000100000010100100001000
0010000001010100100001000
0011000000001100100001000
0100100000001100100001000
1000000010001100100001000
0110010000000010100001000
1001010000000010100001000
0000100110000010100001000
0000101001000010100001000
0101000000100010100001000
1000100000100010100001000
0010000001100010100001000
0011000000010010100001000
0100100000010010100001000
1000000010010010100001000
1100000000001010100001000
0010100000001010100001000
0001000100001010100001000
1010000000000110100001000
0001100000000110100001000
0100001000000110100001000
0100011000000001100001000
0010010100000001100001000
0001001100000001100001000
0001010010000001100001000
0000101010000001100001000
1000000110000001100001000
0000110001000001100001000
1000001001000001100001000
0100000101000001100001000
0010000011000001100001000
0000100100100001100001000
1000010000010001100001000
0000001000110001100001000
0100000010001001100001000
0000010000101001100001000
0000000001011001100001000
0010001000000101100001000
0000000001100101100001000
0000000010010101100001000
0000000100001101100001000
0001000001000011100001000
0000000010100011100001000
0000000100010011100001000
0000001000001011100001000
0000010000000111100001000
0000011110000000010001000
0101010000100000010001000
1000110000100000010001000
0010000110100000010001000
0010001001100000010001000
0001011000010000010001000
1100000010010000010001000
0010100010010000010001000
0001000101010000010001000
0011000000110000010001000
0100100000110000010001000
1000000001110000010001000
0110001000001000010001000
1001001000001000010001000
0000110100001000010001000
0000100011001000010001000
1100000000101000010001000
0010100000101000010001000
0001000010101000010001000
1010000000011000010001000
0001100000011000010001000
0100000100011000010001000
1000001100000100010001000
1000010010000100010001000
0011000001000100010001000
0100100001000100010001000
1010000000100100010001000
0001100000100100010001000
0100000100100100010001000
0110000000010100010001000
1001000000010100010001000
0000101000010100010001000
0101000000001100010001000
1000100000001100010001000
0010010000001100010001000
1010000100000010010001000
0001100100000010010001000
0100001010000010010001000
0100010001000010010001000
0110000000100010010001000
1001000000100010010001000
0000101000100010010001000
0101000000010010010001000
1000100000010010010001000
0010010000010010010001000
0011000000001010010001000
0100100000001010010001000
1000000001001010010001000
1100000000000110010001000
0010100000000110010001000
0001000010000110010001000
1101000000000001010001000
0110100000000001010001000
1000011000000001010001000
0100010100000001010001000
0010001100000001010001000
0010010010000001010001000
0001001010000001010001000
0000100110000001010001000
0001010001000001010001000
0000101001000001010001000
1000000101000001010001000
0100000011000001010001000
1000000010100001010001000
0100001000010001010001000
0000000100110001010001000
0010000001001001010001000
0000001000101001010001000
0000010000011001010001000
0001000100000101010001000
0000010000100101010001000
0000000001010101010001000
0000000010001101010001000
0000110000000011010001000
0000000001100011010001000
0000000010010011010001000
0000000100001011010001000
0000001000000111010001000
0000111000000000110001000
1000010100000000110001000
0100001100000000110001000
0100010010000000110001000
0010001010000000110001000
0001000110000000110001000
0010010001000000110001000
0001001001000000110001000
0000100101000000110001000
1000000011000000110001000
0100000001100000110001000
0010000100010000110001000
0000000010110000110001000
0001010000001000110001000
0000000100101000110001000
0000001000011000110001000
0000100010000100110001000
0000001000100100110001000
0000010000010100110001000
0000000001001100110001000
1000001000000010110001000
0000010000100010110001000
0000000001010010110001000
0000000010001010110001000
0000000100000110110001000
0011000000000001110001000
1000100000000001110001000
0000011011000000001001000
0110000100100000001001000
1001000100100000001001000
0000101010100000001001000
0000110001100000001001000
0011010000010000001001000
0100110000010000001001000
1000000110010000001001000
1000001001010000001001000
0101000000110000001001000
1000100000110000001001000
0010001000110000001001000
0100011000001000001001000
1010000010001000001001000
0001100010001000001001000
0100000101001000001001000
0011000000101000001001000
0100100000101000001001000
1000010000101000001001000
1100000000011000001001000
0010100000011000001001000
0001000001011000001001000
0101001000000100001001000
1000101000000100001001000
0010010100000100001001000
0010000011000100001001000
1100000000100100001001000
0010100000100100001001000
0001000001100100001001000
1010000000010100001001000
0001100000010100001001000
0100000010010100001001000
0110000000001100001001000
1001000000001100001001000
0000100100001100001001000
0001001100000010001001000
0001010010000010001001000
1100000001000010001001000
0010100001000010001001000
1010000000100010001001000
0001100000100010001001000
0100000010100010001001000
0110000000010010001001000
1001000000010010001001000
0000100100010010001001000
0101000000001010001001000
1000100000001010001001000
0010001000001010001001000
0011000000000110001001000
0100100000000110001001000
1000010000000110001001000
0111000000000001001001000
1100100000000001001001000
0000111000000001001001000
1000010100000001001001000
0100001100000001001001000
0100010010000001001001000
0010001010000001001001000
0001000110000001001001000
0010010001000001001001000
0001001001000001001001000
0000100101000001001001000
1000000011000001001001000
0100000001100001001001000
0010000100010001001001000
0000000010110001001001000
0001010000001001001001000
0000000100101001001001000
0000001000011001001001000
0000100010000101001001000
0000001000100101001001000
0000010000010101001001000
0000000001001101001001000
1000001000000011001001000
0000010000100011001001000
0000000001010011001001000
0000000010001011001001000
0000000100000111001001000
0001011000000000101001000
0000110100000000101001000
1000001100000000101001000
1000010010000000101001000
0100001010000000101001000
0010000110000000101001000
0100010001000000101001000
0010001001000000101001000
0001000101000000101001000
0000100011000000101001000
0010010000100000101001000
0001000010010000101001000
0000000001110000101001000
0000101000001000101001000
0000000010101000101001000
0000000100011000101001000
1000000001000100101001000
0000000100100100101001000
0000001000010100101001000
0000010000001100101001000
0100000100000010101001000
0000001000100010101001000
0000010000010010101001000
0000000001001010101001000
0000000010000110101001000
1010000000000001101001000
0001100000000001101001000
1110000000000000011001000
0101100000000000011001000
0010011000000000011001000
0001010100000000011001000
0000101100000000011001000
0000110010000000011001000
1000001010000000011001000
0100000110000000011001000
1000010001000000011001000
0100001001000000011001000
0010000101000000011001000
0001000011000000011001000
0001001000100000011001000
0000100001010000011001000
0000010000110000011001000
1000000100001000011001000
0000000001101000011001000
0000000010011000011001000
0100010000000100011001000
0000000010100100011001000
0000000100010100011001000
0000001000001100011001000
0010000010000010011001000
0000000100100010011001000
0000001000010010011001000
0000010000001010011001000
0000000001000110011001000
1001000000000000111001000
0010100000000000111001000
0000000000001001111001000
0000001111000000000101000
0100001100100000000101000
0100010010100000000101000
1010000001100000000101000
0001100001100000000101000
0101000100010000000101000
1000100100010000000101000
0010001010010000000101000
0010010001010000000101000
0110000000110000000101000
1001000000110000000101000
0000100010110000000101000
1100010000001000000101000
0010110000001000000101000
0001000110001000000101000
0001001001001000000101000
0101000000101000000101000
1000100000101000000101000
0010000100101000000101000
0011000000011000000101000
0100100000011000000101000
1000001000011000000101000
0000111000000100000101000
0110000010000100000101000
1001000010000100000101000
0000100101000100000101000
0011000000100100000101000
0100100000100100000101000
1000001000100100000101000
1100000000010100000101000
0010100000010100000101000
0001010000010100000101000
1010000000001100000101000
0001100000001100000101000
0100000001001100000101000
0011001000000010000101000
0100101000000010000101000
1000010100000010000101000
1000000011000010000101000
1100000000100010000101000
0010100000100010000101000
0001010000100010000101000
1010000000010010000101000
0001100000010010000101000
0100000001010010000101000
0110000000001010000101000
1001000000001010000101000
0000100010001010000101000
0101000000000110000101000
1000100000000110000101000
0010000100000110000101000
1110000000000001000101000
0101100000000001000101000
0001011000000001000101000
0000110100000001000101000
1000001100000001000101000
1000010010000001000101000
0100001010000001000101000
0010000110000001000101000
0100010001000001000101000
0010001001000001000101000
0001000101000001000101000
0000100011000001000101000
0010010000100001000101000
0001000010010001000101000
0000000001110001000101000
0000101000001001000101000
0000000010101001000101000
0000000100011001000101000
1000000001000101000101000
0000000100100101000101000
0000001000010101000101000
0000010000001101000101000
0100000100000011000101000
0000001000100011000101000
0000010000010011000101000
0000000001001011000101000
0000000010000111000101000
0010011000000000100101000
0001010100000000100101000
0000101100000000100101000
0000110010000000100101000
1000001010000000100101000
0100000110000000100101000
1000010001000000100101000
0100001001000000100101000
0010000101000000100101000
0001000011000000100101000
0001001000100000100101000
0000100001010000100101000
0000010000110000100101000
1000000100001000100101000
0000000001101000100101000
0000000010011000100101000
0100010000000100100101000
0000000010100100100101000
0000000100010100100101000
0000001000001100100101000
0010000010000010100101000
0000000100100010100101000
0000001000010010100101000
0000010000001010100101000
0000000001000110100101000
1001000000000001100101000
0010100000000001100101000
0111000000000000010101000
1100100000000000010101000
0100011000000000010101000
0010010100000000010101000
0001001100000000010101000
0001010010000000010101000
0000101010000000010101000
1000000110000000010101000
0000110001000000010101000
1000001001000000010101000
0100000101000000010101000
0010000011000000010101000
0000100100100000010101000
1000010000010000010101000
0000001000110000010101000
0100000010001000010101000
0000010000101000010101000
0000000001011000010101000
0010001000000100010101000
0000000001100100010101000
0000000010010100010101000
0000000100001100010101000
0001000001000010010101000
0000000010100010010101000
0000000100010010010101000
0000001000001010010101000
0000010000000110010101000
1010000000000000110101000
0001100000000000110101000
0000000000100001110101000
1101000000000000001101000
0110100000000000001101000
1000011000000000001101000
0100010100000000001101000
0010001100000000001101000
0010010010000000001101000
0001001010000000001101000
0000100110000000001101000
0001010001000000001101000
0000101001000000001101000
1000000101000000001101000
0100000011000000001101000
1000000010100000001101000
0100001000010000001101000
0000000100110000001101000
0010000001001000001101000
0000001000101000001101000
0000010000011000001101000
0001000100000100001101000
0000010000100100001101000
0000000001010100001101000
0000000010001100001101000
0000110000000010001101000
0000000001100010001101000
0000000010010010001101000
0000000100001010001101000
0000001000000110001101000
0011000000000000101101000
1000100000000000101101000
0000000000000101101101000
0000000000010001011101000
0000000000000010111101000
0001010110000000000011000
0010001110000000000011000
0010010101000000000011000
0000101101000000000011000
0000110011000000000011000
0001001011000000000011000
1000010000110000000011000
0100001000110000000011000
0010000100110000000011000
0001000010110000000011000
0000100001110000000011000
1011000000001000000011000
0110100000001000000011000
0000110000101000000011000
1000001000101000000011000
0100000100101000000011000
0010000010101000000011000
0001000001101000000011000
0001010000011000000011000
0000101000011000000011000
1000000100011000000011000
0100000010011000000011000
0010000001011000000011000
0111000000000100000011000
1001100000000100000011000
0001010000100100000011000
0000101000100100000011000
1000000100100100000011000
0100000010100100000011000
0010000001100100000011000
0010010000010100000011000
0001001000010100000011000
0000100100010100000011000
1000000010010100000011000
0100000001010100000011000
0100010000001100000011000
0010001000001100000011000
0001000100001100000011000
0000100010001100000011000
1000000001001100000011000
1010100000000010000011000
0101100000000010000011000
0010010000100010000011000
0001001000100010000011000
0000100100100010000011000
1000000010100010000011000
0100000001100010000011000
0100010000010010000011000
0010001000010010000011000
0001000100010010000011000
0000100010010010000011000
1000000001010010000011000
1000010000001010000011000
0100001000001010000011000
0010000100001010000011000
0001000010001010000011000
0000100001001010000011000
0000110000000110000011000
1000001000000110000011000
0100000100000110000011000
0010000010000110000011000
0001000001000110000011000
1100010000000001000011000
0010110000000001000011000
0011001000000001000011000
0100101000000001000011000
0101000100000001000011000
1000100100000001000011000
0110000010000001000011000
1001000010000001000011000
1010000001000001000011000
0001100001000001000011000
0000011000100001000011000
0000100010100001000011000
0000000101100001000011000
1000001000010001000011000
0000010100010001000011000
0000000011010001000011000
0000001100001001000011000
0000010010001001000011000
0100000001001001000011000
0010000100000101000011000
0000001010000101000011000
0000010001000101000011000
0001010000000011000011000
0000000110000011000011000
0000001001000011000011000
1010010000000000100011000
0001110000000000100011000
1100001000000000100011000
0010101000000000100011000
0011000100000000100011000
0100100100000000100011000
0101000010000000100011000
1000100010000000100011000
0110000001000000100011000
1001000001000000100011000
0100010000100000100011000
0000000110100000100011000
0000001001100000100011000
0000011000010000100011000
0010000010010000100011000
0000000101010000100011000
0001001000001000100011000
0000010100001000100011000
0000000011001000100011000
0000001100000100100011000
0000010010000100100011000
0000100001000100100011000
1000000100000010100011000
0000001010000010100011000
0000010001000010100011000
1000000000100001100011000
0100000000010001100011000
0010000000001001100011000
0001000000000101100011000
0000100000000011100011000
0110010000000000010011000
1001010000000000010011000
1010001000000000010011000
0001101000000000010011000
1100000100000000010011000
0010100100000000010011000
0011000010000000010011000
0100100010000000010011000
0101000001000000010011000
1000100001000000010011000
0001000100100000010011000
0000001010100000010011000
0000010001100000010011000
0000110000010000010011000
0000000110010000010011000
0000001001010000010011000
0000011000001000010011000
1000000010001000010011000
0000000101001000010011000
0100001000000100010011000
0000010100000100010011000
0000000011000100010011000
0000000000011100010011000
0000001100000010010011000
0000010010000010010011000
0010000001000010010011000
0000000000101010010011000
0100000000100001010011000
0010000000010001010011000
0001000000001001010011000
0000100000000101010011000
1000000000000011010011000
0010000000100000110011000
0001000000010000110011000
0000100000001000110011000
1000000000000100110011000
0100000000000010110011000
0101010000000000001011000
1000110000000000001011000
0110001000000000001011000
1001001000000000001011000
1010000100000000001011000
0001100100000000001011000
1100000010000000001011000
0010100010000000001011000
0011000001000000001011000
0100100001000000001011000
0000001100100000001011000
0000010010100000001011000
1000000001100000001011000
0100000100010000001011000
0000001010010000001011000
0000010001010000001011000
0010010000001000001011000
0000000110001000001011000
0000001001001000001011000
0000011000000100001011000
0001000010000100001011000
0000000101000100001011000
0000000000101100001011000
0000101000000010001011000
0000010100000010001011000
0000000011000010001011000
0000000000010110001011000
0010000000100001001011000
0001000000010001001011000
0000100000001001001011000
1000000000000101001011000
0100000000000011001011000
0001000000100000101011000
0000100000010000101011000
1000000000001000101011000
0100000000000100101011000
0010000000000010101011000
0000100000100000011011000
1000000000010000011011000
0100000000001000011011000
0010000000000100011011000
0001000000000010011011000
0000000100000001011011000
0000000010000000111011000
0011010000000000000111000
0100110000000000000111000
0101001000000000000111000
1000101000000000000111000
0110000100000000000111000
1001000100000000000111000
1010000010000000000111000
0001100010000000000111000
1100000001000000000111000
0010100001000000000111000
0010001000100000000111000
0000010100100000000111000
0000000011100000000111000
0000001100010000000111000
0000010010010000000111000
0001000001010000000111000
0000100100001000000111000
0000001010001000000111000
0000010001001000000111000
1000010000000100000111000
0000000110000100000111000
0000001001000100000111000
0000011000000010000111000
0100000010000010000111000
0000000101000010000111000
0000000000011010000111000
0000000000100110000111000
0001000000100001000111000
0000100000010001000111000
1000000000001001000111000
0100000000000101000111000
0010000000000011000111000
0000100000100000100111000
1000000000010000100111000
0100000000001000100111000
0010000000000100100111000
0001000000000010100111000
1000000000100000010111000
0100000000010000010111000
0010000000001000010111000
0001000000000100010111000
0000100000000010010111000
0000000001000001010111000
0000000100000000110111000
0100000000100000001111000
0010000000010000001111000
0001000000001000001111000
0000100000000100001111000
1000000000000010001111000
0000000010000001001111000
0000000001000000101111000
1011110000000000000000100
1111001000000000000000100
1101100100000000000000100
0111100010000000000000100
1110100001000000000000100
0101011000100000000000100
1000111000100000000000100
0011010100100000000000100
0100110100100000000000100
1100001100100000000000100
0010101100100000000000100
1100010010100000000000100
0010110010100000000000100
1010001010100000000000100
0001101010100000000000100
0110000110100000000000100
1001000110100000000000100
1010010001100000000000100
0001110001100000000000100
0110001001100000000000100
1001001001100000000000100
0101000101100000000000100
1000100101100000000000100
0011000011100000000000100
0100100011100000000000100
0011011000010000000000100
0100111000010000000000100
1100010100010000000000100
0010110100010000000000100
1010001100010000000000100
0001101100010000000000100
1010010010010000000000100
0001110010010000000000100
0110001010010000000000100
1001001010010000000000100
0101000110010000000000100
1000100110010000000000100
0110010001010000000000100
1001010001010000000000100
0101001001010000000000100
1000101001010000000000100
0011000101010000000000100
0100100101010000000000100
1100000011010000000000100
0010100011010000000000100
0000010110110000000000100
0000001101110000000000100
1100011000001000000000100
0010111000001000000000100
1010010100001000000000100
0001110100001000000000100
0110001100001000000000100
1001001100001000000000100
0110010010001000000000100
1001010010001000000000100
0101001010001000000000100
1000101010001000000000100
0011000110001000000000100
0100100110001000000000100
0101010001001000000000100
1000110001001000000000100
0011001001001000000000100
0100101001001000000000100
1100000101001000000000100
0010100101001000000000100
1010000011001000000000100
0001100011001000000000100
0000001010111000000000100
0000010001111000000000100
1010011000000100000000100
0001111000000100000000100
0110010100000100000000100
1001010100000100000000100
0101001100000100000000100
1000101100000100000000100
0101010010000100000000100
1000110010000100000000100
0011001010000100000000100
0100101010000100000000100
1100000110000100000000100
0010100110000100000000100
0011010001000100000000100
0100110001000100000000100
1100001001000100000000100
0010101001000100000000100
1010000101000100000000100
0001100101000100000000100
0110000011000100000000100
1001000011000100000000100
0000001110100100000000100
0000010101100100000000100
0000011100010100000000100
0000000111010100000000100
0000011000101100000000100
0000000011101100000000100
0000010010011100000000100
0000001001011100000000100
0100000000111100000000100
0110011000000010000000100
1001011000000010000000100
0101010100000010000000100
1000110100000010000000100
0011001100000010000000100
0100101100000010000000100
0011010010000010000000100
0100110010000010000000100
1100001010000010000000100
0010101010000010000000100
1010000110000010000000100
0001100110000010000000100
1100010001000010000000100
0010110001000010000000100
1010001001000010000000100
0001101001000010000000100
0110000101000010000000100
1001000101000010000000100
0101000011000010000000100
1000100011000010000000100
0000011100100010000000100
0000000111100010000000100
0000001110010010000000100
0000010101010010000000100
0000010010101010000000100
0000001001101010000000100
0000011000011010000000100
0000000011011010000000100
0000100000111010000000100
0000010110000110000000100
0000001101000110000000100
0010000000110110000000100
0000001010001110000000100
0000010001001110000000100
1000000000101110000000100
0001000000011110000000100
0000010111000001000000100
1010000100100001000000100
0001100100100001000000100
0100001010100001000000100
0100010001100001000000100
0101010000010001000000100
1000110000010001000000100
0010000110010001000000100
0010001001010001000000100
0110000000110001000000100
1001000000110001000000100
0000101000110001000000100
0001011000001001000000100
1100000010001001000000100
0010100010001001000000100
0001000101001001000000100
0101000000101001000000100
1000100000101001000000100
0010010000101001000000100
0011000000011001000000100
0100100000011001000000100
1000000001011001000000100
0110001000000101000000100
1001001000000101000000100
0000110100000101000000100
0000100011000101000000100
0011000000100101000000100
0100100000100101000000100
1000000001100101000000100
1100000000010101000000100
0010100000010101000000100
0001000010010101000000100
1010000000001101000000100
0001100000001101000000100
0100000100001101000000100
1000001100000011000000100
1000010010000011000000100
0011000001000011000000100
0100100001000011000000100
1100000000100011000000100
0010100000100011000000100
0001000010100011000000100
1010000000010011000000100
0001100000010011000000100
0100000100010011000000100
0110000000001011000000100
1001000000001011000000100
0000101000001011000000100
0101000000000111000000100
1000100000000111000000100
0010010000000111000000100
0000011110000000100000100
0001001100100000100000100
0001010010100000100000100
1100000001100000100000100
0010100001100000100000100
0110000100010000100000100
1001000100010000100000100
0000101010010000100000100
0000110001010000100000100
1010000000110000100000100
0001100000110000100000100
0100000010110000100000100
0011010000001000100000100
0100110000001000100000100
1000000110001000100000100
1000001001001000100000100
0110000000101000100000100
1001000000101000100000100
0000100100101000100000100
0101000000011000100000100
1000100000011000100000100
0010001000011000100000100
0100011000000100100000100
1010000010000100100000100
0001100010000100100000100
0100000101000100100000100
0101000000100100100000100
1000100000100100100000100
0010001000100100100000100
0011000000010100100000100
0100100000010100100000100
1000010000010100100000100
1100000000001100100000100
0010100000001100100000100
0001000001001100100000100
0101001000000010100000100
1000101000000010100000100
0010010100000010100000100
0010000011000010100000100
0011000000100010100000100
0100100000100010100000100
1000010000100010100000100
1100000000010010100000100
0010100000010010100000100
0001000001010010100000100
1010000000001010100000100
0001100000001010100000100
0100000010001010100000100
0110000000000110100000100
1001000000000110100000100
0000100100000110100000100
0111000000000001100000100
1010100000000001100000100
0010011000000001100000100
0001010100000001100000100
0000101100000001100000100
0000110010000001100000100
1000001010000001100000100
0100000110000001100000100
1000010001000001100000100
0100001001000001100000100
0010000101000001100000100
0001000011000001100000100
0010000010100001100000100
0001001000010001100000100
0000000100110001100000100
0000100001001001100000100
0000001000101001100000100
0000010000011001100000100
1000000100000101100000100
0000010000100101100000100
0000000001010101100000100
0000000010001101100000100
0100010000000011100000100
0000000001100011100000100
0000000010010011100000100
0000000100001011100000100
0000001000000111100000100
0000011011000000010000100
0011001000100000010000100
0100101000100000010000100
1000010100100000010000100
1000000011100000010000100
0100001100010000010000100
0100010010010000010000100
1010000001010000010000100
0001100001010000010000100
1100000000110000010000100
0010100000110000010000100
0001010000110000010000100
0101000100001000010000100
1000100100001000010000100
0010001010001000010000100
0010010001001000010000100
1010000000101000010000100
0001100000101000010000100
0100000001101000010000100
0110000000011000010000100
1001000000011000010000100
0000100010011000010000100
1100010000000100010000100
0010110000000100010000100
0001000110000100010000100
0001001001000100010000100
0110000000100100010000100
1001000000100100010000100
0000100010100100010000100
0101000000010100010000100
1000100000010100010000100
0010000100010100010000100
0011000000001100010000100
0100100000001100010000100
1000001000001100010000100
0000111000000010010000100
0110000010000010010000100
1001000010000010010000100
0000100101000010010000100
0101000000100010010000100
1000100000100010010000100
0010000100100010010000100
0011000000010010010000100
0100100000010010010000100
1000001000010010010000100
1100000000001010010000100
0010100000001010010000100
0001010000001010010000100
1010000000000110010000100
0001100000000110010000100
0100000001000110010000100
0100011000000001010000100
0010010100000001010000100
0001001100000001010000100
0001010010000001010000100
0000101010000001010000100
1000000110000001010000100
0000110001000001010000100
1000001001000001010000100
0100000101000001010000100
0010000011000001010000100
0001000001100001010000100
0000100100010001010000100
0000000010110001010000100
1000010000001001010000100
0000000100101001010000100
0000001000011001010000100
0100000010000101010000100
0000001000100101010000100
0000010000010101010000100
0000000001001101010000100
0010001000000011010000100
0000010000100011010000100
0000000001010011010000100
0000000010001011010000100
0000000100000111010000100
1000011000000000110000100
0100010100000000110000100
0010001100000000110000100
0010010010000000110000100
0001001010000000110000100
0000100110000000110000100
0001010001000000110000100
0000101001000000110000100
1000000101000000110000100
0100000011000000110000100
0000110000100000110000100
1000000010010000110000100
0000000001110000110000100
0100001000001000110000100
0000000010101000110000100
0000000100011000110000100
0010000001000100110000100
0000000100100100110000100
0000001000010100110000100
0000010000001100110000100
0001000100000010110000100
0000001000100010110000100
0000010000010010110000100
0000000001001010110000100
0000000010000110110000100
1001000000000001110000100
0100100000000001110000100
0000001111000000001000100
0010011000100000001000100
0101000010100000001000100
1000100010100000001000100
0010000101100000001000100
1100001000010000001000100
0010101000010000001000100
0001010100010000001000100
0001000011010000001000100
0011000000110000001000100
0100100000110000001000100
1000000100110000001000100
0000101100001000001000100
0000110010001000001000100
0110000001001000001000100
1001000001001000001000100
1100000000101000001000100
0010100000101000001000100
0001001000101000001000100
1010000000011000001000100
0001100000011000001000100
0100010000011000001000100
0011000100000100001000100
0100100100000100001000100
1000001010000100001000100
1000010001000100001000100
1010000000100100001000100
0001100000100100001000100
0100010000100100001000100
0110000000010100001000100
1001000000010100001000100
0000100001010100001000100
0101000000001100001000100
1000100000001100001000100
0010000010001100001000100
1010010000000010001000100
0001110000000010001000100
0100000110000010001000100
0100001001000010001000100
0110000000100010001000100
1001000000100010001000100
0000100001100010001000100
0101000000010010001000100
1000100000010010001000100
0010000010010010001000100
0011000000001010001000100
0100100000001010001000100
1000000100001010001000100
1100000000000110001000100
0010100000000110001000100
0001001000000110001000100
1110000000000001001000100
0011100000000001001000100
1000011000000001001000100
0100010100000001001000100
0010001100000001001000100
0010010010000001001000100
0001001010000001001000100
0000100110000001001000100
0001010001000001001000100
0000101001000001001000100
1000000101000001001000100
0100000011000001001000100
0000110000100001001000100
1000000010010001001000100
0000000001110001001000100
0100001000001001001000100
0000000010101001001000100
0000000100011001001000100
0010000001000101001000100
0000000100100101001000100
0000001000010101001000100
0000010000001101001000100
0001000100000011001000100
0000001000100011001000100
0000010000010011001000100
0000000001001011001000100
0000000010000111001000100
1011000000000000101000100
0110100000000000101000100
0000111000000000101000100
1000010100000000101000100
0100001100000000101000100
0100010010000000101000100
0010001010000000101000100
0001000110000000101000100
0010010001000000101000100
0001001001000000101000100
0000100101000000101000100
1000000011000000101000100
1000001000100000101000100
0100000001010000101000100
0000010000110000101000100
0010000100001000101000100
0000000001101000101000100
0000000010011000101000100
0001010000000100101000100
0000000010100100101000100
0000000100010100101000100
0000001000001100101000100
0000100010000010101000100
0000000100100010101000100
0000001000010010101000100
0000010000001010101000100
0000000001000110101000100
0001011000000000011000100
0000110100000000011000100
1000001100000000011000100
1000010010000000011000100
0100001010000000011000100
0010000110000000011000100
0100010001000000011000100
0010001001000000011000100
0001000101000000011000100
0000100011000000011000100
0100000100100000011000100
0010010000010000011000100
0000001000110000011000100
0001000010001000011000100
0000010000101000011000100
0000000001011000011000100
0000101000000100011000100
0000000001100100011000100
0000000010010100011000100
0000000100001100011000100
1000000001000010011000100
0000000010100010011000100
0000000100010010011000100
0000001000001010011000100
0000010000000110011000100
0101000000000001011000100
1000100000000001011000100
1100000000000000111000100
0001100000000000111000100
0000000000010001111000100
0000011101000000000100100
0110010000100000000100100
1001010000100000000100100
0000100110100000000100100
0000101001100000000100100
1000011000010000000100100
0011000010010000000100100
0100100010010000000100100
1000000101010000000100100
0101000000110000000100100
1000100000110000000100100
0010000001110000000100100
1010001000001000000100100
0001101000001000000100100
0100010100001000000100100
0100000011001000000100100
0011000000101000000100100
0100100000101000000100100
1000000010101000000100100
1100000000011000000100100
0010100000011000000100100
0001000100011000000100100
0010001100000100000100100
0010010010000100000100100
0101000001000100000100100
1000100001000100000100100
1100000000100100000100100
0010100000100100000100100
0001000100100100000100100
1010000000010100000100100
0001100000010100000100100
0100001000010100000100100
0110000000001100000100100
1001000000001100000100100
0000110000001100000100100
1100000100000010000100100
0010100100000010000100100
0001001010000010000100100
0001010001000010000100100
1010000000100010000100100
0001100000100010000100100
0100001000100010000100100
0110000000010010000100100
1001000000010010000100100
0000110000010010000100100
0101000000001010000100100
1000100000001010000100100
0010000001001010000100100
0011000000000110000100100
0100100000000110000100100
1000000010000110000100100
1011000000000001000100100
0110100000000001000100100
0000111000000001000100100
1000010100000001000100100
0100001100000001000100100
0100010010000001000100100
0010001010000001000100100
0001000110000001000100100
0010010001000001000100100
0001001001000001000100100
0000100101000001000100100
1000000011000001000100100
1000001000100001000100100
0100000001010001000100100
0000010000110001000100100
0010000100001001000100100
0000000001101001000100100
0000000010011001000100100
0001010000000101000100100
0000000010100101000100100
0000000100010101000100100
0000001000001101000100100
0000100010000011000100100
0000000100100011000100100
0000001000010011000100100
0000010000001011000100100
0000000001000111000100100
1110000000000000100100100
0011100000000000100100100
0001011000000000100100100
0000110100000000100100100
1000001100000000100100100
1000010010000000100100100
0100001010000000100100100
0010000110000000100100100
0100010001000000100100100
0010001001000000100100100
0001000101000000100100100
0000100011000000100100100
0100000100100000100100100
0010010000010000100100100
0000001000110000100100100
0001000010001000100100100
0000010000101000100100100
0000000001011000100100100
0000101000000100100100100
0000000001100100100100100
0000000010010100100100100
0000000100001100100100100
1000000001000010100100100
0000000010100010100100100
0000000100010010100100100
0000001000001010100100100
0000010000000110100100100
0010011000000000010100100
0001010100000000010100100
0000101100000000010100100
0000110010000000010100100
1000001010000000010100100
0100000110000000010100100
1000010001000000010100100
0100001001000000010100100
0010000101000000010100100
0001000011000000010100100
0010000010100000010100100
0001001000010000010100100
0000000100110000010100100
0000100001001000010100100
0000001000101000010100100
0000010000011000010100100
1000000100000100010100100
0000010000100100010100100
0000000001010100010100100
0000000010001100010100100
0100010000000010010100100
0000000001100010010100100
0000000010010010010100100
0000000100001010010100100
0000001000000110010100100
1100000000000001010100100
0001100000000001010100100
0101000000000000110100100
1000100000000000110100100
0000000000000011110100100
0111000000000000001100100
1010100000000000001100100
0100011000000000001100100
0010010100000000001100100
0001001100000000001100100
0001010010000000001100100
0000101010000000001100100
1000000110000000001100100
0000110001000000001100100
1000001001000000001100100
0100000101000000001100100
0010000011000000001100100
0001000001100000001100100
0000100100010000001100100
0000000010110000001100100
1000010000001000001100100
0000000100101000001100100
0000001000011000001100100
0100000010000100001100100
0000001000100100001100100
0000010000010100001100100
0000000001001100001100100
0010001000000010001100100
0000010000100010001100100
0000000001010010001100100
0000000010001010001100100
0000000100000110001100100
0000000000001001101100100
1001000000000000011100100
0100100000000000011100100
0000000000100001011100100
0000000000000100111100100
0100011010000000000010100
0001001110000000000010100
0000111001000000000010100
0100001101000000000010100
0001010011000000000010100
0000100111000000000010100
0111000000010000000010100
1100100000010000000010100
0100010000110000000010100
0010001000110000000010100
0001000100110000000010100
0000100010110000000010100
1000000001110000000010100
1000010000101000000010100
0100001000101000000010100
0010000100101000000010100
0001000010101000000010100
0000100001101000000010100
0000110000011000000010100
1000001000011000000010100
0100000100011000000010100
0010000010011000000010100
0001000001011000000010100
1101000000000100000010100
0011100000000100000010100
0000110000100100000010100
1000001000100100000010100
0100000100100100000010100
0010000010100100000010100
0001000001100100000010100
0001010000010100000010100
0000101000010100000010100
1000000100010100000010100
0100000010010100000010100
0010000001010100000010100
0010010000001100000010100
0001001000001100000010100
0000100100001100000010100
1000000010001100000010100
0100000001001100000010100
0110100000000010000010100
1001100000000010000010100
0001010000100010000010100
0000101000100010000010100
1000000100100010000010100
0100000010100010000010100
0010000001100010000010100
0010010000010010000010100
0001001000010010000010100
0000100100010010000010100
1000000010010010000010100
0100000001010010000010100
0100010000001010000010100
0010001000001010000010100
0001000100001010000010100
0000100010001010000010100
1000000001001010000010100
1000010000000110000010100
0100001000000110000010100
0010000100000110000010100
0001000010000110000010100
0000100001000110000010100
1010010000000001000010100
0001110000000001000010100
1100001000000001000010100
0010101000000001000010100
0011000100000001000010100
0100100100000001000010100
0101000010000001000010100
1000100010000001000010100
0110000001000001000010100
1001000001000001000010100
0001001000100001000010100
0000010100100001000010100
0000000011100001000010100
0000001100010001000010100
0000010010010001000010100
0000100001010001000010100
1000000100001001000010100
0000001010001001000010100
0000010001001001000010100
0100010000000101000010100
0000000110000101000010100
0000001001000101000010100
0000011000000011000010100
0010000010000011000010100
0000000101000011000010100
0110010000000000100010100
1001010000000000100010100
1010001000000000100010100
0001101000000000100010100
1100000100000000100010100
0010100100000000100010100
0011000010000000100010100
0100100010000000100010100
0101000001000000100010100
1000100001000000100010100
0000011000100000100010100
1000000010100000100010100
0000000101100000100010100
0100001000010000100010100
0000010100010000100010100
0000000011010000100010100
0000001100001000100010100
0000010010001000100010100
0010000001001000100010100
0001000100000100100010100
0000001010000100100010100
0000010001000100100010100
0000000000110100100010100
0000110000000010100010100
0000000110000010100010100
0000001001000010100010100
0000000000011010100010100
0000100000100001100010100
1000000000010001100010100
0100000000001001100010100
0010000000000101100010100
0001000000000011100010100
0101010000000000010010100
1000110000000000010010100
0110001000000000010010100
1001001000000000010010100
1010000100000000010010100
0001100100000000010010100
1100000010000000010010100
0010100010000000010010100
0011000001000000010010100
0100100001000000010010100
0010010000100000010010100
0000000110100000010010100
0000001001100000010010100
0000011000010000010010100
0001000010010000010010100
0000000101010000010010100
0000101000001000010010100
0000010100001000010010100
0000000011001000010010100
0000001100000100010010100
0000010010000100010010100
1000000001000100010010100
0100000100000010010010100
0000001010000010010010100
0000010001000010010010100
1000000000100001010010100
0100000000010001010010100
0010000000001001010010100
0001000000000101010010100
0000100000000011010010100
0100000000100000110010100
0010000000010000110010100
0001000000001000110010100
0000100000000100110010100
1000000000000010110010100
0011010000000000001010100
0100110000000000001010100
0101001000000000001010100
1000101000000000001010100
0110000100000000001010100
1001000100000000001010100
1010000010000000001010100
0001100010000000001010100
1100000001000000001010100
0010100001000000001010100
0000100100100000001010100
0000001010100000001010100
0000010001100000001010100
1000010000010000001010100
0000000110010000001010100
0000001001010000001010100
0000011000001000001010100
0100000010001000001010100
0000000101001000001010100
0010001000000100001010100
0000010100000100001010100
0000000011000100001010100
0000000000011100001010100
0000001100000010001010100
0000010010000010001010100
0001000001000010001010100
0000000000100110001010100
0100000000100001001010100
0010000000010001001010100
0001000000001001001010100
0000100000000101001010100
1000000000000011001010100
0010000000100000101010100
0001000000010000101010100
0000100000001000101010100
1000000000000100101010100
0100000000000010101010100
0000000010000001101010100
0001000000100000011010100
0000100000010000011010100
1000000000001000011010100
0100000000000100011010100
0010000000000010011010100
0000001000000000111010100
1100010000000000000110100
0010110000000000000110100
0011001000000000000110100
0100101000000000000110100
0101000100000000000110100
1000100100000000000110100
0110000010000000000110100
1001000010000000000110100
1010000001000000000110100
0001100001000000000110100
0000001100100000000110100
0000010010100000000110100
0100000001100000000110100
0010000100010000000110100
0000001010010000000110100
0000010001010000000110100
0001010000001000000110100
0000000110001000000110100
0000001001001000000110100
0000011000000100000110100
0000100010000100000110100
0000000101000100000110100
1000001000000010000110100
0000010100000010000110100
0000000011000010000110100
0000000000110010000110100
0000000000001110000110100
0010000000100001000110100
0001000000010001000110100
0000100000001001000110100
1000000000000101000110100
0100000000000011000110100
0001000000100000100110100
0000100000010000100110100
1000000000001000100110100
0100000000000100100110100
0010000000000010100110100
0000001000000001100110100
0000100000100000010110100
1000000000010000010110100
0100000000001000010110100
0010000000000100010110100
0001000000000010010110100
0000000001000000110110100
1000000000100000001110100
0100000000010000001110100
0010000000001000001110100
0001000000000100001110100
0000100000000010001110100
0000000001000001001110100
0000000010000000011110100
0001011010000000000001100
1000010110000000000001100
1000011001000000000001100
0000110101000000000001100
0000101011000000000001100
0001000111000000000001100
1101000000100000000001100
1010100000100000000001100
0010010000110000000001100
0001001000110000000001100
0000100100110000000001100
1000000010110000000001100
0100000001110000000001100
0100010000101000000001100
0010001000101000000001100
0001000100101000000001100
0000100010101000000001100
1000000001101000000001100
1000010000011000000001100
0100001000011000000001100
0010000100011000000001100
0001000010011000000001100
0000100001011000000001100
1011000000000100000001100
0101100000000100000001100
1000010000100100000001100
0100001000100100000001100
0010000100100100000001100
0001000010100100000001100
0000100001100100000001100
0000110000010100000001100
1000001000010100000001100
0100000100010100000001100
0010000010010100000001100
0001000001010100000001100
0001010000001100000001100
0000101000001100000001100
1000000100001100000001100
0100000010001100000001100
0010000001001100000001100
1100100000000010000001100
0011100000000010000001100
0000110000100010000001100
1000001000100010000001100
0100000100100010000001100
0010000010100010000001100
0001000001100010000001100
0001010000010010000001100
0000101000010010000001100
1000000100010010000001100
0100000010010010000001100
0010000001010010000001100
0010010000001010000001100
0001001000001010000001100
0000100100001010000001100
1000000010001010000001100
0100000001001010000001100
0100010000000110000001100
0010001000000110000001100
0001000100000110000001100
0000100010000110000001100
1000000001000110000001100
0110010000000001000001100
1001010000000001000001100
1010001000000001000001100
0001101000000001000001100
1100000100000001000001100
0010100100000001000001100
0011000010000001000001100
0100100010000001000001100
0101000001000001000001100
1000100001000001000001100
0000001100100001000001100
0000010010100001000001100
0010000001100001000001100
0001000100010001000001100
0000001010010001000001100
0000010001010001000001100
0000110000001001000001100
0000000110001001000001100
0000001001001001000001100
0000011000000101000001100
1000000010000101000001100
0000000101000101000001100
0000000000101101000001100
0100001000000011000001100
0000010100000011000001100
0000000011000011000001100
0000000000110011000001100
0101010000000000100001100
1000110000000000100001100
0110001000000000100001100
1001001000000000100001100
1010000100000000100001100
0001100100000000100001100
1100000010000000100001100
0010100010000000100001100
0011000001000000100001100
0100100001000000100001100
0000101000100000100001100
0000010100100000100001100
0000000011100000100001100
0000001100010000100001100
0000010010010000100001100
1000000001010000100001100
0100000100001000100001100
0000001010001000100001100
0000010001001000100001100
0010010000000100100001100
0000000110000100100001100
0000001001000100100001100
0000011000000010100001100
0001000010000010100001100
0000000101000010100001100
0001000000100001100001100
0000100000010001100001100
1000000000001001100001100
0100000000000101100001100
0010000000000011100001100
0011010000000000010001100
0100110000000000010001100
0101001000000000010001100
1000101000000000010001100
0110000100000000010001100
1001000100000000010001100
1010000010000000010001100
0001100010000000010001100
1100000001000000010001100
0010100001000000010001100
0000011000100000010001100
0100000010100000010001100
0000000101100000010001100
0010001000010000010001100
0000010100010000010001100
0000000011010000010001100
0000001100001000010001100
0000010010001000010001100
0001000001001000010001100
0000100100000100010001100
0000001010000100010001100
0000010001000100010001100
1000010000000010010001100
0000000110000010010001100
0000001001000010010001100
0000100000100001010001100
1000000000010001010001100
0100000000001001010001100
0010000000000101010001100
0001000000000011010001100
1000000000100000110001100
0100000000010000110001100
0010000000001000110001100
0001000000000100110001100
0000100000000010110001100
1100010000000000001001100
0010110000000000001001100
0011001000000000001001100
0100101000000000001001100
0101000100000000001001100
1000100100000000001001100
0110000010000000001001100
1001000010000000001001100
1010000001000000001001100
0001100001000000001001100
0001010000100000001001100
0000000110100000001001100
0000001001100000001001100
0000011000010000001001100
0000100010010000001001100
0000000101010000001001100
1000001000001000001001100
0000010100001000001001100
0000000011001000001001100
0000001100000100001001100
0000010010000100001001100
0100000001000100001001100
0000000000110100001001100
0010000100000010001001100
0000001010000010001001100
0000010001000010001001100
0000000000001110001001100
1000000000100001001001100
0100000000010001001001100
0010000000001001001001100
0001000000000101001001100
0000100000000011001001100
0100000000100000101001100
0010000000010000101001100
0001000000001000101001100
0000100000000100101001100
1000000000000010101001100
0000010000000001101001100
0010000000100000011001100
0001000000010000011001100
0000100000001000011001100
1000000000000100011001100
0100000000000010011001100
0000000010000001011001100
1010010000000000000101100
0001110000000000000101100
1100001000000000000101100
0010101000000000000101100
0011000100000000000101100
0100100100000000000101100
0101000010000000000101100
1000100010000000000101100
0110000001000000000101100
1001000001000000000101100
1000000100100000000101100
0000001010100000000101100
0000010001100000000101100
0100010000010000000101100
0000000110010000000101100
0000001001010000000101100
0000011000001000000101100
0010000010001000000101100
0000000101001000000101100
0001001000000100000101100
0000010100000100000101100
0000000011000100000101100
0000001100000010000101100
0000010010000010000101100
0000100001000010000101100
0000000000101010000101100
0000000000010110000101100
0100000000100001000101100
0010000000010001000101100
0001000000001001000101100
0000100000000101000101100
1000000000000011000101100
0010000000100000100101100
0001000000010000100101100
0000100000001000100101100
1000000000000100100101100
0100000000000010100101100
0000000001000001100101100
0001000000100000010101100
0000100000010000010101100
1000000000001000010101100
0100000000000100010101100
0010000000000010010101100
0000010000000001010101100
0000100000100000001101100
1000000000010000001101100
0100000000001000001101100
0010000000000100001101100
0001000000000010001101100
0000000010000000101101100
0000000001000000011101100
1110000000000000000011100
0000011100000000000011100
0010010010000000000011100
1000001010000000000011100
0100000110000000000011100
0100010001000000000011100
0010001001000000000011100
1000000101000000000011100
0011000000100000000011100
0100100000100000000011100
1001000000010000000011100
0010100000010000000011100
0101000000001000000011100
1000100000001000000011100
0000000000111000000011100
0000000000010101000011100
0000000000001011000011100
0000000000001100100011100
0000000000100010100011100
0000000000100100010011100
0000000000010010010011100
0000000000000001110011100
0000001000000001001011100
0000000100000000101011100
0000010000000000011011100
0000000100000001000111100
0000010000000000100111100
0000001000000000010111100
1111010000000000000000010
1101101000000000000000010
0111100100000000000000010
1110100010000000000000010
1011100001000000000000010
0110011000100000000000010
1001011000100000000000010
0101010100100000000000010
1000110100100000000000010
0011001100100000000000010
0100101100100000000000010
0011010010100000000000010
0100110010100000000000010
1100001010100000000000010
0010101010100000000000010
1010000110100000000000010
0001100110100000000000010
1100010001100000000000010
0010110001100000000000010
1010001001100000000000010
0001101001100000000000010
0110000101100000000000010
1001000101100000000000010
0101000011100000000000010
1000100011100000000000010
0101011000010000000000010
1000111000010000000000010
0011010100010000000000010
0100110100010000000000010
1100001100010000000000010
0010101100010000000000010
1100010010010000000000010
0010110010010000000000010
1010001010010000000000010
0001101010010000000000010
0110000110010000000000010
1001000110010000000000010
1010010001010000000000010
0001110001010000000000010
0110001001010000000000010
1001001001010000000000010
0101000101010000000000010
1000100101010000000000010
0011000011010000000000010
0100100011010000000000010
0000001110110000000000010
0000010011110000000000010
0011011000001000000000010
0100111000001000000000010
1100010100001000000000010
0010110100001000000000010
1010001100001000000000010
0001101100001000000000010
1010010010001000000000010
0001110010001000000000010
0110001010001000000000010
1001001010001000000000010
0101000110001000000000010
1000100110001000000000010
0110010001001000000000010
1001010001001000000000010
0101001001001000000000010
1000101001001000000000010
0011000101001000000000010
0100100101001000000000010
1100000011001000000000010
0010100011001000000000010
0000011010101000000000010
0000000111101000000000010
0000010110011000000000010
0000001011011000000000010
1100011000000100000000010
0010111000000100000000010
1010010100000100000000010
0001110100000100000000010
0110001100000100000000010
1001001100000100000000010
0110010010000100000000010
1001010010000100000000010
0101001010000100000000010
1000101010000100000000010
0011000110000100000000010
0100100110000100000000010
0101010001000100000000010
1000110001000100000000010
0011001001000100000000010
0100101001000100000000010
1100000101000100000000010
0010100101000100000000010
1010000011000100000000010
0001100011000100000000010
0000010100110100000000010
0000001001110100000000010
0000001100101100000000010
0000010001101100000000010
0000011000011100000000010
0000000101011100000000010
1000000000111100000000010
1010011000000010000000010
0001111000000010000000010
0110010100000010000000010
1001010100000010000000010
0101001100000010000000010
1000101100000010000000010
0101010010000010000000010
1000110010000010000000010
0011001010000010000000010
0100101010000010000000010
1100000110000010000000010
0010100110000010000000010
0011010001000010000000010
0100110001000010000000010
1100001001000010000000010
0010101001000010000000010
1010000101000010000000010
0001100101000010000000010
0110000011000010000000010
1001000011000010000000010
0000010110100010000000010
0000001011100010000000010
0000011010010010000000010
0000000111010010000000010
0000001110001010000000010
0000010011001010000000010
0001000000111010000000010
0000011000100110000000010
0000000101100110000000010
0000001100010110000000010
0000010001010110000000010
0100000000110110000000010
0000010100001110000000010
0000001001001110000000010
0000100000101110000000010
0010000000011110000000010
0000011110000001000000010
0000111000100001000000010
0110000010100001000000010
1001000010100001000000010
0000100101100001000000010
0011001000010001000000010
0100101000010001000000010
1000010100010001000000010
1000000011010001000000010
0101000000110001000000010
1000100000110001000000010
0010000100110001000000010
0100001100001001000000010
0100010010001001000000010
1010000001001001000000010
0001100001001001000000010
0011000000101001000000010
0100100000101001000000010
1000001000101001000000010
1100000000011001000000010
0010100000011001000000010
0001010000011001000000010
0101000100000101000000010
1000100100000101000000010
0010001010000101000000010
0010010001000101000000010
1100000000100101000000010
0010100000100101000000010
0001010000100101000000010
1010000000010101000000010
0001100000010101000000010
0100000001010101000000010
0110000000001101000000010
1001000000001101000000010
0000100010001101000000010
1100010000000011000000010
0010110000000011000000010
0001000110000011000000010
0001001001000011000000010
1010000000100011000000010
0001100000100011000000010
0100000001100011000000010
0110000000010011000000010
1001000000010011000000010
0000100010010011000000010
0101000000001011000000010
1000100000001011000000010
0010000100001011000000010
0011000000000111000000010
0100100000000111000000010
1000001000000111000000010
0000011011000000100000010
1010010000100000100000010
0001110000100000100000010
0100000110100000100000010
0100001001100000100000010
0010011000010000100000010
0101000010010000100000010
1000100010010000100000010
0010000101010000100000010
0110000000110000100000010
1001000000110000100000010
0000100001110000100000010
1100001000001000100000010
0010101000001000100000010
0001010100001000100000010
0001000011001000100000010
0101000000101000100000010
1000100000101000100000010
0010000010101000100000010
0011000000011000100000010
0100100000011000100000010
1000000100011000100000010
0000101100000100100000010
0000110010000100100000010
0110000001000100100000010
1001000001000100100000010
0011000000100100100000010
0100100000100100100000010
1000000100100100100000010
1100000000010100100000010
0010100000010100100000010
0001001000010100100000010
1010000000001100100000010
0001100000001100100000010
0100010000001100100000010
0011000100000010100000010
0100100100000010100000010
1000001010000010100000010
1000010001000010100000010
1100000000100010100000010
0010100000100010100000010
0001001000100010100000010
1010000000010010100000010
0001100000010010100000010
0100010000010010100000010
0110000000001010100000010
1001000000001010100000010
0000100001001010100000010
0101000000000110100000010
1000100000000110100000010
0010000010000110100000010
1011000000000001100000010
0101100000000001100000010
0001011000000001100000010
0000110100000001100000010
1000001100000001100000010
1000010010000001100000010
0100001010000001100000010
0010000110000001100000010
0100010001000001100000010
0010001001000001100000010
0001000101000001100000010
0000100011000001100000010
1000000001100001100000010
0100000100010001100000010
0000000010110001100000010
0010010000001001100000010
0000000100101001100000010
0000001000011001100000010
0001000010000101100000010
0000001000100101100000010
0000010000010101100000010
0000000001001101100000010
0000101000000011100000010
0000010000100011100000010
0000000001010011100000010
0000000010001011100000010
0000000100000111100000010
0000001111000000010000010
1100000100100000010000010
0010100100100000010000010
0001001010100000010000010
0001010001100000010000010
0110010000010000010000010
1001010000010000010000010
0000100110010000010000010
0000101001010000010000010
1010000000110000010000010
0001100000110000010000010
0100001000110000010000010
1000011000001000010000010
0011000010001000010000010
0100100010001000010000010
1000000101001000010000010
0110000000101000010000010
1001000000101000010000010
0000110000101000010000010
0101000000011000010000010
1000100000011000010000010
0010000001011000010000010
1010001000000100010000010
0001101000000100010000010
0100010100000100010000010
0100000011000100010000010
0101000000100100010000010
1000100000100100010000010
0010000001100100010000010
0011000000010100010000010
0100100000010100010000010
1000000010010100010000010
1100000000001100010000010
0010100000001100010000010
0001000100001100010000010
0010001100000010010000010
0010010010000010010000010
0101000001000010010000010
1000100001000010010000010
0011000000100010010000010
0100100000100010010000010
1000000010100010010000010
1100000000010010010000010
0010100000010010010000010
0001000100010010010000010
1010000000001010010000010
0001100000001010010000010
0100001000001010010000010
0110000000000110010000010
1001000000000110010000010
0000110000000110010000010
0111000000000001010000010
1001100000000001010000010
0010011000000001010000010
0001010100000001010000010
0000101100000001010000010
0000110010000001010000010
1000001010000001010000010
0100000110000001010000010
1000010001000001010000010
0100001001000001010000010
0010000101000001010000010
0001000011000001010000010
0100010000100001010000010
0010000010010001010000010
0000000001110001010000010
0001001000001001010000010
0000000010101001010000010
0000000100011001010000010
0000100001000101010000010
0000000100100101010000010
0000001000010101010000010
0000010000001101010000010
1000000100000011010000010
0000001000100011010000010
0000010000010011010000010
0000000001001011010000010
0000000010000111010000010
1101000000000000110000010
0011100000000000110000010
0100011000000000110000010
0010010100000000110000010
0001001100000000110000010
0001010010000000110000010
0000101010000000110000010
1000000110000000110000010
0000110001000000110000010
1000001001000000110000010
0100000101000000110000010
0010000011000000110000010
0010001000100000110000010
0001000001010000110000010
0000010000110000110000010
0000100100001000110000010
0000000001101000110000010
0000000010011000110000010
1000010000000100110000010
0000000010100100110000010
0000000100010100110000010
0000001000001100110000010
0100000010000010110000010
0000000100100010110000010
0000001000010010110000010
0000010000001010110000010
0000000001000110110000010
0000011101000000001000010
1000001100100000001000010
1000010010100000001000010
0011000001100000001000010
0100100001100000001000010
1010000100010000001000010
0001100100010000001000010
0100001010010000001000010
0100010001010000001000010
1100000000110000001000010
0010100000110000001000010
0001000010110000001000010
0101010000001000001000010
1000110000001000001000010
0010000110001000001000010
0010001001001000001000010
1010000000101000001000010
0001100000101000001000010
0100000100101000001000010
0110000000011000001000010
1001000000011000001000010
0000101000011000001000010
0001011000000100001000010
1100000010000100001000010
0010100010000100001000010
0001000101000100001000010
0110000000100100001000010
1001000000100100001000010
0000101000100100001000010
0101000000010100001000010
1000100000010100001000010
0010010000010100001000010
0011000000001100001000010
0100100000001100001000010
1000000001001100001000010
0110001000000010001000010
1001001000000010001000010
0000110100000010001000010
0000100011000010001000010
0101000000100010001000010
1000100000100010001000010
0010010000100010001000010
0011000000010010001000010
0100100000010010001000010
1000000001010010001000010
1100000000001010001000010
0010100000001010001000010
0001000010001010001000010
1010000000000110001000010
0001100000000110001000010
0100000100000110001000010
0100011000000001001000010
0010010100000001001000010
0001001100000001001000010
0001010010000001001000010
0000101010000001001000010
1000000110000001001000010
0000110001000001001000010
1000001001000001001000010
0100000101000001001000010
0010000011000001001000010
0010001000100001001000010
0001000001010001001000010
0000010000110001001000010
0000100100001001001000010
0000000001101001001000010
0000000010011001001000010
1000010000000101001000010
0000000010100101001000010
0000000100010101001000010
0000001000001101001000010
0100000010000011001000010
0000000100100011001000010
0000001000010011001000010
0000010000001011001000010
0000000001000111001000010
1000011000000000101000010
0100010100000000101000010
0010001100000000101000010
0010010010000000101000010
0001001010000000101000010
0000100110000000101000010
0001010001000000101000010
0000101001000000101000010
1000000101000000101000010
0100000011000000101000010
0001000100100000101000010
0000110000010000101000010
0000001000110000101000010
1000000010001000101000010
0000010000101000101000010
0000000001011000101000010
0100001000000100101000010
0000000001100100101000010
0000000010010100101000010
0000000100001100101000010
0010000001000010101000010
0000000010100010101000010
0000000100010010101000010
0000001000001010101000010
0000010000000110101000010
0110000000000001101000010
1000100000000001101000010
0000111000000000011000010
1000010100000000011000010
0100001100000000011000010
0100010010000000011000010
0010001010000000011000010
0001000110000000011000010
0010010001000000011000010
0001001001000000011000010
0000100101000000011000010
1000000011000000011000010
0000100010100000011000010
1000001000010000011000010
0000000100110000011000010
0100000001001000011000010
0000001000101000011000010
0000010000011000011000010
0010000100000100011000010
0000010000100100011000010
0000000001010100011000010
0000000010001100011000010
0001010000000010011000010
0000000001100010011000010
0000000010010010011000010
0000000100001010011000010
0000001000000110011000010
1100000000000001011000010
0010100000000001011000010
1010000000000000111000010
0100100000000000111000010
0000000000100001111000010
0000010111000000000100010
0101001000100000000100010
1000101000100000000100010
0010010100100000000100010
0010000011100000000100010
0001001100010000000100010
0001010010010000000100010
1100000001010000000100010
0010100001010000000100010
0011000000110000000100010
0100100000110000000100010
1000010000110000000100010
0110000100001000000100010
1001000100001000000100010
0000101010001000000100010
0000110001001000000100010
1100000000101000000100010
0010100000101000000100010
0001000001101000000100010
1010000000011000000100010
0001100000011000000100010
0100000010011000000100010
0011010000000100000100010
0100110000000100000100010
1000000110000100000100010
1000001001000100000100010
1010000000100100000100010
0001100000100100000100010
0100000010100100000100010
0110000000010100000100010
1001000000010100000100010
0000100100010100000100010
0101000000001100000100010
1000100000001100000100010
0010001000001100000100010
0100011000000010000100010
1010000010000010000100010
0001100010000010000100010
0100000101000010000100010
0110000000100010000100010
1001000000100010000100010
0000100100100010000100010
0101000000010010000100010
1000100000010010000100010
0010001000010010000100010
0011000000001010000100010
0100100000001010000100010
1000010000001010000100010
1100000000000110000100010
0010100000000110000100010
0001000001000110000100010
1101000000000001000100010
0011100000000001000100010
1000011000000001000100010
0100010100000001000100010
0010001100000001000100010
0010010010000001000100010
0001001010000001000100010
0000100110000001000100010
0001010001000001000100010
0000101001000001000100010
1000000101000001000100010
0100000011000001000100010
0001000100100001000100010
0000110000010001000100010
0000001000110001000100010
1000000010001001000100010
0000010000101001000100010
0000000001011001000100010
0100001000000101000100010
0000000001100101000100010
0000000010010101000100010
0000000100001101000100010
0010000001000011000100010
0000000010100011000100010
0000000100010011000100010
0000001000001011000100010
0000010000000111000100010
0111000000000000100100010
1001100000000000100100010
0000111000000000100100010
1000010100000000100100010
0100001100000000100100010
0100010010000000100100010
0010001010000000100100010
0001000110000000100100010
0010010001000000100100010
0001001001000000100100010
0000100101000000100100010
1000000011000000100100010
0000100010100000100100010
1000001000010000100100010
0000000100110000100100010
0100000001001000100100010
0000001000101000100100010
0000010000011000100100010
0010000100000100100100010
0000010000100100100100010
0000000001010100100100010
0000000010001100100100010
0001010000000010100100010
0000000001100010100100010
0000000010010010100100010
0000000100001010100100010
0000001000000110100100010
1011000000000000010100010
0101100000000000010100010
0001011000000000010100010
0000110100000000010100010
1000001100000000010100010
1000010010000000010100010
0100001010000000010100010
0010000110000000010100010
0100010001000000010100010
0010001001000000010100010
0001000101000000010100010
0000100011000000010100010
1000000001100000010100010
0100000100010000010100010
0000000010110000010100010
0010010000001000010100010
0000000100101000010100010
0000001000011000010100010
0001000010000100010100010
0000001000100100010100010
0000010000010100010100010
0000000001001100010100010
0000101000000010010100010
0000010000100010010100010
0000000001010010010100010
0000000010001010010100010
0000000100000110010100010
0000000000000101110100010
0010011000000000001100010
0001010100000000001100010
0000101100000000001100010
0000110010000000001100010
1000001010000000001100010
0100000110000000001100010
1000010001000000001100010
0100001001000000001100010
0010000101000000001100010
0001000011000000001100010
0100010000100000001100010
0010000010010000001100010
0000000001110000001100010
0001001000001000001100010
0000000010101000001100010
0000000100011000001100010
0000100001000100001100010
0000000100100100001100010
0000001000010100001100010
0000010000001100001100010
1000000100000010001100010
0000001000100010001100010
0000010000010010001100010
0000000001001010001100010
0000000010000110001100010
1010000000000001001100010
0100100000000001001100010
1100000000000000101100010
0010100000000000101100010
0000000000010001101100010
0110000000000000011100010
1000100000000000011100010
0000000000000011011100010
0000000000001000111100010
0010011100000000000010010
0100001110000000000010010
0100011001000000000010010
0000110101000000000010010
0000101011000000000010010
0010000111000000000010010
1110000000010000000010010
0101100000010000000010010
0010010000110000000010010
0001001000110000000010010
0000100100110000000010010
1000000010110000000010010
0100000001110000000010010
0111000000001000000010010
1010100000001000000010010
0100010000101000000010010
0010001000101000000010010
0001000100101000000010010
0000100010101000000010010
1000000001101000000010010
1000010000011000000010010
0100001000011000000010010
0010000100011000000010010
0001000010011000000010010
0000100001011000000010010
1000010000100100000010010
0100001000100100000010010
0010000100100100000010010
0001000010100100000010010
0000100001100100000010010
0000110000010100000010010
1000001000010100000010010
0100000100010100000010010
0010000010010100000010010
0001000001010100000010010
0001010000001100000010010
0000101000001100000010010
1000000100001100000010010
0100000010001100000010010
0010000001001100000010010
1100100000000010000010010
0011100000000010000010010
0000110000100010000010010
1000001000100010000010010
0100000100100010000010010
0010000010100010000010010
0001000001100010000010010
0001010000010010000010010
0000101000010010000010010
1000000100010010000010010
0100000010010010000010010
0010000001010010000010010
0010010000001010000010010
0001001000001010000010010
0000100100001010000010010
1000000010001010000010010
0100000001001010000010010
0100010000000110000010010
0010001000000110000010010
0001000100000110000010010
0000100010000110000010010
1000000001000110000010010
0110010000000001000010010
1001010000000001000010010
1010001000000001000010010
0001101000000001000010010
1100000100000001000010010
0010100100000001000010010
0011000010000001000010010
0100100010000001000010010
0101000001000001000010010
1000100001000001000010010
0000001100100001000010010
0000010010100001000010010
0010000001100001000010010
0001000100010001000010010
0000001010010001000010010
0000010001010001000010010
0000110000001001000010010
0000000110001001000010010
0000001001001001000010010
0000011000000101000010010
1000000010000101000010010
0000000101000101000010010
0100001000000011000010010
0000010100000011000010010
0000000011000011000010010
0101010000000000100010010
1000110000000000100010010
0110001000000000100010010
1001001000000000100010010
1010000100000000100010010
0001100100000000100010010
1100000010000000100010010
0010100010000000100010010
0011000001000000100010010
0100100001000000100010010
0000101000100000100010010
0000010100100000100010010
0000000011100000100010010
0000001100010000100010010
0000010010010000100010010
1000000001010000100010010
0100000100001000100010010
0000001010001000100010010
0000010001001000100010010
0010010000000100100010010
0000000110000100100010010
0000001001000100100010010
0000000000011100100010010
0000011000000010100010010
0001000010000010100010010
0000000101000010100010010
0000000000110010100010010
0001000000100001100010010
0000100000010001100010010
1000000000001001100010010
0100000000000101100010010
0010000000000011100010010
0011010000000000010010010
0100110000000000010010010
0101001000000000010010010
1000101000000000010010010
0110000100000000010010010
1001000100000000010010010
1010000010000000010010010
0001100010000000010010010
1100000001000000010010010
0010100001000000010010010
0000011000100000010010010
0100000010100000010010010
0000000101100000010010010
0010001000010000010010010
0000010100010000010010010
0000000011010000010010010
0000001100001000010010010
0000010010001000010010010
0001000001001000010010010
0000000000111000010010010
0000100100000100010010010
0000001010000100010010010
0000010001000100010010010
1000010000000010010010010
0000000110000010010010010
0000001001000010010010010
0000000000001110010010010
0000100000100001010010010
1000000000010001010010010
0100000000001001010010010
0010000000000101010010010
0001000000000011010010010
1000000000100000110010010
0100000000010000110010010
0010000000001000110010010
0001000000000100110010010
0000100000000010110010010
0000001000000001110010010
1100010000000000001010010
0010110000000000001010010
0011001000000000001010010
0100101000000000001010010
0101000100000000001010010
1000100100000000001010010
0110000010000000001010010
1001000010000000001010010
1010000001000000001010010
0001100001000000001010010
0001010000100000001010010
0000000110100000001010010
0000001001100000001010010
0000011000010000001010010
0000100010010000001010010
0000000101010000001010010
1000001000001000001010010
0000010100001000001010010
0000000011001000001010010
0000001100000100001010010
0000010010000100001010010
0100000001000100001010010
0010000100000010001010010
0000001010000010001010010
0000010001000010001010010
1000000000100001001010010
0100000000010001001010010
0010000000001001001010010
0001000000000101001010010
0000100000000011001010010
0100000000100000101010010
0010000000010000101010010
0001000000001000101010010
0000100000000100101010010
1000000000000010101010010
0010000000100000011010010
0001000000010000011010010
0000100000001000011010010
1000000000000100011010010
0100000000000010011010010
0000000100000000111010010
1010010000000000000110010
0001110000000000000110010
1100001000000000000110010
0010101000000000000110010
0011000100000000000110010
0100100100000000000110010
0101000010000000000110010
1000100010000000000110010
0110000001000000000110010
1001000001000000000110010
1000000100100000000110010
0000001010100000000110010
0000010001100000000110010
0100010000010000000110010
0000000110010000000110010
0000001001010000000110010
0000011000001000000110010
0010000010001000000110010
0000000101001000000110010
0001001000000100000110010
0000010100000100000110010
0000000011000100000110010
0000001100000010000110010
0000010010000010000110010
0000100001000010000110010
0000000000101010000110010
0000000000010110000110010
0100000000100001000110010
0010000000010001000110010
0001000000001001000110010
0000100000000101000110010
1000000000000011000110010
0010000000100000100110010
0001000000010000100110010
0000100000001000100110010
1000000000000100100110010
0100000000000010100110010
0000000001000001100110010
0001000000100000010110010
0000100000010000010110010
1000000000001000010110010
0100000000000100010110010
0010000000000010010110010
0000000100000001010110010
0000100000100000001110010
1000000000010000001110010
0100000000001000001110010
0010000000000100001110010
0001000000000010001110010
0000001000000000101110010
0000000001000000011110010
1000011100000000000001010
0010010110000000000001010
0000111001000000000001010
0010001101000000000001010
1000010011000000000001010
0000100111000000000001010
1011000000100000000001010
1100100000100000000001010
0001010000110000000001010
0000101000110000000001010
1000000100110000000001010
0100000010110000000001010
0010000001110000000001010
1110000000001000000001010
0011100000001000000001010
0010010000101000000001010
0001001000101000000001010
0000100100101000000001010
1000000010101000000001010
0100000001101000000001010
0100010000011000000001010
0010001000011000000001010
0001000100011000000001010
0000100010011000000001010
1000000001011000000001010
0100010000100100000001010
0010001000100100000001010
0001000100100100000001010
0000100010100100000001010
1000000001100100000001010
1000010000010100000001010
0100001000010100000001010
0010000100010100000001010
0001000010010100000001010
0000100001010100000001010
0000110000001100000001010
1000001000001100000001010
0100000100001100000001010
0010000010001100000001010
0001000001001100000001010
0110100000000010000001010
1001100000000010000001010
1000010000100010000001010
0100001000100010000001010
0010000100100010000001010
0001000010100010000001010
0000100001100010000001010
0000110000010010000001010
1000001000010010000001010
0100000100010010000001010
0010000010010010000001010
0001000001010010000001010
0001010000001010000001010
0000101000001010000001010
1000000100001010000001010
0100000010001010000001010
0010000001001010000001010
0010010000000110000001010
0001001000000110000001010
0000100100000110000001010
1000000010000110000001010
0100000001000110000001010
0101010000000001000001010
1000110000000001000001010
0110001000000001000001010
1001001000000001000001010
1010000100000001000001010
0001100100000001000001010
1100000010000001000001010
0010100010000001000001010
0011000001000001000001010
0100100001000001000001010
0100000100100001000001010
0000001010100001000001010
0000010001100001000001010
0010010000010001000001010
0000000110010001000001010
0000001001010001000001010
0000011000001001000001010
0001000010001001000001010
0000000101001001000001010
0000000000111001000001010
0000101000000101000001010
0000010100000101000001010
0000000011000101000001010
0000001100000011000001010
0000010010000011000001010
1000000001000011000001010
0000000000100111000001010
0011010000000000100001010
0100110000000000100001010
0101001000000000100001010
1000101000000000100001010
0110000100000000100001010
1001000100000000100001010
1010000010000000100001010
0001100010000000100001010
1100000001000000100001010
0010100001000000100001010
0000001100100000100001010
0000010010100000100001010
0001000001100000100001010
0000100100010000100001010
0000001010010000100001010
0000010001010000100001010
1000010000001000100001010
0000000110001000100001010
0000001001001000100001010
0000011000000100100001010
0100000010000100100001010
0000000101000100100001010
0010001000000010100001010
0000010100000010100001010
0000000011000010100001010
0010000000100001100001010
0001000000010001100001010
0000100000001001100001010
1000000000000101100001010
0100000000000011100001010
1100010000000000010001010
0010110000000000010001010
0011001000000000010001010
0100101000000000010001010
0101000100000000010001010
1000100100000000010001010
0110000010000000010001010
1001000010000000010001010
1010000001000000010001010
0001100001000000010001010
1000001000100000010001010
0000010100100000010001010
0000000011100000010001010
0000001100010000010001010
0000010010010000010001010
0100000001010000010001010
0010000100001000010001010
0000001010001000010001010
0000010001001000010001010
0001010000000100010001010
0000000110000100010001010
0000001001000100010001010
0000000000101100010001010
0000011000000010010001010
0000100010000010010001010
0000000101000010010001010
0000000000011010010001010
0001000000100001010001010
0000100000010001010001010
1000000000001001010001010
0100000000000101010001010
0010000000000011010001010
0000100000100000110001010
1000000000010000110001010
0100000000001000110001010
0010000000000100110001010
0001000000000010110001010
0000000100000001110001010
1010010000000000001001010
0001110000000000001001010
1100001000000000001001010
0010101000000000001001010
0011000100000000001001010
0100100100000000001001010
0101000010000000001001010
1000100010000000001001010
0110000001000000001001010
1001000001000000001001010
0000011000100000001001010
0010000010100000001001010
0000000101100000001001010
0001001000010000001001010
0000010100010000001001010
0000000011010000001001010
0000001100001000001001010
0000010010001000001001010
0000100001001000001001010
1000000100000100001001010
0000001010000100001001010
0000010001000100001001010
0100010000000010001001010
0000000110000010001001010
0000001001000010001001010
0000100000100001001001010
1000000000010001001001010
0100000000001001001001010
0010000000000101001001010
0001000000000011001001010
1000000000100000101001010
0100000000010000101001010
0010000000001000101001010
0001000000000100101001010
0000100000000010101001010
0100000000100000011001010
0010000000010000011001010
0001000000001000011001010
0000100000000100011001010
1000000000000010011001010
0000010000000001011001010
0110010000000000000101010
1001010000000000000101010
1010001000000000000101010
0001101000000000000101010
1100000100000000000101010
0010100100000000000101010
0011000010000000000101010
0100100010000000000101010
0101000001000000000101010
1000100001000000000101010
0000110000100000000101010
0000000110100000000101010
0000001001100000000101010
0000011000010000000101010
1000000010010000000101010
0000000101010000000101010
0100001000001000000101010
0000010100001000000101010
0000000011001000000101010
0000001100000100000101010
0000010010000100000101010
0010000001000100000101010
0001000100000010000101010
0000001010000010000101010
0000010001000010000101010
0000000000110010000101010
0000000000001110000101010
1000000000100001000101010
0100000000010001000101010
0010000000001001000101010
0001000000000101000101010
0000100000000011000101010
0100000000100000100101010
0010000000010000100101010
0001000000001000100101010
0000100000000100100101010
1000000000000010100101010
0000010000000001100101010
0010000000100000010101010
0001000000010000010101010
0000100000001000010101010
1000000000000100010101010
0100000000000010010101010
0000000001000000110101010
0001000000100000001101010
0000100000010000001101010
1000000000001000001101010
0100000000000100001101010
0010000000000010001101010
0000000001000001001101010
0000000100000000011101010
1101000000000000000011010
0100010100000000000011010
0001001100000000000011010
0000011010000000000011010
1000000110000000000011010
0001010001000000000011010
1000001001000000000011010
0100000011000000000011010
0110000000100000000011010
0001100000100000000011010
0011000000010000000011010
1000100000010000000011010
1010000000000100000011010
0100100000000100000011010
0000000000110100000011010
0000000000001101000011010
0000000000010011000011010
0000000000101000100011010
0000000000000110100011010
0000000010000001010011010
0000010000000000110011010
0000000000011000001011010
0000000000100010001011010
0000000000000001101011010
0000001000000000011011010
0000001000000001000111010
0000000010000000100111010
0000010000000000001111010
0100011100000000000000110
1000011010000000000000110
1000010101000000000000110
0000101101000000000000110
0000110011000000000000110
0100001011000000000000110
1110000000100000000000110
1001100000100000000000110
1101000000010000000000110
0110100000010000000000110
0000110000110000000000110
1000001000110000000000110
0100000100110000000000110
0010000010110000000000110
0001000001110000000000110
0001010000101000000000110
0000101000101000000000110
1000000100101000000000110
0100000010101000000000110
0010000001101000000000110
0010010000011000000000110
0001001000011000000000110
0000100100011000000000110
1000000010011000000000110
0100000001011000000000110
0010010000100100000000110
0001001000100100000000110
0000100100100100000000110
1000000010100100000000110
0100000001100100000000110
0100010000010100000000110
0010001000010100000000110
0001000100010100000000110
0000100010010100000000110
1000000001010100000000110
1000010000001100000000110
0100001000001100000000110
0010000100001100000000110
0001000010001100000000110
0000100001001100000000110
1010100000000010000000110
0101100000000010000000110
0100010000100010000000110
0010001000100010000000110
0001000100100010000000110
0000100010100010000000110
1000000001100010000000110
1000010000010010000000110
0100001000010010000000110
0010000100010010000000110
0001000010010010000000110
0000100001010010000000110
0000110000001010000000110
1000001000001010000000110
0100000100001010000000110
0010000010001010000000110
0001000001001010000000110
0001010000000110000000110
0000101000000110000000110
1000000100000110000000110
0100000010000110000000110
0010000001000110000000110
0011010000000001000000110
0100110000000001000000110
0101001000000001000000110
1000101000000001000000110
0110000100000001000000110
1001000100000001000000110
1010000010000001000000110
0001100010000001000000110
1100000001000001000000110
0010100001000001000000110
1000010000100001000000110
0000000110100001000000110
0000001001100001000000110
0000011000010001000000110
0100000010010001000000110
0000000101010001000000110
0010001000001001000000110
0000010100001001000000110
0000000011001001000000110
0000001100000101000000110
0000010010000101000000110
0001000001000101000000110
0000000000110101000000110
0000100100000011000000110
0000001010000011000000110
0000010001000011000000110
0000000000101011000000110
1100010000000000100000110
0010110000000000100000110
0011001000000000100000110
0100101000000000100000110
0101000100000000100000110
1000100100000000100000110
0110000010000000100000110
1001000010000000100000110
1010000001000000100000110
0001100001000000100000110
0010000100100000100000110
0000001010100000100000110
0000010001100000100000110
0001010000010000100000110
0000000110010000100000110
0000001001010000100000110
0000011000001000100000110
0000100010001000100000110
0000000101001000100000110
0000000000111000100000110
1000001000000100100000110
0000010100000100100000110
0000000011000100100000110
0000001100000010100000110
0000010010000010100000110
0100000001000010100000110
0000000000010110100000110
0100000000100001100000110
0010000000010001100000110
0001000000001001100000110
0000100000000101100000110
1000000000000011100000110
1010010000000000010000110
0001110000000000010000110
1100001000000000010000110
0010101000000000010000110
0011000100000000010000110
0100100100000000010000110
0101000010000000010000110
1000100010000000010000110
0110000001000000010000110
1001000001000000010000110
0000001100100000010000110
0000010010100000010000110
0000100001100000010000110
1000000100010000010000110
0000001010010000010000110
0000010001010000010000110
0100010000001000010000110
0000000110001000010000110
0000001001001000010000110
0000011000000100010000110
0010000010000100010000110
0000000101000100010000110
0001001000000010010000110
0000010100000010010000110
0000000011000010010000110
0010000000100001010000110
0001000000010001010000110
0000100000001001010000110
1000000000000101010000110
0100000000000011010000110
0001000000100000110000110
0000100000010000110000110
1000000000001000110000110
0100000000000100110000110
0010000000000010110000110
0000010000000001110000110
0110010000000000001000110
1001010000000000001000110
1010001000000000001000110
0001101000000000001000110
1100000100000000001000110
0010100100000000001000110
0011000010000000001000110
0100100010000000001000110
0101000001000000001000110
1000100001000000001000110
0100001000100000001000110
0000010100100000001000110
0000000011100000001000110
0000001100010000001000110
0000010010010000001000110
0010000001010000001000110
0001000100001000001000110
0000001010001000001000110
0000010001001000001000110
0000110000000100001000110
0000000110000100001000110
0000001001000100001000110
0000011000000010001000110
1000000010000010001000110
0000000101000010001000110
0001000000100001001000110
0000100000010001001000110
1000000000001001001000110
0100000000000101001000110
0010000000000011001000110
0000100000100000101000110
1000000000010000101000110
0100000000001000101000110
0010000000000100101000110
0001000000000010101000110
0000001000000001101000110
1000000000100000011000110
0100000000010000011000110
0010000000001000011000110
0001000000000100011000110
0000100000000010011000110
0101010000000000000100110
1000110000000000000100110
0110001000000000000100110
1001001000000000000100110
1010000100000000000100110
0001100100000000000100110
1100000010000000000100110
0010100010000000000100110
0011000001000000000100110
0100100001000000000100110
0000011000100000000100110
0001000010100000000100110
0000000101100000000100110
0000101000010000000100110
0000010100010000000100110
0000000011010000000100110
0000001100001000000100110
0000010010001000000100110
1000000001001000000100110
0100000100000100000100110
0000001010000100000100110
0000010001000100000100110
0010010000000010000100110
0000000110000010000100110
0000001001000010000100110
0000000000011010000100110
0000000000100110000100110
0000100000100001000100110
1000000000010001000100110
0100000000001001000100110
0010000000000101000100110
0001000000000011000100110
1000000000100000100100110
0100000000010000100100110
0010000000001000100100110
0001000000000100100100110
0000100000000010100100110
0100000000100000010100110
0010000000010000010100110
0001000000001000010100110
0000100000000100010100110
1000000000000010010100110
0000000001000001010100110
0000001000000000110100110
0010000000100000001100110
0001000000010000001100110
0000100000001000001100110
1000000000000100001100110
0100000000000010001100110
0000010000000001001100110
0000000001000000101100110
1011000000000000000010110
0001011000000000000010110
1000001100000000000010110
0010001010000000000010110
0000010110000000000010110
0010010001000000000010110
0001000101000000000010110
1000000011000000000010110
0101000000100000000010110
0010100000100000000010110
1100000000001000000010110
0001100000001000000010110
0110000000000100000010110
1000100000000100000010110
0000000000101100000010110
0000000000011001000010110
0000000000000111000010110
0000000100000001100010110
0000000000010100010010110
0000000000100010010010110
0000000010000000110010110
0000000000110000001010110
0000000000001010001010110
0000010000000000101010110
0000000000000001011010110
0000000010000001000110110
0000010000000000010110110
0000000100000000001110110
0111000000000000000001110
0010011000000000000001110
0001010100000000000001110
0100010010000000000001110
0000001110000000000001110
0001001001000000000001110
0100000101000000000001110
0010000011000000000001110
1010000000010000000001110
0001100000010000000001110
1001000000001000000001110
0100100000001000000001110
1100000000000100000001110
0010100000000100000001110
0000000000011100000001110
0000000000100100100001110
0000000000001010100001110
0000000010000001100001110
0000000000110000010001110
0000000000000110010001110
0000001000000001010001110
0000000000101000001001110
0000000000010010001001110
0000000100000001001001110
0000000000000000111001110
0000000100000000100101110
0000000010000000010101110
0000001000000000001101110
0000000010100000000011110
0000000100010000000011110
0000001000001000000011110
0000010000000100000011110
0000000001000010000011110
0001000000000001000011110
0010000000000000100011110
0100000000000000010011110
1000000000000000001011110
0000100000000000000111110
1101110000000000000000001
0111101000000000000000001
1110100100000000000000001
1011100010000000000000001
1111000001000000000000001
1010011000100000000000001
0001111000100000000000001
0110010100100000000000001
1001010100100000000000001
0101001100100000000000001
1000101100100000000000001
0101010010100000000000001
1000110010100000000000001
0011001010100000000000001
0100101010100000000000001
1100000110100000000000001
0010100110100000000000001
0011010001100000000000001
0100110001100000000000001
1100001001100000000000001
0010101001100000000000001
1010000101100000000000001
0001100101100000000000001
0110000011100000000000001
1001000011100000000000001
0110011000010000000000001
1001011000010000000000001
0101010100010000000000001
1000110100010000000000001
0011001100010000000000001
0100101100010000000000001
0011010010010000000000001
0100110010010000000000001
1100001010010000000000001
0010101010010000000000001
1010000110010000000000001
0001100110010000000000001
1100010001010000000000001
0010110001010000000000001
1010001001010000000000001
0001101001010000000000001
0110000101010000000000001
1001000101010000000000001
0101000011010000000000001
1000100011010000000000001
0000010101110000000000001
0000001011110000000000001
0101011000001000000000001
1000111000001000000000001
0011010100001000000000001
0100110100001000000000001
1100001100001000000000001
0010101100001000000000001
1100010010001000000000001
0010110010001000000000001
1010001010001000000000001
0001101010001000000000001
0110000110001000000000001
1001000110001000000000001
1010010001001000000000001
0001110001001000000000001
0110001001001000000000001
1001001001001000000000001
0101000101001000000000001
1000100101001000000000001
0011000011001000000000001
0100100011001000000000001
0000001101101000000000001
0000010011101000000000001
0000011001011000000000001
0000000111011000000000001
0011011000000100000000001
0100111000000100000000001
1100010100000100000000001
0010110100000100000000001
1010001100000100000000001
0001101100000100000000001
1010010010000100000000001
0001110010000100000000001
0110001010000100000000001
1001001010000100000000001
0101000110000100000000001
1000100110000100000000001
0110010001000100000000001
1001010001000100000000001
0101001001000100000000001
1000101001000100000000001
0011000101000100000000001
0100100101000100000000001
1100000011000100000000001
0010100011000100000000001
0000011001100100000000001
0000000111100100000000001
0000001101010100000000001
0000010011010100000000001
0000010101001100000000001
0000001011001100000000001
0000100000111100000000001
1100011000000010000000001
0010111000000010000000001
1010010100000010000000001
0001110100000010000000001
0110001100000010000000001
1001001100000010000000001
0110010010000010000000001
1001010010000010000000001
0101001010000010000000001
1000101010000010000000001
0011000110000010000000001
0100100110000010000000001
0101010001000010000000001
1000110001000010000000001
0011001001000010000000001
0100101001000010000000001
1100000101000010000000001
0010100101000010000000001
1010000011000010000000001
0001100011000010000000001
0000001100110010000000001
0000010010110010000000001
0000011000101010000000001
0000000110101010000000001
0000010100011010000000001
0000001010011010000000001
0010000000111010000000001
0000010100100110000000001
0000001010100110000000001
0000011000010110000000001
0000000110010110000000001
1000000000110110000000001
0000001100001110000000001
0000010010001110000000001
0001000000101110000000001
0100000000011110000000001
0000011011000001000000001
0010001100100001000000001
0010010010100001000000001
0101000001100001000000001
1000100001100001000000001
1100000100010001000000001
0010100100010001000000001
0001001010010001000000001
0001010001010001000000001
0011000000110001000000001
0100100000110001000000001
1000000010110001000000001
0110010000001001000000001
1001010000001001000000001
0000100110001001000000001
0000101001001001000000001
1100000000101001000000001
0010100000101001000000001
0001000100101001000000001
1010000000011001000000001
0001100000011001000000001
0100001000011001000000001
1000011000000101000000001
0011000010000101000000001
0100100010000101000000001
1000000101000101000000001
1010000000100101000000001
0001100000100101000000001
0100001000100101000000001
0110000000010101000000001
1001000000010101000000001
0000110000010101000000001
0101000000001101000000001
1000100000001101000000001
0010000001001101000000001
1010001000000011000000001
0001101000000011000000001
0100010100000011000000001
0100000011000011000000001
0110000000100011000000001
1001000000100011000000001
0000110000100011000000001
0101000000010011000000001
1000100000010011000000001
0010000001010011000000001
0011000000001011000000001
0100100000001011000000001
1000000010001011000000001
1100000000000111000000001
0010100000000111000000001
0001000100000111000000001
0000001111000000100000001
0110001000100000100000001
1001001000100000100000001
0000110100100000100000001
0000100011100000100000001
1000001100010000100000001
1000010010010000100000001
0011000001010000100000001
0100100001010000100000001
0101000000110000100000001
1000100000110000100000001
0010010000110000100000001
1010000100001000100000001
0001100100001000100000001
0100001010001000100000001
0100010001001000100000001
0011000000101000100000001
0100100000101000100000001
1000000001101000100000001
1100000000011000100000001
0010100000011000100000001
0001000010011000100000001
0101010000000100100000001
1000110000000100100000001
0010000110000100100000001
0010001001000100100000001
1100000000100100100000001
0010100000100100100000001
0001000010100100100000001
1010000000010100100000001
0001100000010100100000001
0100000100010100100000001
0110000000001100100000001
1001000000001100100000001
0000101000001100100000001
0001011000000010100000001
1100000010000010100000001
0010100010000010100000001
0001000101000010100000001
1010000000100010100000001
0001100000100010100000001
0100000100100010100000001
0110000000010010100000001
1001000000010010100000001
0000101000010010100000001
0101000000001010100000001
1000100000001010100000001
0010010000001010100000001
0011000000000110100000001
0100100000000110100000001
1000000001000110100000001
0110100000000001100000001
1001100000000001100000001
0000111000000001100000001
1000010100000001100000001
0100001100000001100000001
0100010010000001100000001
0010001010000001100000001
0001000110000001100000001
0010010001000001100000001
0001001001000001100000001
0000100101000001100000001
1000000011000001100000001
0001010000100001100000001
0000100010010001100000001
0000000001110001100000001
1000001000001001100000001
0000000010101001100000001
0000000100011001100000001
0100000001000101100000001
0000000100100101100000001
0000001000010101100000001
0000010000001101100000001
0010000100000011100000001
0000001000100011100000001
0000010000010011100000001
0000000001001011100000001
0000000010000111100000001
0000011101000000010000001
0100011000100000010000001
1010000010100000010000001
0001100010100000010000001
0100000101100000010000001
0101001000010000010000001
1000101000010000010000001
0010010100010000010000001
0010000011010000010000001
0110000000110000010000001
1001000000110000010000001
0000100100110000010000001
0001001100001000010000001
0001010010001000010000001
1100000001001000010000001
0010100001001000010000001
0101000000101000010000001
1000100000101000010000001
0010001000101000010000001
0011000000011000010000001
0100100000011000010000001
1000010000011000010000001
0110000100000100010000001
1001000100000100010000001
0000101010000100010000001
0000110001000100010000001
0011000000100100010000001
0100100000100100010000001
1000010000100100010000001
1100000000010100010000001
0010100000010100010000001
0001000001010100010000001
1010000000001100010000001
0001100000001100010000001
0100000010001100010000001
0011010000000010010000001
0100110000000010010000001
1000000110000010010000001
1000001001000010010000001
1100000000100010010000001
0010100000100010010000001
0001000001100010010000001
1010000000010010010000001
0001100000010010010000001
0100000010010010010000001
0110000000001010010000001
1001000000001010010000001
0000100100001010010000001
0101000000000110010000001
1000100000000110010000001
0010001000000110010000001
1100100000000001010000001
0011100000000001010000001
0001011000000001010000001
0000110100000001010000001
1000001100000001010000001
1000010010000001010000001
0100001010000001010000001
0010000110000001010000001
0100010001000001010000001
0010001001000001010000001
0001000101000001010000001
0000100011000001010000001
0000101000100001010000001
1000000001010001010000001
0000010000110001010000001
0100000100001001010000001
0000000001101001010000001
0000000010011001010000001
0010010000000101010000001
0000000010100101010000001
0000000100010101010000001
0000001000001101010000001
0001000010000011010000001
0000000100100011010000001
0000001000010011010000001
0000010000001011010000001
0000000001000111010000001
1010100000000000110000001
0101100000000000110000001
0010011000000000110000001
0001010100000000110000001
0000101100000000110000001
0000110010000000110000001
1000001010000000110000001
0100000110000000110000001
1000010001000000110000001
0100001001000000110000001
0010000101000000110000001
0001000011000000110000001
1000000100100000110000001
0100010000010000110000001
0000001000110000110000001
0010000010001000110000001
0000010000101000110000001
0000000001011000110000001
0001001000000100110000001
0000000001100100110000001
0000000010010100110000001
0000000100001100110000001
0000100001000010110000001
0000000010100010110000001
0000000100010010110000001
0000001000001010110000001
0000010000000110110000001
0000010111000000001000001
1100010000100000001000001
0010110000100000001000001
0001000110100000001000001
0001001001100000001000001
0000111000010000001000001
0110000010010000001000001
1001000010010000001000001
0000100101010000001000001
1010000000110000001000001
0001100000110000001000001
0100000001110000001000001
0011001000001000001000001
0100101000001000001000001
1000010100001000001000001
1000000011001000001000001
0110000000101000001000001
1001000000101000001000001
0000100010101000001000001
0101000000011000001000001
1000100000011000001000001
0010000100011000001000001
0100001100000100001000001
0100010010000100001000001
1010000001000100001000001
0001100001000100001000001
0101000000100100001000001
1000100000100100001000001
0010000100100100001000001
0011000000010100001000001
0100100000010100001000001
1000001000010100001000001
1100000000001100001000001
0010100000001100001000001
0001010000001100001000001
0101000100000010001000001
1000100100000010001000001
0010001010000010001000001
0010010001000010001000001
0011000000100010001000001
0100100000100010001000001
1000001000100010001000001
1100000000010010001000001
0010100000010010001000001
0001010000010010001000001
1010000000001010001000001
0001100000001010001000001
0100000001001010001000001
0110000000000110001000001
1001000000000110001000001
0000100010000110001000001
1010100000000001001000001
0101100000000001001000001
0010011000000001001000001
0001010100000001001000001
0000101100000001001000001
0000110010000001001000001
1000001010000001001000001
0100000110000001001000001
1000010001000001001000001
0100001001000001001000001
0010000101000001001000001
0001000011000001001000001
1000000100100001001000001
0100010000010001001000001
0000001000110001001000001
0010000010001001001000001
0000010000101001001000001
0000000001011001001000001
0001001000000101001000001
0000000001100101001000001
0000000010010101001000001
0000000100001101001000001
0000100001000011001000001
0000000010100011001000001
0000000100010011001000001
0000001000001011001000001
0000010000000111001000001
1100100000000000101000001
0011100000000000101000001
0100011000000000101000001
0010010100000000101000001
0001001100000000101000001
0001010010000000101000001
0000101010000000101000001
1000000110000000101000001
0000110001000000101000001
1000001001000000101000001
0100000101000000101000001
0010000011000000101000001
0100000010100000101000001
0010001000010000101000001
0000000100110000101000001
0001000001001000101000001
0000001000101000101000001
0000010000011000101000001
0000100100000100101000001
0000010000100100101000001
0000000001010100101000001
0000000010001100101000001
1000010000000010101000001
0000000001100010101000001
0000000010010010101000001
0000000100001010101000001
0000001000000110101000001
0110100000000000011000001
1001100000000000011000001
1000011000000000011000001
0100010100000000011000001
0010001100000000011000001
0010010010000000011000001
0001001010000000011000001
0000100110000000011000001
0001010001000000011000001
0000101001000000011000001
1000000101000000011000001
0100000011000000011000001
0010000001100000011000001
0001000100010000011000001
0000000010110000011000001
0000110000001000011000001
0000000100101000011000001
0000001000011000011000001
1000000010000100011000001
0000001000100100011000001
0000010000010100011000001
0000000001001100011000001
0100001000000010011000001
0000010000100010011000001
0000000001010010011000001
0000000010001010011000001
0000000100000110011000001
0000000000000011111000001
0000011110000000000100001
0011000100100000000100001
0100100100100000000100001
1000001010100000000100001
1000010001100000000100001
1010010000010000000100001
0001110000010000000100001
0100000110010000000100001
0100001001010000000100001
1100000000110000000100001
0010100000110000000100001
0001001000110000000100001
0010011000001000000100001
0101000010001000000100001
1000100010001000000100001
0010000101001000000100001
1010000000101000000100001
0001100000101000000100001
0100010000101000000100001
0110000000011000000100001
1001000000011000000100001
0000100001011000000100001
1100001000000100000100001
0010101000000100000100001
0001010100000100000100001
0001000011000100000100001
0110000000100100000100001
1001000000100100000100001
0000100001100100000100001
0101000000010100000100001
1000100000010100000100001
0010000010010100000100001
0011000000001100000100001
0100100000001100000100001
1000000100001100000100001
0000101100000010000100001
0000110010000010000100001
0110000001000010000100001
1001000001000010000100001
0101000000100010000100001
1000100000100010000100001
0010000010100010000100001
0011000000010010000100001
0100100000010010000100001
1000000100010010000100001
1100000000001010000100001
0010100000001010000100001
0001001000001010000100001
1010000000000110000100001
0001100000000110000100001
0100010000000110000100001
0100011000000001000100001
0010010100000001000100001
0001001100000001000100001
0001010010000001000100001
0000101010000001000100001
1000000110000001000100001
0000110001000001000100001
1000001001000001000100001
0100000101000001000100001
0010000011000001000100001
0100000010100001000100001
0010001000010001000100001
0000000100110001000100001
0001000001001001000100001
0000001000101001000100001
0000010000011001000100001
0000100100000101000100001
0000010000100101000100001
0000000001010101000100001
0000000010001101000100001
1000010000000011000100001
0000000001100011000100001
0000000010010011000100001
0000000100001011000100001
0000001000000111000100001
1000011000000000100100001
0100010100000000100100001
0010001100000000100100001
0010010010000000100100001
0001001010000000100100001
0000100110000000100100001
0001010001000000100100001
0000101001000000100100001
1000000101000000100100001
0100000011000000100100001
0010000001100000100100001
0001000100010000100100001
0000000010110000100100001
0000110000001000100100001
0000000100101000100100001
0000001000011000100100001
1000000010000100100100001
0000001000100100100100001
0000010000010100100100001
0000000001001100100100001
0100001000000010100100001
0000010000100010100100001
0000000001010010100100001
0000000010001010100100001
0000000100000110100100001
1010000000000001100100001
0101000000000001100100001
0000111000000000010100001
1000010100000000010100001
0100001100000000010100001
0100010010000000010100001
0010001010000000010100001
0001000110000000010100001
0010010001000000010100001
0001001001000000010100001
0000100101000000010100001
1000000011000000010100001
0001010000100000010100001
0000100010010000010100001
0000000001110000010100001
1000001000001000010100001
0000000010101000010100001
0000000100011000010100001
0100000001000100010100001
0000000100100100010100001
0000001000010100010100001
0000010000001100010100001
0010000100000010010100001
0000001000100010010100001
0000010000010010010100001
0000000001001010010100001
0000000010000110010100001
0110000000000001010100001
1001000000000001010100001
1100000000000000110100001
0011000000000000110100001
0000000000001001110100001
0001011000000000001100001
0000110100000000001100001
1000001100000000001100001
1000010010000000001100001
0100001010000000001100001
0010000110000000001100001
0100010001000000001100001
0010001001000000001100001
0001000101000000001100001
0000100011000000001100001
0000101000100000001100001
1000000001010000001100001
0000010000110000001100001
0100000100001000001100001
0000000001101000001100001
0000000010011000001100001
0010010000000100001100001
0000000010100100001100001
0000000100010100001100001
0000001000001100001100001
0001000010000010001100001
0000000100100010001100001
0000001000010010001100001
0000010000001010001100001
0000000001000110001100001
1100000000000001001100001
0011000000000001001100001
0110000000000000101100001
1001000000000000101100001
0000000000100001101100001
1010000000000000011100001
0101000000000000011100001
0000000000000101011100001
0000000000010000111100001
0100011100000000000010001
0001011010000000000010001
0010010110000000000010001
0010001101000000000010001
0100001011000000000010001
0001000111000000000010001
1101000000010000000010001
0110100000010000000010001
0001010000110000000010001
0000101000110000000010001
1000000100110000000010001
0100000010110000000010001
0010000001110000000010001
1110000000001000000010001
0011100000001000000010001
0010010000101000000010001
0001001000101000000010001
0000100100101000000010001
1000000010101000000010001
0100000001101000000010001
0100010000011000000010001
0010001000011000000010001
0001000100011000000010001
0000100010011000000010001
1000000001011000000010001
1011000000000100000010001
0101100000000100000010001
0100010000100100000010001
0010001000100100000010001
0001000100100100000010001
0000100010100100000010001
1000000001100100000010001
1000010000010100000010001
0100001000010100000010001
0010000100010100000010001
0001000010010100000010001
0000100001010100000010001
0000110000001100000010001
1000001000001100000010001
0100000100001100000010001
0010000010001100000010001
0001000001001100000010001
1000010000100010000010001
0100001000100010000010001
0010000100100010000010001
0001000010100010000010001
0000100001100010000010001
0000110000010010000010001
1000001000010010000010001
0100000100010010000010001
0010000010010010000010001
0001000001010010000010001
0001010000001010000010001
0000101000001010000010001
1000000100001010000010001
0100000010001010000010001
0010000001001010000010001
0010010000000110000010001
0001001000000110000010001
0000100100000110000010001
1000000010000110000010001
0100000001000110000010001
0101010000000001000010001
1000110000000001000010001
0110001000000001000010001
1001001000000001000010001
1010000100000001000010001
0001100100000001000010001
1100000010000001000010001
0010100010000001000010001
0011000001000001000010001
0100100001000001000010001
0100000100100001000010001
0000001010100001000010001
0000010001100001000010001
0010010000010001000010001
0000000110010001000010001
0000001001010001000010001
0000011000001001000010001
0001000010001001000010001
0000000101001001000010001
0000101000000101000010001
0000010100000101000010001
0000000011000101000010001
0000001100000011000010001
0000010010000011000010001
1000000001000011000010001
0011010000000000100010001
0100110000000000100010001
0101001000000000100010001
1000101000000000100010001
0110000100000000100010001
1001000100000000100010001
1010000010000000100010001
0001100010000000100010001
1100000001000000100010001
0010100001000000100010001
0000001100100000100010001
0000010010100000100010001
0001000001100000100010001
0000100100010000100010001
0000001010010000100010001
0000010001010000100010001
1000010000001000100010001
0000000110001000100010001
0000001001001000100010001
0000000000111000100010001
0000011000000100100010001
0100000010000100100010001
0000000101000100100010001
0010001000000010100010001
0000010100000010100010001
0000000011000010100010001
0000000000010110100010001
0010000000100001100010001
0001000000010001100010001
0000100000001001100010001
1000000000000101100010001
0100000000000011100010001
1100010000000000010010001
0010110000000000010010001
0011001000000000010010001
0100101000000000010010001
0101000100000000010010001
1000100100000000010010001
0110000010000000010010001
1001000010000000010010001
1010000001000000010010001
0001100001000000010010001
1000001000100000010010001
0000010100100000010010001
0000000011100000010010001
0000001100010000010010001
0000010010010000010010001
0100000001010000010010001
0010000100001000010010001
0000001010001000010010001
0000010001001000010010001
0001010000000100010010001
0000000110000100010010001
0000001001000100010010001
0000000000101100010010001
0000011000000010010010001
0000100010000010010010001
0000000101000010010010001
0000000000011010010010001
0001000000100001010010001
0000100000010001010010001
1000000000001001010010001
0100000000000101010010001
0010000000000011010010001
0000100000100000110010001
1000000000010000110010001
0100000000001000110010001
0010000000000100110010001
0001000000000010110010001
0000000100000001110010001
1010010000000000001010001
0001110000000000001010001
1100001000000000001010001
0010101000000000001010001
0011000100000000001010001
0100100100000000001010001
0101000010000000001010001
1000100010000000001010001
0110000001000000001010001
1001000001000000001010001
0000011000100000001010001
0010000010100000001010001
0000000101100000001010001
0001001000010000001010001
0000010100010000001010001
0000000011010000001010001
0000001100001000001010001
0000010010001000001010001
0000100001001000001010001
1000000100000100001010001
0000001010000100001010001
0000010001000100001010001
0000000000110100001010001
0100010000000010001010001
0000000110000010001010001
0000001001000010001010001
0000000000001110001010001
0000100000100001001010001
1000000000010001001010001
0100000000001001001010001
0010000000000101001010001
0001000000000011001010001
1000000000100000101010001
0100000000010000101010001
0010000000001000101010001
0001000000000100101010001
0000100000000010101010001
0000001000000001101010001
0100000000100000011010001
0010000000010000011010001
0001000000001000011010001
0000100000000100011010001
1000000000000010011010001
0000000010000001011010001
0110010000000000000110001
1001010000000000000110001
1010001000000000000110001
0001101000000000000110001
1100000100000000000110001
0010100100000000000110001
0011000010000000000110001
0100100010000000000110001
0101000001000000000110001
1000100001000000000110001
0000110000100000000110001
0000000110100000000110001
0000001001100000000110001
0000011000010000000110001
1000000010010000000110001
0000000101010000000110001
0100001000001000000110001
0000010100001000000110001
0000000011001000000110001
0000001100000100000110001
0000010010000100000110001
0010000001000100000110001
0001000100000010000110001
0000001010000010000110001
0000010001000010000110001
1000000000100001000110001
0100000000010001000110001
0010000000001001000110001
0001000000000101000110001
0000100000000011000110001
0100000000100000100110001
0010000000010000100110001
0001000000001000100110001
0000100000000100100110001
1000000000000010100110001
0010000000100000010110001
0001000000010000010110001
0000100000001000010110001
1000000000000100010110001
0100000000000010010110001
0000001000000000110110001
0001000000100000001110001
0000100000010000001110001
1000000000001000001110001
0100000000000100001110001
0010000000000010001110001
0000000010000000101110001
0000000100000000011110001
0010011100000000000001001
1000011010000000000001001
0001001110000000000001001
1000010101000000000001001
0001010011000000000001001
0010000111000000000001001
1110000000100000000001001
1001100000100000000001001
0000110000110000000001001
1000001000110000000001001
0100000100110000000001001
0010000010110000000001001
0001000001110000000001001
0111000000001000000001001
1010100000001000000001001
0001010000101000000001001
0000101000101000000001001
1000000100101000000001001
0100000010101000000001001
0010000001101000000001001
0010010000011000000001001
0001001000011000000001001
0000100100011000000001001
1000000010011000000001001
0100000001011000000001001
1101000000000100000001001
0011100000000100000001001
0010010000100100000001001
0001001000100100000001001
0000100100100100000001001
1000000010100100000001001
0100000001100100000001001
0100010000010100000001001
0010001000010100000001001
0001000100010100000001001
0000100010010100000001001
1000000001010100000001001
1000010000001100000001001
0100001000001100000001001
0010000100001100000001001
0001000010001100000001001
0000100001001100000001001
0100010000100010000001001
0010001000100010000001001
0001000100100010000001001
0000100010100010000001001
1000000001100010000001001
1000010000010010000001001
0100001000010010000001001
0010000100010010000001001
0001000010010010000001001
0000100001010010000001001
0000110000001010000001001
1000001000001010000001001
0100000100001010000001001
0010000010001010000001001
0001000001001010000001001
0001010000000110000001001
0000101000000110000001001
1000000100000110000001001
0100000010000110000001001
0010000001000110000001001
0011010000000001000001001
0100110000000001000001001
0101001000000001000001001
1000101000000001000001001
0110000100000001000001001
1001000100000001000001001
1010000010000001000001001
0001100010000001000001001
1100000001000001000001001
0010100001000001000001001
1000010000100001000001001
0000000110100001000001001
0000001001100001000001001
0000011000010001000001001
0100000010010001000001001
0000000101010001000001001
0010001000001001000001001
0000010100001001000001001
0000000011001001000001001
0000001100000101000001001
0000010010000101000001001
0001000001000101000001001
0000000000110101000001001
0000100100000011000001001
0000001010000011000001001
0000010001000011000001001
0000000000101011000001001
1100010000000000100001001
0010110000000000100001001
0011001000000000100001001
0100101000000000100001001
0101000100000000100001001
1000100100000000100001001
0110000010000000100001001
1001000010000000100001001
1010000001000000100001001
0001100001000000100001001
0010000100100000100001001
0000001010100000100001001
0000010001100000100001001
0001010000010000100001001
0000000110010000100001001
0000001001010000100001001
0000011000001000100001001
0000100010001000100001001
0000000101001000100001001
1000001000000100100001001
0000010100000100100001001
0000000011000100100001001
0000001100000010100001001
0000010010000010100001001
0100000001000010100001001
0100000000100001100001001
0010000000010001100001001
0001000000001001100001001
0000100000000101100001001
1000000000000011100001001
1010010000000000010001001
0001110000000000010001001
1100001000000000010001001
0010101000000000010001001
0011000100000000010001001
0100100100000000010001001
0101000010000000010001001
1000100010000000010001001
0110000001000000010001001
1001000001000000010001001
0000001100100000010001001
0000010010100000010001001
0000100001100000010001001
1000000100010000010001001
0000001010010000010001001
0000010001010000010001001
0100010000001000010001001
0000000110001000010001001
0000001001001000010001001
0000000000111000010001001
0000011000000100010001001
0010000010000100010001001
0000000101000100010001001
0001001000000010010001001
0000010100000010010001001
0000000011000010010001001
0000000000001110010001001
0010000000100001010001001
0001000000010001010001001
0000100000001001010001001
1000000000000101010001001
0100000000000011010001001
0001000000100000110001001
0000100000010000110001001
1000000000001000110001001
0100000000000100110001001
0010000000000010110001001
0000010000000001110001001
0110010000000000001001001
1001010000000000001001001
1010001000000000001001001
0001101000000000001001001
1100000100000000001001001
0010100100000000001001001
0011000010000000001001001
0100100010000000001001001
0101000001000000001001001
1000100001000000001001001
0100001000100000001001001
0000010100100000001001001
0000000011100000001001001
0000001100010000001001001
0000010010010000001001001
0010000001010000001001001
0001000100001000001001001
0000001010001000001001001
0000010001001000001001001
0000110000000100001001001
0000000110000100001001001
0000001001000100001001001
0000000000011100001001001
0000011000000010001001001
1000000010000010001001001
0000000101000010001001001
0000000000100110001001001
0001000000100001001001001
0000100000010001001001001
1000000000001001001001001
0100000000000101001001001
0010000000000011001001001
0000100000100000101001001
1000000000010000101001001
0100000000001000101001001
0010000000000100101001001
0001000000000010101001001
0000000010000001101001001
1000000000100000011001001
0100000000010000011001001
0010000000001000011001001
0001000000000100011001001
0000100000000010011001001
0000000100000000111001001
0101010000000000000101001
1000110000000000000101001
0110001000000000000101001
1001001000000000000101001
1010000100000000000101001
0001100100000000000101001
1100000010000000000101001
0010100010000000000101001
0011000001000000000101001
0100100001000000000101001
0000011000100000000101001
0001000010100000000101001
0000000101100000000101001
0000101000010000000101001
0000010100010000000101001
0000000011010000000101001
0000001100001000000101001
0000010010001000000101001
1000000001001000000101001
0100000100000100000101001
0000001010000100000101001
0000010001000100000101001
0010010000000010000101001
0000000110000010000101001
0000001001000010000101001
0000100000100001000101001
1000000000010001000101001
0100000000001001000101001
0010000000000101000101001
0001000000000011000101001
1000000000100000100101001
0100000000010000100101001
0010000000001000100101001
0001000000000100100101001
0000100000000010100101001
0100000000100000010101001
0010000000010000010101001
0001000000001000010101001
0000100000000100010101001
1000000000000010010101001
0000000100000001010101001
0010000000100000001101001
0001000000010000001101001
0000100000001000001101001
1000000000000100001101001
0100000000000010001101001
0000010000000001001101001
0000000010000000011101001
1100100000000000000011001
0000110100000000000011001
1000001100000000000011001
0100010010000000000011001
0000101010000000000011001
0000011001000000000011001
0100000101000000000011001
1000000011000000000011001
0101000000100000000011001
0010100000100000000011001
1010000000010000000011001
0001100000010000000011001
0110000000000010000011001
1001000000000010000011001
0000000000110010000011001
0000000000011001000011001
0000000000000111000011001
0000000000100100100011001
0000000000001010100011001
0000001000000001010011001
0000000001000000110011001
0000000001000001001011001
0000010000000000101011001
0000000000101000000111001
0000000000010100000111001
0000000000000001100111001
0000010000000000010111001
0000001000000000001111001
1000011100000000000000101
0001010110000000000000101
0100001110000000000000101
0100011001000000000000101
1000010011000000000000101
0001001011000000000000101
1011000000100000000000101
1100100000100000000000101
1110000000010000000000101
0101100000010000000000101
1000010000110000000000101
0100001000110000000000101
0010000100110000000000101
0001000010110000000000101
0000100001110000000000101
0000110000101000000000101
1000001000101000000000101
0100000100101000000000101
0010000010101000000000101
0001000001101000000000101
0001010000011000000000101
0000101000011000000000101
1000000100011000000000101
0100000010011000000000101
0010000001011000000000101
0111000000000100000000101
1001100000000100000000101
0001010000100100000000101
0000101000100100000000101
1000000100100100000000101
0100000010100100000000101
0010000001100100000000101
0010010000010100000000101
0001001000010100000000101
0000100100010100000000101
1000000010010100000000101
0100000001010100000000101
0100010000001100000000101
0010001000001100000000101
0001000100001100000000101
0000100010001100000000101
1000000001001100000000101
0010010000100010000000101
0001001000100010000000101
0000100100100010000000101
1000000010100010000000101
0100000001100010000000101
0100010000010010000000101
0010001000010010000000101
0001000100010010000000101
0000100010010010000000101
1000000001010010000000101
1000010000001010000000101
0100001000001010000000101
0010000100001010000000101
0001000010001010000000101
0000100001001010000000101
0000110000000110000000101
1000001000000110000000101
0100000100000110000000101
0010000010000110000000101
0001000001000110000000101
1100010000000001000000101
0010110000000001000000101
0011001000000001000000101
0100101000000001000000101
0101000100000001000000101
1000100100000001000000101
0110000010000001000000101
1001000010000001000000101
1010000001000001000000101
0001100001000001000000101
0000011000100001000000101
0000100010100001000000101
0000000101100001000000101
1000001000010001000000101
0000010100010001000000101
0000000011010001000000101
0000001100001001000000101
0000010010001001000000101
0100000001001001000000101
0000000000111001000000101
0010000100000101000000101
0000001010000101000000101
0000010001000101000000101
0001010000000011000000101
0000000110000011000000101
0000001001000011000000101
0000000000100111000000101
1010010000000000100000101
0001110000000000100000101
1100001000000000100000101
0010101000000000100000101
0011000100000000100000101
0100100100000000100000101
0101000010000000100000101
1000100010000000100000101
0110000001000000100000101
1001000001000000100000101
0100010000100000100000101
0000000110100000100000101
0000001001100000100000101
0000011000010000100000101
0010000010010000100000101
0000000101010000100000101
0001001000001000100000101
0000010100001000100000101
0000000011001000100000101
0000001100000100100000101
0000010010000100100000101
0000100001000100100000101
0000000000011100100000101
1000000100000010100000101
0000001010000010100000101
0000010001000010100000101
0000000000110010100000101
1000000000100001100000101
0100000000010001100000101
0010000000001001100000101
0001000000000101100000101
0000100000000011100000101
0110010000000000010000101
1001010000000000010000101
1010001000000000010000101
0001101000000000010000101
1100000100000000010000101
0010100100000000010000101
0011000010000000010000101
0100100010000000010000101
0101000001000000010000101
1000100001000000010000101
0001000100100000010000101
0000001010100000010000101
0000010001100000010000101
0000110000010000010000101
0000000110010000010000101
0000001001010000010000101
0000011000001000010000101
1000000010001000010000101
0000000101001000010000101
0100001000000100010000101
0000010100000100010000101
0000000011000100010000101
0000001100000010010000101
0000010010000010010000101
0010000001000010010000101
0100000000100001010000101
0010000000010001010000101
0001000000001001010000101
0000100000000101010000101
1000000000000011010000101
0010000000100000110000101
0001000000010000110000101
0000100000001000110000101
1000000000000100110000101
0100000000000010110000101
0000001000000001110000101
0101010000000000001000101
1000110000000000001000101
0110001000000000001000101
1001001000000000001000101
1010000100000000001000101
0001100100000000001000101
1100000010000000001000101
0010100010000000001000101
0011000001000000001000101
0100100001000000001000101
0000001100100000001000101
0000010010100000001000101
1000000001100000001000101
0100000100010000001000101
0000001010010000001000101
0000010001010000001000101
0010010000001000001000101
0000000110001000001000101
0000001001001000001000101
0000011000000100001000101
0001000010000100001000101
0000000101000100001000101
0000000000101100001000101
0000101000000010001000101
0000010100000010001000101
0000000011000010001000101
0000000000010110001000101
0010000000100001001000101
0001000000010001001000101
0000100000001001001000101
1000000000000101001000101
0100000000000011001000101
0001000000100000101000101
0000100000010000101000101
1000000000001000101000101
0100000000000100101000101
0010000000000010101000101
0000100000100000011000101
1000000000010000011000101
0100000000001000011000101
0010000000000100011000101
0001000000000010011000101
0000010000000001011000101
0000000010000000111000101
0011010000000000000100101
0100110000000000000100101
0101001000000000000100101
1000101000000000000100101
0110000100000000000100101
1001000100000000000100101
1010000010000000000100101
0001100010000000000100101
1100000001000000000100101
0010100001000000000100101
0010001000100000000100101
0000010100100000000100101
0000000011100000000100101
0000001100010000000100101
0000010010010000000100101
0001000001010000000100101
0000100100001000000100101
0000001010001000000100101
0000010001001000000100101
1000010000000100000100101
0000000110000100000100101
0000001001000100000100101
0000011000000010000100101
0100000010000010000100101
0000000101000010000100101
0001000000100001000100101
0000100000010001000100101
1000000000001001000100101
0100000000000101000100101
0010000000000011000100101
0000100000100000100100101
1000000000010000100100101
0100000000001000100100101
0010000000000100100100101
0001000000000010100100101
0000010000000001100100101
1000000000100000010100101
0100000000010000010100101
0010000000001000010100101
0001000000000100010100101
0000100000000010010100101
0100000000100000001100101
0010000000010000001100101
0001000000001000001100101
0000100000000100001100101
1000000000000010001100101
0000000010000001001100101
0000001000000000101100101
1010100000000000000010101
0010011000000000000010101
0000101100000000000010101
0000110010000000000010101
1000000110000000000010101
1000001001000000000010101
0000010101000000000010101
0010000011000000000010101
0110000000100000000010101
0001100000100000000010101
1001000000001000000010101
0100100000001000000010101
1100000000000010000010101
0011000000000010000010101
0000000000101010000010101
0000000000001101000010101
0000000000010011000010101
0000000001000001100010101
0000000000110000010010101
0000000000000110010010101
0000010000000000110010101
0000000100000001001010101
0000000001000000011010101
0000000000011000000110101
0000000000100100000110101
0000000100000000100110101
0000000000000001010110101
0000010000000000001110101
0110100000000000000001101
0000111000000000000001101
0100010100000000000001101
0010001010000000000001101
0000100110000000000001101
0010010001000000000001101
0000001101000000000001101
0100000011000000000001101
0011000000010000000001101
1000100000010000000001101
1100000000001000000001101
0001100000001000000001101
1010000000000010000001101
0101000000000010000001101
0000000000011010000001101
0000000000101000100001101
0000000000000110100001101
0000000100000001100001101
0000000000010100010001101
0000000000100010010001101
0000000001000001010001101
0000000001000000101001101
0000001000000000011001101
0000000000110000000101101
0000000000001100000101101
0000001000000001000101101
0000000000000000110101101
0000000100000000001101101
0000001000100000000011101
0000010000010000000011101
0000000001001000000011101
0000000010000100000011101
0000000100000010000011101
0100000000000001000011101
1000000000000000100011101
0000100000000000010011101
0001000000000000001011101
0010000000000000000111101
0100011010000000000000011
1000010110000000000000011
0010001110000000000000011
1000011001000000000000011
0010010101000000000000011
0100001101000000000000011
1101000000100000000000011
1010100000100000000000011
0111000000010000000000011
1100100000010000000000011
0100010000110000000000011
0010001000110000000000011
0001000100110000000000011
0000100010110000000000011
1000000001110000000000011
1011000000001000000000011
0110100000001000000000011
1000010000101000000000011
0100001000101000000000011
0010000100101000000000011
0001000010101000000000011
0000100001101000000000011
0000110000011000000000011
1000001000011000000000011
0100000100011000000000011
0010000010011000000000011
0001000001011000000000011
0000110000100100000000011
1000001000100100000000011
0100000100100100000000011
0010000010100100000000011
0001000001100100000000011
0001010000010100000000011
0000101000010100000000011
1000000100010100000000011
0100000010010100000000011
0010000001010100000000011
0010010000001100000000011
0001001000001100000000011
0000100100001100000000011
1000000010001100000000011
0100000001001100000000011
0001010000100010000000011
0000101000100010000000011
1000000100100010000000011
0100000010100010000000011
0010000001100010000000011
0010010000010010000000011
0001001000010010000000011
0000100100010010000000011
1000000010010010000000011
0100000001010010000000011
0100010000001010000000011
0010001000001010000000011
0001000100001010000000011
0000100010001010000000011
1000000001001010000000011
1000010000000110000000011
0100001000000110000000011
0010000100000110000000011
0001000010000110000000011
0000100001000110000000011
1010010000000001000000011
0001110000000001000000011
1100001000000001000000011
0010101000000001000000011
0011000100000001000000011
0100100100000001000000011
0101000010000001000000011
1000100010000001000000011
0110000001000001000000011
1001000001000001000000011
0001001000100001000000011
0000010100100001000000011
0000000011100001000000011
0000001100010001000000011
0000010010010001000000011
0000100001010001000000011
1000000100001001000000011
0000001010001001000000011
0000010001001001000000011
0100010000000101000000011
0000000110000101000000011
0000001001000101000000011
0000000000101101000000011
0000011000000011000000011
0010000010000011000000011
0000000101000011000000011
0000000000110011000000011
0110010000000000100000011
1001010000000000100000011
1010001000000000100000011
0001101000000000100000011
1100000100000000100000011
0010100100000000100000011
0011000010000000100000011
0100100010000000100000011
0101000001000000100000011
1000100001000000100000011
0000011000100000100000011
1000000010100000100000011
0000000101100000100000011
0100001000010000100000011
0000010100010000100000011
0000000011010000100000011
0000001100001000100000011
0000010010001000100000011
0010000001001000100000011
0001000100000100100000011
0000001010000100100000011
0000010001000100100000011
0000000000110100100000011
0000110000000010100000011
0000000110000010100000011
0000001001000010100000011
0000000000011010100000011
0000100000100001100000011
1000000000010001100000011
0100000000001001100000011
0010000000000101100000011
0001000000000011100000011
0101010000000000010000011
1000110000000000010000011
0110001000000000010000011
1001001000000000010000011
1010000100000000010000011
0001100100000000010000011
1100000010000000010000011
0010100010000000010000011
0011000001000000010000011
0100100001000000010000011
0010010000100000010000011
0000000110100000010000011
0000001001100000010000011
0000011000010000010000011
0001000010010000010000011
0000000101010000010000011
0000101000001000010000011
0000010100001000010000011
0000000011001000010000011
0000001100000100010000011
0000010010000100010000011
1000000001000100010000011
0000000000011100010000011
0100000100000010010000011
0000001010000010010000011
0000010001000010010000011
0000000000101010010000011
1000000000100001010000011
0100000000010001010000011
0010000000001001010000011
0001000000000101010000011
0000100000000011010000011
0100000000100000110000011
0010000000010000110000011
0001000000001000110000011
0000100000000100110000011
1000000000000010110000011
0011010000000000001000011
0100110000000000001000011
0101001000000000001000011
1000101000000000001000011
0110000100000000001000011
1001000100000000001000011
1010000010000000001000011
0001100010000000001000011
1100000001000000001000011
0010100001000000001000011
0000100100100000001000011
0000001010100000001000011
0000010001100000001000011
1000010000010000001000011
0000000110010000001000011
0000001001010000001000011
0000011000001000001000011
0100000010001000001000011
0000000101001000001000011
0010001000000100001000011
0000010100000100001000011
0000000011000100001000011
0000001100000010001000011
0000010010000010001000011
0001000001000010001000011
0100000000100001001000011
0010000000010001001000011
0001000000001001001000011
0000100000000101001000011
1000000000000011001000011
0010000000100000101000011
0001000000010000101000011
0000100000001000101000011
1000000000000100101000011
0100000000000010101000011
0000010000000001101000011
0001000000100000011000011
0000100000010000011000011
1000000000001000011000011
0100000000000100011000011
0010000000000010011000011
0000000100000001011000011
0000001000000000111000011
1100010000000000000100011
0010110000000000000100011
0011001000000000000100011
0100101000000000000100011
0101000100000000000100011
1000100100000000000100011
0110000010000000000100011
1001000010000000000100011
1010000001000000000100011
0001100001000000000100011
0000001100100000000100011
0000010010100000000100011
0100000001100000000100011
0010000100010000000100011
0000001010010000000100011
0000010001010000000100011
0001010000001000000100011
0000000110001000000100011
0000001001001000000100011
0000011000000100000100011
0000100010000100000100011
0000000101000100000100011
1000001000000010000100011
0000010100000010000100011
0000000011000010000100011
0010000000100001000100011
0001000000010001000100011
0000100000001001000100011
1000000000000101000100011
0100000000000011000100011
0001000000100000100100011
0000100000010000100100011
1000000000001000100100011
0100000000000100100100011
0010000000000010100100011
0000001000000001100100011
0000100000100000010100011
1000000000010000010100011
0100000000001000010100011
0010000000000100010100011
0001000000000010010100011
0000010000000001010100011
0000000100000000110100011
1000000000100000001100011
0100000000010000001100011
0010000000001000001100011
0001000000000100001100011
0000100000000010001100011
1001100000000000000010011
0000111000000000000010011
0001010100000000000010011
1000001010000000000010011
0000100110000000000010011
0001001001000000000010011
1000000101000000000010011
0000010011000000000010011
0011000000100000000010011
0100100000100000000010011
1100000000000100000010011
0010100000000100000010011
1010000000000010000010011
0101000000000010000010011
0000000000100110000010011
0000000000010101000010011
0000000000001011000010011
0000000010000001100010011
0000000001000001010010011
0000000000101000001010011
0000000000010010001010011
0000000001000000101010011
0000010000000000011010011
0000000000110000000110011
0000000000001100000110011
0000010000000000100110011
0000000010000000010110011
0000000000000001001110011
0101100000000000000001011
0001011000000000000001011
0000101100000000000001011
0000110010000000000001011
0100000110000000000001011
0100010001000000000001011
0001000101000000000001011
0000001011000000000001011
1001000000010000000001011
0010100000010000000001011
0110000000000100000001011
1000100000000100000001011
1100000000000010000001011
0011000000000010000001011
0000000000010110000001011
0000000000001100100001011
0000000000100010100001011
0000000001000001100001011
0000000010000000110001011
0000000000110000001001011
0000000000001010001001011
0000001000000001001001011
0000000001000000011001011
0000000000011000000101011
0000000000100100000101011
0000000010000001000101011
0000001000000000010101011
0000000000000000101101011
0000000001100000000011011
0000000010010000000011011
0000000100001000000011011
0000001000000100000011011
0000010000000010000011011
0000100000000001000011011
0001000000000000100011011
0010000000000000010011011
0100000000000000001011011
1000000000000000000111011
0011100000000000000000111
0000110100000000000000111
0001001100000000000000111
0010010010000000000000111
0000101010000000000000111
0001010001000000000000111
0010001001000000000000111
0000000111000000000000111
0101000000001000000000111
1000100000001000000000111
1010000000000100000000111
0100100000000100000000111
0110000000000010000000111
1001000000000010000000111
0000000000001110000000111
0000000000100100010000111
0000000000010010010000111
0000000010000001010000111
0000000001000000110000111
0000000000011000001000111
0000000000100010001000111
0000000001000001001000111
0000000100000000101000111
0000000000101000000100111
0000000000010100000100111
0000000100000001000100111
0000000010000000100100111
0000000000000000011100111
0000000100100000000010111
0000001000010000000010111
0000010000001000000010111
0000000001000100000010111
0000000010000010000010111
0010000000000001000010111
0100000000000000100010111
1000000000000000010010111
0000100000000000001010111
0001000000000000000110111
0000010000100000000001111
0000000001010000000001111
0000000010001000000001111
0000000100000100000001111
0000001000000010000001111
1000000000000001000001111
0000100000000000100001111
0001000000000000010001111
0010000000000000001001111
0100000000000000000101111


==> anc/codes/A29_4_5_4491.txt <==
11110000010000000000000000000
01001011010000000000000000000
10001010110000000000000000000
11101000001000000000000000000
01000111001000000000000000000
00100101101000000000000000000
00100110011000000000000000000
10001001011000000000000000000
00101000111000000000000000000
10000100111000000000000000000
11100100000100000000000000000
10010010100100000000000000000
00110001100100000000000000000
00110010010100000000000000000
01010001010100000000000000000
00101001010100000000000000000
01001000110100000000000000000
01010010001100000000000000000
10000110001100000000000000000
10010001001100000000000000000
01000100101100000000000000000
00011110000010000000000000000
10110001000010000000000000000
11001001000010000000000000000
01010100010010000000000000000
01000010110010000000000000000
10011000001010000000000000000
01100100001010000000000000000
00010011001010000000000000000
00001001101010000000000000000
00110000011010000000000000000
00101100000110000000000000000
00100010100110000000000000000
10000100010110000000000000000
00001010010110000000000000000
00010000110110000000000000000
01001000001110000000000000000
00011101000001000000000000000
11001000100001000000000000000
01100100100001000000000000000
10010100010001000000000000000
10000011010001000000000000000
00111000001001000000000000000
00100011001001000000000000000
01010000011001000000000000000
00001010011001000000000000000
00000101011001000000000000000
10110000000101000000000000000
01001100000101000000000000000
00000110100101000000000000000
00001001100101000000000000000
00100100010101000000000000000
10001000001101000000000000000
01010001000011000000000000000
00100101000011000000000000000
00110000100011000000000000000
10000100100011000000000000000
00101000010011000000000000000
01000010001011000000000000000
10000010000111000000000000000
10110010000000100000000000000
01100110000000100000000000000
00011100100000100000000000000
11001000010000100000000000000
00110100010000100000000000000
00010011010000100000000000000
00000110110000100000000000000
01011000001000100000000000000
01000001101000100000000000000
10010000011000100000000000000
10001100000100100000000000000
10000001100100100000000000000
01000100010100100000000000000
00101000001100100000000000000
00000101001100100000000000000
00010000101100100000000000000
01001010000010100000000000000
10000110000010100000000000000
00101001000010100000000000000
01000101000010100000000000000
10000000110010100000000000000
00100000101010100000000000000
01010000000110100000000000000
01010010000001100000000000000
10001010000001100000000000000
10010000100001100000000000000
00101000100001100000000000000
01000001010001100000000000000
10000100001001100000000000000
00100001000101100000000000000
00010000010011100000000000000
00001000001011100000000000000
00000100000111100000000000000
01010110000000010000000000000
01011001000000010000000000000
10000011100000010000000000000
10100001010000010000000000000
00010101010000010000000000000
10100010001000010000000000000
00011010001000010000000000000
01000000111000010000000000000
10011000000100010000000000000
00110100000100010000000000000
01000011000100010000000000000
10100000100100010000000000000
00000110010100010000000000000
00001001001100010000000000000
10000000011100010000000000000
10101000000010010000000000000
00001010100010010000000000000
11000000001010010000000000000
00001100001010010000000000000
00000001011010010000000000000
01100000000110010000000000000
00000001100110010000000000000
11000010000001010000000000000
01100001000001010000000000000
00010011000001010000000000000
00001100100001010000000000000
00011000010001010000000000000
00000001110001010000000000000
00010100001001010000000000000
00000010101001010000000000000
00000110000011010000000000000
01000000010011010000000000000
10100100000000110000000000000
00000101100000110000000000000
01100000010000110000000000000
00001100010000110000000000000
00000010011000110000000000000
11000000000100110000000000000
00000010100100110000000000000
00100010000010110000000000000
10000001000010110000000000000
00010000100010110000000000000
00001001000001110000000000000
01000000001001110000000000000
00111001000000001000000000000
00101100100000001000000000000
01000011100000001000000000000
10011000010000001000000000000
01001100010000001000000000000
11000010010000001000000000000
00100001110000001000000000000
11000000101000001000000000000
00011000101000001000000000000
00010001011000001000000000000
11000001000100001000000000000
00001101000100001000000000000
00000100110100001000000000000
00100010001100001000000000000
01000000011100001000000000000
11010000000010001000000000000
00010010100010001000000000000
01100000010010001000000000000
00000011010010001000000000000
10100000001010001000000000000
00010100001010001000000000000
00000001001110001000000000000
11000100000001001000000000000
00000111000001001000000000000
10100000010001001000000000000
00000010110001001000000000000
01100000000101001000000000000
00010100000101001000000000000
00000000101101001000000000000
00001010000011001000000000000
10000001000011001000000000000
01000000100011001000000000000
00010110000000101000000000000
01100001000000101000000000000
10100000100000101000000000000
00001001100000101000000000000
00001100001000101000000000000
00000010101000101000000000000
00011000000100101000000000000
00000011000100101000000000000
00000100100010101000000000000
00100000000110101000000000000
00010001000001101000000000000
00100000001001101000000000000
01001010000000011000000000000
00100110000000011000000000000
00110000100000011000000000000
01000100100000011000000000000
10000000110000011000000000000
01010000001000011000000000000
00101000001000011000000000000
10000001001000011000000000000
10000010000100011000000000000
00000101000010011000000000000
00001000010010011000000000000
00010000000110011000000000000
10001000000001011000000000000
10010000000000111000000000000
10010110000000000100000000000
10001100100000000100000000000
00100011100000000100000000000
01100000110000000100000000000
00010100110000000100000000000
00110100001000000100000000000
01001100001000000100000000000
01100001001000000100000000000
10000010101000000100000000000
00010010011000000100000000000
01100010000100000100000000000
00001110000100000100000000000
10000001010100000100000000000
00001000101100000100000000000
00100000011100000100000000000
11000010000010000100000000000
00011001000010000100000000000
10100000100010000100000000000
00000110100010000100000000000
00001100010010000100000000000
00000001110010000100000000000
00010100000110000100000000000
00000011000110000100000000000
01101000000001000100000000000
00001011000001000100000000000
10100000001001000100000000000
00000001101001000100000000000
11000000000101000100000000000
00011000000101000100000000000
00000000110101000100000000000
00010010000011000100000000000
10000000010011000100000000000
01110000000000100100000000000
00010001100000100100000000000
10100000010000100100000000000
00011000010000100100000000000
11000000001000100100000000000
00000011001000100100000000000
00000010010100100100000000000
00001000100010100100000000000
10000000000110100100000000000
00100010000001100100000000000
00000101000001100100000000000
01000000100001100100000000000
10001001000000010100000000000
01000101000000010100000000000
10010000100000010100000000000
01001000100000010100000000000
01010000010000010100000000000
10000100010000010100000000000
00100010010000010100000000000
00100000101000010100000000000
00100001000100010100000000000
00110000000010010100000000000
00100100000001010100000000000
00001010000000110100000000000
00000100001000110100000000000
00010000000100110100000000000
00110010000000001100000000000
10001010000000001100000000000
10010001000000001100000000000
00100101000000001100000000000
01000001010000001100000000000
01000010001000001100000000000
00101000000100001100000000000
10000100000100001100000000000
01000000100100001100000000000
01001000000010001100000000000
00010000100001001100000000000
00001000010001001100000000000
00000100001001001100000000000
01000100000000101100000000000
00000010000010011100000000000
00000001000001011100000000000
00000000100000111100000000000
11100010000000000010000000000
10011000100000000010000000000
00110100100000000010000000000
01011000010000000010000000000
00101100010000000010000000000
10010010010000000010000000000
00100010110000000010000000000
01000001110000000010000000000
01010100001000000010000000000
10001100001000000010000000000
01000010101000000010000000000
10000001101000000010000000000
00010000111000000010000000000
10001010000100000010000000000
00100101000100000010000000000
00010011000100000010000000000
01010000100100000010000000000
00001100100100000010000000000
10000000110100000010000000000
00100000101100000010000000000
00010101000010000010000000000
11000000100010000010000000000
00000011100010000010000000000
00100001010010000010000000000
00000110001010000010000000000
01000001001010000010000000000
00011000000110000010000000000
10000001000110000010000000000
00000000011110000010000000000
00110010000001000010000000000
01001010000001000010000000000
10000110000001000010000000000
10010001000001000010000000000
00101001000001000010000000000
01000101000001000010000000000
11000000010001000010000000000
00000100110001000010000000000
01100000001001000010000000000
00000010010101000010000000000
00000001001101000010000000000
10000000001011000010000000000
00100000000111000010000000000
00011010000000100010000000000
11000001000000100010000000000
00110001000000100010000000000
00001101000000100010000000000
01100000100000100010000000000
01000010010000100010000000000
10000010001000100010000000000
00010100000100100010000000000
00100010000100100010000000000
00000001010100100010000000000
10001000000010100010000000000
00100100000010100010000000000
00000001100001100010000000000
00100000010001100010000000000
10000000000101100010000000000
00000010000011100010000000000
11001000000000010010000000000
01100100000000010010000000000
00011100000000010010000000000
00101010000000010010000000000
10000101000000010010000000000
00000110100000010010000000000
00001001100000010010000000000
00110000001000010010000000000
00001000010100010010000000000
00000100001100010010000000000
00010010000010010010000000000
10000000010010010010000000000
00000000101010010010000000000
10100000000001010010000000000
00010000100001010010000000000
01000000000101010010000000000
00001000000011010010000000000
00000000110000110010000000000
00000001001000110010000000000
01000000000010110010000000000
00000100000001110010000000000
01110000000000001010000000000
10101000000000001010000000000
00001010100000001010000000000
00010001100000001010000000000
00000110010000001010000000000
00000011001000001010000000000
00001000011000001010000000000
01001000000100001010000000000
00010000001100001010000000000
10000100000010001010000000000
00100010000010001010000000000
00001001000010001010000000000
00000000110010001010000000000
10000000100001001010000000000
00010000000011001010000000000
00010000010000101010000000000
01000000001000101010000000000
00000000100100101010000000000
00001000000001101010000000000
01000001000000011010000000000
00100000000100011010000000000
00000000001001011010000000000
00000010000000111010000000000
11010000000000000110000000000
10100100000000000110000000000
01001001000000000110000000000
00010010100000000110000000000
00000101100000000110000000000
00000011010000000110000000000
00101000001000000110000000000
00000100011000000110000000000
01000100000100000110000000000
00010000010100000110000000000
01000000010010000110000000000
00010000001010000110000000000
00000000100110000110000000000
00000100000011000110000000000
00000110000000100110000000000
00000000101000100110000000000
00001000000100100110000000000
00010000000001100110000000000
01000010000000010110000000000
10000000000100010110000000000
00000001000010010110000000000
00000000010001010110000000000
00001100000000001110000000000
00100000010000001110000000000
10000000001000001110000000000
01000000000001001110000000000
00000001000000101110000000000
00010000000000011110000000000
10011010000000000001000000000
01001110000000000001000000000
11100001000000000001000000000
00101010010000000001000000000
00010110010000000001000000000
01000101010000000001000000000
10010000110000000001000000000
00001001110000000001000000000
10010100001000000001000000000
00101100001000000001000000000
01001001001000000001000000000
10000011001000000001000000000
00100010101000000001000000000
01000010011000000001000000000
00111000000100000001000000000
01010100000100000001000000000
00100011000100000001000000000
01000010100100000001000000000
10000010010100000001000000000
00001010001100000001000000000
10100010000010000001000000000
00001101000010000001000000000
01100000100010000001000000000
10001000100010000001000000000
00010100100010000001000000000
00011000010010000001000000000
10000001010010000001000000000
00100001001010000001000000000
00000000111010000001000000000
01000001000110000001000000000
01100010000001000001000000000
00011000100001000001000000000
00000011100001000001000000000
00001100010001000001000000000
01000000110001000001000000000
10000000101001000001000000000
00010001000101000001000000000
00100000100101000001000000000
00000000011101000001000000000
10010000000011000001000000000
01000100000011000001000000000
01010001000000100001000000000
10001001000000100001000000000
00100101000000100001000000000
00110000100000100001000000000
01001000100000100001000000000
10000100100000100001000000000
01100000001000100001000000000
00010010001000100001000000000
00000001011000100001000000000
10100000000100100001000000000
00000000110100100001000000000
00000010100010100001000000000
01000000010010100001000000000
10000000001010100001000000000
10000000010001100001000000000
01000000000101100001000000000
00000001000011100001000000000
11010000000000010001000000000
01101000000000010001000000000
00001011000000010001000000000
00100100100000010001000000000
00010010100000010001000000000
00110000010000010001000000000
00000001101000010001000000000
00001000011000010001000000000
10000100000100010001000000000
00010000001100010001000000000
00010001000010010001000000000
00000100010010010001000000000
00000010000110010001000000000
00000010010001010001000000000
00100000001001010001000000000
00001000000101010001000000000
00001000000010110001000000000
00010000000001110001000000000
10110000000000001001000000000
01100100000000001001000000000
00011100000000001001000000000
10000101000000001001000000000
00010011000000001001000000000
01010000100000001001000000000
00000110100000001001000000000
00000100011000001001000000000
10001000000100001001000000000
00010000010100001001000000000
00000010001010001001000000000
00000000100110001001000000000
00001001000001001001000000000
01000000001001001001000000000
00000010000101001001000000000
00100000000011001001000000000
11000000000000101001000000000
00001010000000101001000000000
00100000010000101001000000000
00010000000010101001000000000
00000100000001101001000000000
00100001000000011001000000000
01000000010000011001000000000
00000000100001011001000000000
00000000001000111001000000000
10101000000000000101000000000
11000100000000000101000000000
00000111000000000101000000000
00001010100000000101000000000
00100100010000000101000000000
00010001001000000101000000000
00000001100100000101000000000
00001000010100000101000000000
00000100001100000101000000000
00000010010010000101000000000
00001000001010000101000000000
00100000000110000101000000000
01010000000001000101000000000
10000001000001000101000000000
00000100100001000101000000000
00000010001001000101000000000
01000010000000100101000000000
00000100000010100101000000000
00001000000001100101000000000
00010100000000010101000000000
10000000001000010101000000000
01000000000100010101000000000
00000000100010010101000000000
00100000000000110101000000000
00100000100000001101000000000
10000000010000001101000000000
00000001000010001101000000000
00000000000100101101000000000
00001000000000011101000000000
01010010000000000011000000000
00100110000000000011000000000
00101000100000000011000000000
01000100100000000011000000000
10001000010000000011000000000
00000101001000000011000000000
10010000000100000011000000000
00110000000010000011000000000
01001000000010000011000000000
00010000001001000011000000000
00000000100011000011000000000
00000011000000100011000000000
00001000001000100011000000000
10000000100000010011000000000
00000001010000010011000000000
01000000001000010011000000000
00000000000100110011000000000
10000010000000001011000000000
00100000001000001011000000000
00000001000100001011000000000
00000000010001001011000000000
00000100000000011011000000000
00011000000000000111000000000
10000000000010000111000000000
00000000000101000111000000000
00000000010000100111000000000
00110101000000000000100000000
01001101000000000000100000000
11100000100000000000100000000
00111000010000000000100000000
10001100010000000000100000000
00100011010000000000100000000
10000001110000000000100000000
01001010001000000000100000000
00011001001000000000100000000
10000101001000000000100000000
00110000101000000000100000000
00000110101000000000100000000
01000001011000000000100000000
01011000000100000000100000000
10010100000100000000100000000
10000011000100000000100000000
00100100100100000000100000000
01000001100100000000100000000
00000101010100000000100000000
00100001001100000000100000000
01010010000010000000100000000
10001010000010000000100000000
00100110000010000000100000000
10010000100010000000100000000
00101000100010000000100000000
01000100100010000000100000000
11000000010010000000100000000
00000010011010000000100000000
10100000000110000000100000000
00001001000110000000100000000
00000000101110000000100000000
10100010000001000000100000000
00011010000001000000100000000
01000110000001000000100000000
11000001000001000000100000000
00010100100001000000100000000
00100000110001000000100000000
00001100001001000000100000000
01000000101001000000100000000
10000000100101000000100000000
00000010001101000000100000000
00000011000011000000100000000
00100000001011000000100000000
01000000000111000000100000000
00001110000000100000100000000
10100001000000100000100000000
00000011100000100000100000000
10000010010000100000100000000
00001000110000100000100000000
00010100001000100000100000000
00100010001000100000100000000
01000010000100100000100000000
00000000011100100000100000000
00100000010010100000100000000
01000000001010100000100000000
00110000000001100000100000000
01001000000001100000100000000
00000000100011100000100000000
01110000000000010000100000000
11000100000000010000100000000
00000111000000010000100000000
00010001100000010000100000000
00000010110000010000100000000
10010000001000010000100000000
00000100011000010000100000000
00001000100100010000100000000
00010000010100010000100000000
00100001000010010000100000000
10000000010001010000100000000
00000001001001010000100000000
00000100000101010000100000000
00010000000011010000100000000
00101000000000110000100000000
00010010000000110000100000000
01000000100000110000100000000
00000001000100110000100000000
00000100000010110000100000000
01101000000000001000100000000
10100100000000001000100000000
10010010000000001000100000000
00001011000000001000100000000
00000101100000001000100000000
01010000010000001000100000000
10001000001000001000100000000
00000010100100001000100000000
00001000010100001000100000000
00000100001100001000100000000
00001000100001001000100000000
00000001010001001000100000000
00010000001001001000100000000
00000100000011001000100000000
00000100010000101000100000000
00000001001000101000100000000
10000000000100101000100000000
00001000000010101000100000000
00011000000000011000100000000
00100000010000011000100000000
01000000000100011000100000000
10000000000010011000100000000
00000010000001011000100000000
10110000000000000100100000000
11001000000000000100100000000
00011100000000000100100000000
00101010000000000100100000000
00010011000000000100100000000
01010000100000000100100000000
00001001100000000100100000000
01000100010000000100100000000
00001000011000000100100000000
00010000001100000100100000000
01100000000010000100100000000
00000101000010000100100000000
10000000001010000100100000000
00000010010001000100100000000
00000001000101000100100000000
00001000000011000100100000000
00000100100000100100100000000
00000001010000100100100000000
00100000000100100100100000000
00010000000010100100100000000
10000000000001100100100000000
10000010000000010100100000000
01000000001000010100100000000
00000000010010010100100000000
00000000100001010100100000000
10000000100000001100100000000
00100000001000001100100000000
00000000000110001100100000000
00000010000000101100100000000
00000100000000011100100000000
01010001000000000010100000000
10001001000000000010100000000
01001000100000000010100000000
10000100100000000010100000000
00001010010000000010100000000
00100100001000000010100000000
00110000000100000010100000000
00000100010010000010100000000
00000010100001000010100000000
00010000010001000010100000000
10010000000000100010100000000
01000100000000100010100000000
00000001000010100010100000000
00100000100000010010100000000
01000000010000010010100000000
00000010001000010010100000000
00000000000110010010100000000
00010100000000001010100000000
00000000001010001010100000000
00000000000101001010100000000
00100000000000101010100000000
00100001000000000110100000000
10000000010000000110100000000
00000010000100000110100000000
00000000001001000110100000000
00001000000000010110100000000
00110010000000000001100000000
10000110000000000001100000000
10010001000000000001100000000
00101001000000000001100000000
01001000010000000001100000000
01000100001000000001100000000
00010000100100000001100000000
00000001100010000001100000000
00000100000110000001100000000
10001000000001000001100000000
00100100000001000001100000000
00001000000100100001100000000
00000010000001100001100000000
00001100000000010001100000000
00000000001010010001100000000
01000000000001010001100000000
00000000010000110001100000000
01000010000000001001100000000
00000000101000001001100000000
00100000000100001001100000000
00000000010010001001100000000
01000001000000000101100000000
00000000110000000101100000000
10000000000100000101100000000
00000000001000100101100000000
00010000000000001101100000000
00000010000010000011100000000
00000001000001000011100000000
00000000100000100011100000000
00010000000000010011100000000
00001000000000001011100000000
00000100000000000111100000000
10011100000000000000010000000
00110011000000000000010000000
00100110100000000000010000000
01100001010000000000010000000
00011001010000000000010000000
10000101010000000000010000000
10100000110000000000010000000
01010000110000000000010000000
00001100110000000000010000000
00000011110000000000010000000
01100010001000000000010000000
00001110001000000000010000000
10100001001000000000010000000
00010101001000000000010000000
01001000011000000000010000000
10100010000100000000010000000
00011010000100000000010000000
01001001000100000000010000000
01100000100100000000010000000
00010100100100000000010000000
10001000010100000000010000000
00000001101100000000010000000
00000010011100000000010000000
01101000000010000000010000000
10100100000010000000010000000
10010010000010000000010000000
00001011000010000000010000000
00000101100010000000010000000
10000000101010000000010000000
11000000000110000000010000000
00000100001110000000010000000
01110000000001000000010000000
10101000000001000000010000000
00001010100001000000010000000
00010001100001000000010000000
00000110010001000000010000000
11000000001001000000010000000
00000101000101000000010000000
00010000001101000000010000000
00100010000011000000010000000
00000001001011000000010000000
00000000100111000000010000000
11000010000000100000010000000
00101010000000100000010000000
10010001000000100000010000000
01000100100000100000010000000
00100001100000100000010000000
00001001001000100000010000000
00000100011000100000010000000
00001000100100100000010000000
00010000010100100000010000000
00110000000010100000010000000
00000001010010100000010000000
00000010000110100000010000000
00100100000001100000010000000
00000000110001100000010000000
00000010001001100000010000000
11100000000000010000010000000
00111000000000010000010000000
01000010100000010000010000000
10000010010000010000010000000
10000100001000010000010000000
01000001001000010000010000000
00010000101000010000010000000
01000000010100010000010000000
01000100000010010000010000000
00010000010010010000010000000
00100000001010010000010000000
00001000000110010000010000000
01001000000001010000010000000
10000000100001010000010000000
00100000010001010000010000000
00000010000101010000010000000
01010000000000110000010000000
00000011000000110000010000000
00100000000100110000010000000
00000000000011110000010000000
01010010000000001000010000000
10000110000000001000010000000
10001001000000001000010000000
01000101000000001000010000000
10010000100000001000010000000
01001000100000001000010000000
00010100010000001000010000000
00100010010000001000010000000
00110000001000001000010000000
00001000001100001000010000000
00011000000010001000010000000
00100000100010001000010000000
00000000010110001000010000000
00001100000001001000010000000
00000000011001001000010000000
00001000010000101000010000000
10000000000010101000010000000
01000000000001101000010000000
00000001010000011000010000000
00000010001000011000010000000
00000000100100011000010000000
00010000000001011000010000000
00000100000000111000010000000
01011000000000000100010000000
00101100000000000100010000000
01000110000000000100010000000
10000011000000000100010000000
01000001100000000100010000000
10000000011000000100010000000
10000000100100000100010000000
01000000001100000100010000000
10001000000010000100010000000
00100000010010000100010000000
00000010001010000100010000000
10010000000001000100010000000
01000000010001000100010000000
00001000001001000100010000000
00100000000101000100010000000
10000100000000100100010000000
00000010100000100100010000000
00100000001000100100010000000
00000001000100100100010000000
01000000000010100100010000000
00010001000000010100010000000
00000100100000010100010000000
00001000010000010100010000000
01100000000000001100010000000
00000000110000001100010000000
00000001001000001100010000000
00000010000100001100010000000
00000100000010001100010000000
00010000000000101100010000000
10000000000000011100010000000
11000100000000000010010000000
00000111000000000010010000000
00011000001000000010010000000
00100000011000000010010000000
01000010000100000010010000000
00000100010100000010010000000
00001000100010000010010000000
00000010010010000010010000000
00010100000001000010010000000
00000001010001000010010000000
01000000000011000010010000000
10100000000000100010010000000
00010000100000100010010000000
00000000001010100010010000000
10010000000000010010010000000
00001000000000110010010000000
00100001000000001010010000000
01000000010000001010010000000
10000000000100001010010000000
00110000000000000110010000000
00000000100001000110010000000
00000000001000010110010000000
11001000000000000001010000000
00110100000000000001010000000
01000011000000000001010000000
10000010100000000001010000000
00001000101000000001010000000
10000001000100000001010000000
00000110000010000001010000000
00010010000001000001010000000
00100001000001000001010000000
00000000010011000001010000000
00000010010000100001010000000
00000000001100100001010000000
00000100000001010001010000000
10000000000000110001010000000
00101000000000001001010000000
00000001100000001001010000000
10000000001000001001010000000
01000000000100001001010000000
00000000000010011001010000000
00010000010000000101010000000
00000010000000010101010000000
00000000000001001101010000000
00010001000000000011010000000
00000000110000000011010000000
00000010001000000011010000000
00000000000110000011010000000
00001000000001000011010000000
00000100000000100011010000000
00100000000000010011010000000
01000000000000000111010000000
11010000000000000000110000000
00010010100000000000110000000
01000010010000000000110000000
10000010001000000000110000000
00010000011000000000110000000
00001100000100000000110000000
00100000010100000000110000000
00010100000010000000110000000
01000001000010000000110000000
00000000110010000000110000000
00001001000001000000110000000
10000000000011000000110000000
01100000000000100000110000000
00000101000000100000110000000
00000000000101100000110000000
00100100000000010000110000000
00001010000000010000110000000
10000001000000010000110000000
10000000010000001000110000000
01000000001000001000110000000
00100000000001001000110000000
00000000100000101000110000000
00000000101000000100110000000
00000100000001000100110000000
00001000000000100100110000000
00000000000100010100110000000
00101000000000000010110000000
00000001001000000010110000000
00000000100100000010110000000
00000000010000100010110000000
00000000000001010010110000000
00000010000000001010110000000
00000000000010000110110000000
00000100100000000001110000000
00000001010000000001110000000
00000010000100000001110000000
00001000000010000001110000000
00000000001001000001110000000
00010000000000100001110000000
00100000000000000101110000000
10000000000000000011110000000
01011100000000000000001000000
10010011000000000000001000000
10001001100000000000001000000
10100010010000000000001000000
00011010010000000000001000000
11000001010000000000001000000
00001101010000000000001000000
00100100110000000000001000000
11000010001000000000001000000
00101010001000000000001000000
00010110001000000000001000000
10100000101000000000001000000
01010000101000000000001000000
00001100101000000000001000000
00000011101000000000001000000
01000100011000000000001000000
10100001000100000000001000000
00010101000100000000001000000
11000000100100000000001000000
00011000100100000000001000000
00000010110100000000001000000
00100100001100000000001000000
00000001011100000000001000000
00110010000010000000001000000
01100001000010000000001000000
10000101000010000000001000000
01001000100010000000001000000
10000010100010000000001000000
00000110010010000000001000000
00001000011010000000001000000
00000100100110000000001000000
00010000001110000000001000000
11010000000001000000001000000
10100100000001000000001000000
01001001000001000000001000000
00010010100001000000001000000
00000101100001000000001000000
01100000010001000000001000000
01000010000101000000001000000
00010000010101000000001000000
10001000000011000000001000000
00000001010011000000001000000
00000000101011000000001000000
10101000000000100000001000000
11000100000000100000001000000
00000111000000100000001000000
00001010100000100000001000000
00010000110000100000001000000
00010001001000100000001000000
01100000000100100000001000000
00001000010100100000001000000
10010000000010100000001000000
00000010001010100000001000000
00000001000110100000001000000
10000001000001100000001000000
00000010010001100000001000000
00000000100101100000001000000
10010100000000010000001000000
00101100000000010000001000000
00110001000000010000001000000
00100010100000010000001000000
01000001100000010000001000000
01000010010000010000001000000
00100000010100010000001000000
01000000001100010000001000000
01010000000010010000001000000
00000011000010010000001000000
00000000110010010000001000000
10000000000110010000001000000
01000100000001010000001000000
10000000001001010000001000000
00000001000101010000001000000
00100000000011010000001000000
01001000000000110000001000000
10000000010000110000001000000
00100000001000110000001000000
00000100000100110000001000000
11100000000000001000001000000
10001100000000001000001000000
00100011000000001000001000000
01000001001000001000001000000
00100000011000001000001000000
01010000000100001000001000000
00001010000100001000001000000
00100000100100001000001000000
00101000000010001000001000000
00000001100010001000001000000
10000000010010001000001000000
00110000000001001000001000000
00000100010001001000001000000
00001000001001001000001000000
10000000000101001000001000000
00100100000000101000001000000
01000010000000101000001000000
00000001010000101000001000000
10000000001000101000001000000
00000000000011101000001000000
00010010000000011000001000000
00001000100000011000001000000
00000100001000011000001000000
01001010000000000100001000000
00100110000000000100001000000
01010001000000000100001000000
00101001000000000100001000000
00110000100000000100001000000
01000100100000000100001000000
00011000001000000100001000000
10000001001000000100001000000
10001000000100000100001000000
00000100010100000100001000000
00000100001010000100001000000
00001100000001000100001000000
10000010000001000100001000000
00000000011001000100001000000
01000000000011000100001000000
00010100000000100100001000000
00000000001100100100001000000
00100000000010100100001000000
10100000000000010100001000000
00000001010000010100001000000
00000010001000010100001000000
00000000100100010100001000000
00001000000010010100001000000
00010000000001010100001000000
00000010010000001100001000000
00000000101000001100001000000
00000001000100001100001000000
00010000000010001100001000000
00001000000000101100001000000
01000000000000011100001000000
01101000000000000010001000000
00001011000000000010001000000
00010100010000000010001000000
00100001001000000010001000000
10000000011000000010001000000
01000001000100000010001000000
00001000001100000010001000000
10100000000010000010001000000
00010000100010000010001000000
00011000000001000010001000000
00100000100001000010001000000
00000010001001000010001000000
00000100100000100010001000000
00000000010010100010001000000
01000000000001100010001000000
00000010000100010010001000000
00000100000010010010001000000
00010000000000110010001000000
10010000000000001010001000000
00000101000000001010001000000
01000000100000001010001000000
00000000010000011010001000000
01000000001000000110001000000
00100000000100000110001000000
00000010000010000110001000000
10000000000000100110001000000
01110000000000000001001000000
00010001100000000001001000000
00100001010000000001001000000
00010000011000000001001000000
00001100000100000001001000000
10000000001100000001001000000
11000000000010000001001000000
00001010000010000001001000000
00000110000001000001001000000
00000001001001000001001000000
00000000000111000001001000000
00011000000000100001001000000
00000000101000100001001000000
00100000000001100001001000000
10001000000000010001001000000
00000010000000110001001000000
01001000000000001001001000000
00000100000010001001001000000
00000000000100011001001000000
10000000100000000101001000000
01000000010000000101001000000
00100000001000000101001000000
10000100000000000011001000000
00000010010000000011001000000
00000000100100000011001000000
00000000001010000011001000000
00000000000001010011001000000
00000000000000101011001000000
00000001000000000111001000000
10011000000000000000101000000
01100100000000000000101000000
01000011000000000000101000000
00100001100000000000101000000
01000000110000000000101000000
00000110000100000000101000000
00000001001010000000101000000
00000000010110000000101000000
00010001000001000000101000000
00001001000000100000101000000
10000000100000100000101000000
00000000001001100000101000000
00001000001000010000101000000
01000000000010001000101000000
00010000000000101000101000000
00000001000000011000101000000
10000100000000000100101000000
00000010100000000100101000000
00100000010000000100101000000
01000000000100000100101000000
00000000000000110100101000000
00000000000001001100101000000
00010010000000000010101000000
00000001010000000010101000000
00000000101000000010101000000
00001000000010000010101000000
00000100000001000010101000000
00000000000100100010101000000
10000000000000010010101000000
00001000100000000001101000000
00000010001000000001101000000
00000001000100000001101000000
00010000000010000001101000000
00000000010001000001101000000
00000100000000100001101000000
00100000000000010001101000000
10000000000000001001101000000
01000000000000000011101000000
10001010000000000000011000000
00100101000000000000011000000
00101000100000000000011000000
10000100100000000000011000000
00110000010000000000011000000
10010000001000000000011000000
00000000111000000000011000000
00000011000100000000011000000
00010001000010000000011000000
01000000010010000000011000000
01000000100001000000011000000
00001000010001000000011000000
00000100001001000000011000000
00010010000000100000011000000
01000000001000100000011000000
00000110000000010000011000000
00001001000000010000011000000
00010000000100010000011000000
00000000001010001000011000000
00000010000001001000011000000
00000000000100101000011000000
00100000000000011000011000000
11000000000000000100011000000
00000000000110000100011000000
00000001000001000100011000000
00000000010000100100011000000
01010000000000000010011000000
00100010000000000010011000000
10000001000000000010011000000
00000000000101000010011000000
00000000100000010010011000000
00001000000000001010011000000
00000100000000000110011000000
01000100000000000001011000000
10000000010000000001011000000
00100000000100000001011000000
00000000100010000001011000000
00000001000000100001011000000
00000000001000010001011000000
00010000000000001001011000000
00001000000000000101011000000
01001000000000000000111000000
00100000001000000000111000000
10000000000100000000111000000
00000010000010000000111000000
00000000010000010000111000000
00000100000000001000111000000
00010000000000000100111000000
00111100000000000000000100000
01000110100000000000000100000
01001001100000000000000100000
01100010010000000000000100000
00001110010000000000000100000
11000000110000000000000100000
00011000110000000000000100000
10010010001000000000000100000
11000001001000000000000100000
00001101001000000000000100000
01100000101000000000000100000
00010100101000000000000100000
00000011011000000000000100000
11000010000100000000000100000
00101010000100000000000100000
00010110000100000000000100000
01100001000100000000000100000
00011001000100000000000100000
10000101000100000000000100000
00000011100100000000000100000
10010000010100000000000100000
00110000001100000000000100000
00000000111100000000000100000
01110000000010000000000100000
11000100000010000000000100000
00000111000010000000000100000
00010001100010000000000100000
10100000010010000000000100000
00001010001010000000000100000
00000100011010000000000100000
00001000100110000000000100000
00100110000001000000000100000
10001001000001000000000100000
01000011000001000000000100000
10100000100001000000000100000
01010000100001000000000100000
00010010010001000000000100000
00010001001001000000000100000
00001000010101000000000100000
00000100001101000000000100000
01001000000011000000000100000
00000000110011000000000100000
00000001000111000000000100000
11010000000000100000000100000
01101000000000100000000100000
00001011000000100000000100000
00100100100000100000000100000
00010010100000100000000100000
00100001010000100000000100000
10100000001000100000000100000
00001000011000100000000100000
01000000100010100000000100000
00000010010010100000000100000
00000001001010100000000100000
01000100000001100000000100000
00000000101001100000000100000
00000010000101100000000100000
00110010000000010000000100000
10001010000000010000000100000
10010001000000010000000100000
00100101000000010000000100000
00101000100000010000000100000
10000100100000010000000100000
01000100010000010000000100000
00010000011000010000000100000
00001100000100010000000100000
01000000100100010000000100000
00011000000010010000000100000
00000000010110010000000100000
00010000000101010000000100000
10000000000011010000000100000
00010100000000110000000100000
01000001000000110000000100000
00000000001100110000000100000
00100000000001110000000100000
01011000000000001000000100000
10010100000000001000000100000
10000011000000001000000100000
10001000100000001000000100000
00100010100000001000000100000
00100001001000001000000100000
10000000011000001000000100000
00100000010100001000000100000
00100100000010001000000100000
00010000010010001000000100000
01000000001010001000000100000
10000000000110001000000100000
00101000000001001000000100000
00000001100001001000000100000
01000000010001001000000100000
00000010001001001000000100000
00110000000000101000000100000
00000000110000101000000100000
01000000000100101000000100000
10000000000001101000000100000
11000000000000011000000100000
00000010010000011000000100000
00000000101000011000000100000
00000001000100011000000100000
00000100000001011000000100000
00001000000000111000000100000
11100000000000000100000100000
01010100000000000100000100000
10000001100000000100000100000
00101000010000000100000100000
10000010010000000100000100000
00000101010000000100000100000
00100000100100000100000100000
10000000001100000100000100000
10010000000010000100000100000
00100001000010000100000100000
00000000101010000100000100000
01000000000110000100000100000
10000100000001000100000100000
00000010100001000100000100000
01000000001001000100000100000
10001000000000100100000100000
01000000010000100100000100000
00010000001000100100000100000
00000100000100100100000100000
00000000000011100100000100000
00000000110000010100000100000
00000001001000010100000100000
00000010000100010100000100000
00000100000010010100000100000
00001000000001010100000100000
00000110000000001100000100000
00001001000000001100000100000
00010000000100001100000100000
00100000000000011100000100000
10110000000000000010000100000
01001100000000000010000100000
10000010100000000010000100000
00100001100000000010000100000
00010001010000000010000100000
00100010001000000010000100000
01000010000010000010000100000
00000100100010000010000100000
00000000011001000010000100000
00000000100101000010000100000
00001000100000100010000100000
00000000000110100010000100000
01010000000000010010000100000
00000011000000010010000100000
00100000010000010010000100000
10000000001000010010000100000
00000100000100001010000100000
00000000000010011010000100000
00001000000010000110000100000
00100000000001000110000100000
00000000000000110110000100000
00000000100000001110000100000
10100100000000000001000100000
00000101100000000001000100000
00100000110000000001000100000
00011000001000000001000100000
10000000100100000001000100000
00000100010100000001000100000
01000000001100000001000100000
00010010000010000001000100000
11000000000001000001000100000
00001010000001000001000100000
00000000001011000001000100000
00001100000000100001000100000
10000010000000100001000100000
00000001000100100001000100000
00100000000010100001000100000
10000000010000010001000100000
00100000000100010001000100000
01000000000010010001000100000
00000001000001010001000100000
00000001010000001001000100000
00001000000010001001000100000
00010000000001001001000100000
01001000000000000101000100000
00100010000000000101000100000
00010000100000000101000100000
00000000001000001101000100000
00001001000000000011000100000
00000000101000000011000100000
00000010000100000011000100000
00000000010010000011000100000
00000100000001000011000100000
00010000000000100011000100000
01000000000000001011000100000
10101000000000000000100100000
00001010100000000000100100000
00010100010000000000100100000
10000000101000000000100100000
01000000010100000000100100000
00001000001100000000100100000
00001100000010000000100100000
00000010000110000000100100000
01100000000001000000100100000
00000101000001000000100100000
00010001000000100000100100000
00000000100100100000100100000
10000000000010100000100100000
00000000010001100000100100000
01000010000000010000100100000
00100000001000010000100100000
10000000000100010000100100000
01000100000000001000100100000
00000001000010001000100100000
00100100000000000100100100000
00010000000001000100100100000
00000000010000001100100100000
00000110000000000010100100000
00000000110000000010100100000
00000001000100000010100100000
00010000000010000010100100000
00001000000001000010100100000
00000000001000100010100100000
10000000000000001010100100000
01000000000000000110100100000
01010000000000000001100100000
00000010010000000001100100000
00000001001000000001100100000
00000000000101000001100100000
00000000100000010001100100000
00000000000000101001100100000
00000000000010000101100100000
00100000000000000011100100000
01001010000000000000010100000
01010001000000000000010100000
00101001000000000000010100000
00110000100000000000010100000
00100100010000000000010100000
00000010101000000000010100000
01000100000100000000010100000
00000001010100000000010100000
10000001000010000000010100000
00001000010010000000010100000
00010000000110000000010100000
00000100100001000000010100000
10000000010001000000010100000
00000110000000100000010100000
10000000000100100000010100000
00000000100010010000010100000
00000000001001010000010100000
00000000010000110000010100000
10100000000000001000010100000
00000010000010001000010100000
00000000000101001000010100000
00000000001000101000010100000
00010010000000000100010100000
00001000100000000100010100000
00000100001000000100010100000
01000000000000010100010100000
10001000000000000010010100000
01000000001000000010010100000
00100000000100000010010100000
00000010000001000010010100000
00000001000000100010010100000
00000100000000010010010100000
00010000000000001010010100000
00000000010000000110010100000
10010000000000000001010100000
01000000010000000001010100000
00100000001000000001010100000
00000000100000100001010100000
00001000000000010001010100000
00000100000000001001010100000
00000000000100000101010100000
10000100000000000000110100000
00100010000000000000110100000
01000000100000000000110100000
00000000001010000000110100000
00010000000000010000110100000
00001000000000001000110100000
00000001000000000100110100000
01010010000000000000001100000
10000110000000000000001100000
01000101000000000000001100000
10010000100000000000001100000
00000001110000000000001100000
10001000001000000000001100000
01001000000100000000001100000
00000010001100000000001100000
00001001000010000000001100000
00100000000110000000001100000
00001000100001000000001100000
00100000001001000000001100000
00100010000000100000001100000
00000100001000100000001100000
00010000000100100000001100000
01100000000000010000001100000
00000000001010010000001100000
00000000010001010000001100000
00000000100000110000001100000
00010001000000001000001100000
00000100100000001000001100000
00001000010000001000001100000
00000000010010000100001100000
00000000000101000100001100000
00000001000000100100001100000
10000000000000001100001100000
00100100000000000010001100000
01000000010000000010001100000
10000000000100000010001100000
00000001000001000010001100000
00001000000000010010001100000
00000000001000001010001100000
00010000000000000110001100000
00101000000000000001001100000
10000001000000000001001100000
01000000100000000001001100000
00000000010000100001001100000
00010000000000010001001100000
00000010000000001001001100000
00000100000000000101001100000
00110000000000000000101100000
10000000010000000000101100000
01000000001000000000101100000
00000000100010000000101100000
00000010000001000000101100000
00000100000000010000101100000
00000000000100001000101100000
00001000000000000100101100000
00000010010000000000011100000
00000001001000000000011100000
00000000100100000000011100000
10000000000000010000011100000
01000000000000001000011100000
00100000000000000100011100000
00000000000010000010011100000
00000000000001000001011100000
00000000000000100000111100000
11000110000000000000000010000
10100100100000000000000010000
00010011100000000000000010000
10101000010000000000000010000
00011100010000000000000010000
00000111010000000000000010000
00110010001000000000000010000
10001010001000000000000010000
01010001001000000000000010000
00101001001000000000000010000
10010000101000000000000010000
01001000101000000000000010000
11010000000100000000000010000
01101000000100000000000010000
00001011000100000000000010000
10001000100100000000000010000
00000101100100000000000010000
01000010010100000000000010000
00100000110100000000000010000
00001100001100000000000010000
00010000011100000000000010000
11100000000010000000000010000
00110100000010000000000010000
01001100000010000000000010000
00101010000010000000000010000
01000011000010000000000010000
01010000100010000000000010000
00100001100010000000000010000
10010000010010000000000010000
10000100001010000000000010000
00000010101010000000000010000
01000000011010000000000010000
00000001010110000000000010000
00100000001110000000000010000
01010100000001000000000010000
10001100000001000000000010000
01000010100001000000000010000
10000001100001000000000010000
01001000010001000000000010000
00100010010001000000000010000
00010000110001000000000010000
00000110001001000000000010000
10000000011001000000000010000
01000000001101000000000010000
00001001000011000000000010000
00010000000111000000000010000
10010100000000100000000010000
00101100000000100000000010000
01001001000000100000000010000
10000011000000100000000010000
00100010100000100000000010000
00100000011000100000000010000
00110000000100100000000010000
10000000001100100000000010000
00010001000010100000000010000
00001000010010100000000010000
01100000000001100000000010000
00000001001001100000000010000
00001000000101100000000010000
10000000000011100000000010000
10010010000000010000000010000
11000001000000010000000010000
00001101000000010000000010000
01100000100000010000000010000
00010100100000010000000010000
00001000110000010000000010000
00100100001000010000000010000
00000011001000010000000010000
00010001000100010000000010000
00000000101100010000000010000
00000010010010010000000010000
00000100000110010000000010000
00110000000001010000000010000
00000100010001010000000010000
10000000000101010000000010000
00011000000000110000000010000
00000001010000110000000010000
00000000001010110000000010000
00000000100001110000000010000
01100010000000001000000010000
00001110000000001000000010000
10100001000000001000000010000
00010101000000001000000010000
00110000010000001000000010000
00001001010000001000000010000
00000001101000001000000010000
00000010011000001000000010000
00010010000100001000000010000
10000000100010001000000010000
00000100010010001000000010000
00001000000110001000000010000
00011000000001001000000010000
00000001000101001000000010000
00000000001011001000000010000
01000000100000101000000010000
10000000010000101000000010000
00000100000100101000000010000
00000010000001101000000010000
10000100000000011000000010000
01000000000001011000000010000
00100000000000111000000010000
10011000000000000100000010000
01100100000000000100000010000
01010010000000000100000010000
10000101000000000100000010000
00101000100000000100000010000
11000000010000000100000010000
00001010010000000100000010000
00000000111000000100000010000
10100000000100000100000010000
00010000100100000100000010000
00000010001100000100000010000
00000001001010000100000010000
01000001000001000100000010000
00000100000101000100000010000
00000000100011000100000010000
00100001000000100100000010000
00000100010000100100000010000
01000000000100100100000010000
00000010000010100100000010000
00000110000000010100000010000
00010000001000010100000010000
00001000000100010100000010000
01000000000010010100000010000
10000000000000110100000010000
00000100100000001100000010000
00001000001000001100000010000
00100000000010001100000010000
10000000000001001100000010000
00000000010000011100000010000
00111000000000000010000010000
00100011000000000010000010000
01000100010000000010000010000
10100000001000000010000010000
00000001011000000010000010000
10000100000100000010000010000
00000010100100000010000010000
10000010000010000010000010000
01000000000110000010000010000
00001000100001000010000010000
10000000100000100010000010000
00000100001000100010000010000
00010000010000010010000010000
00001000001000010010000010000
00000001000001010010000010000
11000000000000001010000010000
00000000010100001010000010000
00000000000010101010000010000
00000000100000011010000010000
00010001000000000110000010000
00000010000001000110000010000
00100000000000010110000010000
01011000000000000001000010000
01000001100000000001000010000
10000100010000000001000010000
00000010110000000001000010000
11000000001000000001000010000
00000100101000000001000010000
00100100000100000001000010000
00000001001100000001000010000
00100000010010000001000010000
10000000000110000001000010000
00101000000001000001000010000
10000010000001000001000010000
00000101000001000001000010000
00010000010000100001000010000
00000010000100100001000010000
10100000000000010001000010000
00000000010100010001000010000
00000000000011010001000010000
00001000100000001001000010000
00010000001000001001000010000
00000001000000101001000010000
00000010000000011001000010000
00001001000000000101000010000
00010000000010000101000010000
00000000100000100101000010000
01000000000000001101000010000
00001010000000000011000010000
10000001000000000011000010000
00010000100000000011000010000
00000100000010000011000010000
01000000000001000011000010000
00100000000000100011000010000
00000000001000000111000010000
00010110000000000000100010000
01100001000000000000100010000
00001100100000000000100010000
10000010100000000000100010000
00100100010000000000100010000
00010001010000000000100010000
01000100000100000000100010000
00011000000010000000100010000
10000001000010000000100010000
00000000010011000000100010000
01000000010000100000100010000
00000000101000100000100010000
00000000000110100000100010000
00000100000001100000100010000
10001000000000010000100010000
00000000100010010000100010000
00010000100000001000100010000
00000010000010001000100010000
00000000001000011000100010000
00000100001000000100100010000
00000000010100000100100010000
00100000000001000100100010000
01000010000000000010100010000
00010000001000000010100010000
00001000000100000010100010000
00100000000010000010100010000
10000000000001000010100010000
00000000000000110010100010000
00000001000000001010100010000
00000000100000000110100010000
00100000100000000001100010000
00001000001000000001100010000
01000000000010000001100010000
10000000000000100001100010000
00000001000000010001100010000
00000000000001001001100010000
00000010000000000101100010000
00000000010000000011100010000
11000000100000000000010010000
00011000100000000000010010000
00010010010000000000010010000
01000100001000000000010010000
00000110000100000000010010000
00001000001010000000010010000
00000011000001000000010010000
00000000010101000000010010000
00000100000011000000010010000
10001000000000100000010010000
00010000001000100000010010000
00000000100010100000010010000
00100001000000010000010010000
10000000000010010000010010000
00000010100000001000010010000
00100000000100001000010010000
01000000000010001000010010000
00001000000000011000010010000
00010100000000000100010010000
00100010000000000100010010000
00000001010000000100010010000
00000000000001010100010010000
10000000010000000010010010000
00000001000100000010010010000
00010000000010000010010010000
01000000000000100010010010000
00000010000000010010010010000
00001000000000000110010010000
01100000000000000001010010000
00001100000000000001010010000
00000000011000000001010010000
00010000000100000001010010000
00000001000010000001010010000
00000000000001100001010010000
00000000100000010001010010000
10000000000000000101010010000
00000000000000001011010010000
10100000000000000000110010000
00000001100000000000110010000
00001000010000000000110010000
00000000001100000000110010000
00010000000001000000110010000
00000010000000100000110010000
01000000000000010000110010000
00000000000000001100110010000
00000100000000000010110010000
10110000000000000000001010000
11001000000000000000001010000
00011001000000000000001010000
00000110100000000000001010000
01100000001000000000001010000
00000101001000000000001010000
10000000010100000000001010000
00000010000110000000001010000
00100001000001000000001010000
00010000001001000000001010000
01010000000000100000001010000
00001000001000100000001010000
10000000100000010000001010000
00000000011000010000001010000
01000100000000001000001010000
10000010000000001000001010000
00000000110000001000001010000
00000000001100001000001010000
00000000000010011000001010000
00010000010000000100001010000
10000000000010000100001010000
00000000000001100100001010000
00001100000000000010001010000
00000001100000000010001010000
00100000010000000010001010000
00010000000100000010001010000
00000000000011000010001010000
00000010000000100010001010000
01000000000000010010001010000
00000000000000001110001010000
00010100000000000001001010000
00000011000000000001001010000
00001000010000000001001010000
01000000000100000001001010000
00000000100001000001001010000
00000000000010100001001010000
00100000000000001001001010000
00000000000000010101001010000
00000010010000000000101010000
10000000001000000000101010000
00000000100100000000101010000
00000100000010000000101010000
01000000000001000000101010000
00100000000000100000101010000
00010000000000010000101010000
00001000000000001000101010000
00000001000000000100101010000
01000010000000000000011010000
00000100010000000000011010000
00001000000100000000011010000
00100000000010000000011010000
10000000000001000000011010000
00000000000000110000011010000
00000001000000001000011010000
00000000100000000100011010000
00000000001000000010011010000
10100010000000000000000110000
00011010000000000000000110000
01010000010000000000000110000
10000001010000000000000110000
00000100110000000000000110000
10001000000010000000000110000
00010000001010000000000110000
10010000000001000000000110000
00001000001001000000000110000
00100000000101000000000110000
00000010000011000000000110000
00000001100000100000000110000
00000000010100100000000110000
00000100000010100000000110000
01001000000000010000000110000
00000010100000010000000110000
00100000000010010000000110000
01000001000000001000000110000
00000100001000001000000110000
00000000100100001000000110000
00010000000000011000000110000
00001100000000000100000110000
01000000100000000100000110000
00100000001000000100000110000
00000001000100000100000110000
00000000000000101100000110000
01100000000000000010000110000
00010100000000000010000110000
00001000010000000010000110000
00000000001100000010000110000
00000001000010000010000110000
00000000000001100010000110000
00000010000000001010000110000
10000000000000000110000110000
00001000000100000001000110000
00000000100010000001000110000
10000000000000001001000110000
00000000000000010011000110000
11000000000000000000100110000
00000011000000000000100110000
00000000011000000000100110000
00010000000100000000100110000
00000000100001000000100110000
00001000000000100000100110000
00100000000000001000100110000
00000000000000010100100110000
00000100000000000001100110000
00000101000000000000010110000
10000000001000000000010110000
01000000000001000000010110000
00100000000000100000010110000
00000000000100010000010110000
00000000010000001000010110000
00000000000010000100010110000
00000000100000000010010110000
00000010000000000001010110000
00100000100000000000001110000
00000100000100000000001110000
01000000000010000000001110000
10000000000000100000001110000
00000001000000010000001110000
00000000000001001000001110000
00000010000000000100001110000
00000000001000000001001110000
00010000000000000000011110000
11010010000000000000000001000
01110001000000000000000001000
00001011100000000000000001000
01101000010000000000000001000
10100100010000000000000001000
01000110010000000000000001000
00010010110000000000000001000
00000101110000000000000001000
11000100001000000000000001000
00011100001000000000000001000
00010001101000000000000001000
10000010011000000000000001000
00100001011000000000000001000
01001010000100000000000001000
00100110000100000000000001000
10001001000100000000000001000
01000101000100000000000001000
00101000100100000000000001000
10000100100100000000000001000
00010100010100000000000001000
00001000011100000000000001000
01011000000010000000000001000
10010100000010000000000001000
10000011000010000000000001000
00100100100010000000000001000
01000001100010000000000001000
10001000010010000000000001000
01000000010110000000000001000
10000000001110000000000001000
11100000000001000000000001000
10011000000001000000000001000
00110100000001000000000001000
00101010000001000000000001000
10000101000001000000000001000
10000010100001000000000001000
00100001100001000000000001000
01001000001001000000000001000
00000000111001000000000001000
01010000000101000000000001000
00000011000101000000000001000
10000000010101000000000001000
00100000001101000000000001000
00001000100011000000000001000
00000100001011000000000001000
00111000000000100000000001000
01010100000000100000000001000
00100011000000100000000001000
01000010100000100000000001000
00100100001000100000000001000
00001010001000100000000001000
10000001001000100000000001000
00010001000100100000000001000
00100000010100100000000001000
01000000001100100000000001000
10100000000010100000000001000
00000100010010100000000001000
00000000100110100000000001000
00000100100001100000000001000
00001000010001100000000001000
01000000000011100000000001000
10110000000000010000000001000
01001100000000010000000001000
10000110000000010000000001000
00101001000000010000000001000
01010000100000010000000001000
11000000010000010000000001000
00001010010000010000000001000
01100000001000010000000001000
00000101001000010000000001000
00000001010100010000000001000
00000010001100010000000001000
10000000100010010000000001000
00100000010010010000000001000
00010000001010010000000001000
00000000100101010000000001000
00000001000011010000000001000
00100000100000110000000001000
00010000010000110000000001000
00000010000001110000000001000
10100010000000001000000001000
00011010000000001000000001000
01001001000000001000000001000
01100000100000001000000001000
00010100100000001000000001000
00001000110000001000000001000
00000110001000001000000001000
10010000000100001000000001000
00000001100100001000000001000
00000010010100001000000001000
00001100000010001000000001000
00000000101010001000000001000
00010000010001001000000001000
00000001001001001000000001000
00000000000111001000000001000
10001000000000101000000001000
01000000010000101000000001000
00010000001000101000000001000
00000010000010101000000001000
00010001000000011000000001000
00000100010000011000000001000
00001000000100011000000001000
01000000000010011000000001000
00100000000001011000000001000
10100001000000000100000001000
00010101000000000100000001000
11000000100000000100000001000
00011000100000000100000001000
00001001010000000100000001000
10001000001000000100000001000
00000100101000000100000001000
00000010100100000100000001000
00000001001100000100000001000
00100010000010000100000001000
00010000010010000100000001000
01000000001010000100000001000
01000010000001000100000001000
00000100010001000100000001000
00010000001001000100000001000
00001100000000100100000001000
00000000110000100100000001000
00000001000010100100000001000
00000000000101100100000001000
00010010000000010100000001000
00000100000100010100000001000
10000000000001010100000001000
01000000000000110100000001000
01010000000000001100000001000
10000000000010001100000001000
00100000000000101100000001000
00000000001000011100000001000
00010110000000000010000001000
00011001000000000010000001000
01000011000000000010000001000
10100000100000000010000001000
00110000010000000010000001000
10010000001000000010000001000
00001000101000000010000001000
00100000001010000010000001000
00000010000110000010000001000
00001100000001000010000001000
01000000100001000010000001000
00000000010011000010000001000
00010000000010100010000001000
00000000001001100010000001000
00000000011000010010000001000
00010000000100010010000001000
10000000000000110010000001000
01000100000000001010000001000
00000010000001001010000001000
00001010000000000110000001000
00000001000001000110000001000
00000000000100001110000001000
10001100000000000001000001000
10000001100000000001000001000
01010000010000000001000001000
00000011010000000001000001000
00110000001000000001000001000
11000000000100000001000001000
00000000101100000001000001000
01000010000010000001000001000
00010000000110000001000001000
01000001000001000001000001000
00100000010001000001000001000
00000110000000100001000001000
00001000100000010001000001000
00000001000000110001000001000
00001000001000001001000001000
00000100000100001001000001000
00000000100000101001000001000
10000000000000011001000001000
01100000000000000101000001000
00000000011000000101000001000
00000000000011000101000001000
00000010000000001101000001000
00100001000000000011000001000
00000100010000000011000001000
00001000000100000011000001000
10000000000001000011000001000
01000000000000100011000001000
00000010000000010011000001000
00000000000010001011000001000
00000000100000000111000001000
00101100000000000000100001000
00100010100000000000100001000
10010000010000000000100001000
01010000001000000000100001000
00000011001000000000100001000
01100000000100000000100001000
00010010000100000000100001000
00000000110100000000100001000
00000001010010000000100001000
00001000001010000000100001000
01000000010001000000100001000
10000000001001000000100001000
10000100000000100000100001000
01000001000000100000100001000
00010000100000100000100001000
00000100100000010000100001000
00000010000010010000100001000
00001000000001010000100001000
11000000000000001000100001000
00000000011000001000100001000
00000000000001101000100001000
00000110000000000100100001000
00001000000100000100100001000
00000000100010000100100001000
00100000000000010100100001000
00000001000000001100100001000
10000010000000000010100001000
00000100000100000010100001000
01000000000010000010100001000
00100000000001000010100001000
00000001000000010010100001000
00000000100000001010100001000
00000000000000100110100001000
00001010000000000001100001000
00000101000000000001100001000
01000000100000000001100001000
10000000000010000001100001000
00010000000001000001100001000
00100000000000100001100001000
00000000000100010001100001000
00000000001000000011100001000
11000001000000000000010001000
00001101000000000000010001000
00101000001000000000010001000
00010010001000000000010001000
01000000101000000000010001000
00000010100010000000010001000
00000000011010000000010001000
01000100000001000000010001000
00001000000101000000010001000
00010000000011000000010001000
01001000000000100000010001000
10000000010000100000010001000
00000100000100100000010001000
00000001000001100000010001000
00010100000000010000010001000
00100010000000010000010001000
00000000110000010000010001000
10000000000100010000010001000
00100100000000001000010001000
00000011000000001000010001000
10000000000001001000010001000
00100000100000000100010001000
00000010010000000100010001000
00010000000100000100010001000
00000000000010010100010001000
00001000000000001100010001000
01100000000000000010010001000
00000001100000000010010001000
00001000010000000010010001000
00000000001100000010010001000
00000100000010000010010001000
00000010000000100010010001000
00000000000000011010010001000
10000000000000000110010001000
10100000000000000001010001000
00011000000000000001010001000
00000100001000000001010001000
00000000010100000001010001000
00000000100001000001010001000
00000000000010100001010001000
01000000000000010001010001000
00000001000000000101010001000
00000100010000000000110001000
00000010000001000000110001000
01000000000000000100110001000
00010000000000000010110001000
00000000000000001001110001000
01100010000000000000001001000
00001110000000000000001001000
00010001010000000000001001000
00001001001000000000001001000
00110000000100000000001001000
01000100000010000000001001000
00001000000110000000001001000
00000100000101000000001001000
00000010000011000000001001000
00000001100000100000001001000
00000000011000100000001001000
00010000000001100000001001000
00011000000000010000001001000
10000001000000010000001001000
00000000101000010000001001000
10000000100000001000001001000
01000000000001001000001001000
00000000000000111000001001000
00000011000000000100001001000
10000000010000000100001001000
00100000000001000100001001000
00000100000000001100001001000
11000000000000000010001001000
00000010100000000010001001000
00000100001000000010001001000
00000000010100000010001001000
00000001000010000010001001000
00001000000000100010001001000
00100000000000001010001001000
00000000000000010110001001000
00000000110000000001001001000
01000000001000000001001001000
00100000000010000001001001000
00001000000001000001001001000
00000100000000010001001001000
00000001000000001001001001000
00010000000000000011001001000
10100000000000000000101001000
00010100000000000000101001000
00001000010000000000101001000
00000000001100000000101001000
00000000100001000000101001000
00000000000010100000101001000
01000000000000010000101001000
00000010000000001000101001000
00000000000000000101101001000
00010000100000000000011001000
01000000000100000000011001000
10000000000010000000011001000
00100000000000100000011001000
00000000000001010000011001000
00000000010000001000011001000
00000000001000000100011001000
00000010000000000001011001000
00000001000000000000111001000
11001000000000000000000101000
01100100000000000000000101000
00010011000000000000000101000
00001100100000000000000101000
01000000011000000000000101000
10100000000100000000000101000
00010000100100000000000101000
00101000000010000000000101000
00000100000110000000000101000
00000001010001000000000101000
10000000100000100000000101000
00001000000100100000000101000
00001000001000010000000101000
01000000000001010000000101000
00000000000010110000000101000
01000010000000001000000101000
00000000001100001000000101000
00110000000000000100000101000
01000001000000000100000101000
00000010001000000100000101000
00000000010100000100000101000
00000000000001001100000101000
00000010010000000010000101000
00000001001000000010000101000
01000000000100000010000101000
10000000000010000010000101000
00010000000001000010000101000
00100000000000100010000101000
00000000100000010010000101000
00001000000000001010000101000
00000100000000000110000101000
00010100000000000001000101000
00000010100000000001000101000
00001000010000000001000101000
10000000001000000001000101000
00000001000010000001000101000
00000000000001100001000101000
00100000000000001001000101000
00000000000000010101000101000
00011000000000000000100101000
00000001100000000000100101000
00100000010000000000100101000
00000100001000000000100101000
00000000000011000000100101000
00000010000000100000100101000
00000000000000011000100101000
10000000000000000100100101000
10000010000000000000010101000
00010000010000000000010101000
01000000000010000000010101000
00100000000001000000010101000
00000001000000010000010101000
00000000100000001000010101000
00000000000000100100010101000
00000000000100000000110101000
00100001000000000000001101000
00000100010000000000001101000
00010000001000000000001101000
10000000000001000000001101000
01000000000000100000001101000
00000010000000010000001101000
00000000000010001000001101000
00000000100000000100001101000
00000000000100000001001101000
00001000000000000000011101000
10010001000000000000000011000
00100101000000000000000011000
00110000100000000000000011000
01000100100000000000000011000
01000001010000000000000011000
10000000110000000000000011000
00000100011000000000000011000
00011000000100000000000011000
00000110000010000000000011000
00010010000001000000000011000
00100000000011000000000011000
11000000000000100000000011000
00000010010000100000000011000
01000010000000010000000011000
00001000000010010000000011000
00000000001001010000000011000
00000000000100110000000011000
00101000000000001000000011000
10000000001000001000000011000
01000000000100001000000011000
00000001000010001000000011000
00000000100001001000000011000
10000010000000000100000011000
00000000000110000100000011000
00001000000001000100000011000
00000000001000100100000011000
10001000000000000010000011000
01000000001000000010000011000
00100000000100000010000011000
00000000100010000010000011000
00000001000000100010000011000
00000100000000010010000011000
00010000000000001010000011000
00000000010000000110000011000
00100010000000000001000011000
00000000001010000001000011000
00000000000101000001000011000
00001000000000100001000011000
00010000000000010001000011000
00000000010000001001000011000
00000100000000000101000011000
01001000000000000000100011000
00100000001000000000100011000
10000000000100000000100011000
00000001000001000000100011000
00000000010000010000100011000
00000100000000001000100011000
00010000000000000100100011000
01010000000000000000010011000
10000100000000000000010011000
00001010000000000000010011000
00100000010000000000010011000
00000001001000000000010011000
00000000100100000000010011000
00000000000000101000010011000
00000000000001000010010011000
00000000000010000000110011000
00001000100000000000001011000
00000010001000000000001011000
00000001000100000000001011000
00010000000010000000001011000
00000000010001000000001011000
00000100000000100000001011000
00100000000000010000001011000
01000000000000000100001011000
10000000000000000001001011000
00001001000000000000000111000
00000000101000000000000111000
00000010000100000000000111000
00000000010010000000000111000
00000100000001000000000111000
00010000000000100000000111000
10000000000000010000000111000
01000000000000000001000111000
01101001000000000000000000100
10101000100000000000000000100
00000111100000000000000000100
01010010010000000000000000100
10000110010000000000000000100
10010001010000000000000000100
00100101010000000000000000100
00110000110000000000000000100
01000100110000000000000000100
11010000001000000000000000100
10100100001000000000000000100
00110001001000000000000000100
00001011001000000000000000100
00010010101000000000000000100
00011000011000000000000000100
01110000000100000000000000100
00011100000100000000000000100
00001010100100000000000000100
01000001001100000000000000100
10000000101100000000000000100
00000100011100000000000000100
00111000000010000000000000100
10001100000010000000000000100
00100011000010000000000000100
10000001100010000000000000100
00001000110010000000000000100
10000000011010000000000000100
10010000000110000000000000100
00000101000110000000000000100
01000000100110000000000000100
00100000010110000000000000100
01011000000001000000000000100
00101100000001000000000000100
10010010000001000000000000100
00100010100001000000000000100
01000001100001000000000000100
01000100001001000000000000100
00100000011001000000000000100
01000000010101000000000000100
11000000000011000000000000100
00000010010011000000000000100
00010000001011000000000000100
11100000000000100000000000100
10011000000000100000000000100
01001100000000100000000000100
10000101000000100000000000100
01000011000000100000000000100
01010000100000100000000000100
10000010100000100000000000100
00101000010000100000000000100
00000001110000100000000000100
01000000011000100000000000100
00100100000100100000000000100
10000000010100100000000000100
00000010001100100000000000100
00010010000010100000000000100
00000100001010100000000000100
00000110000001100000000000100
00010000000101100000000000100
00100000000011100000000000100
01100010000000010000000000100
00001110000000010000000000100
11000000100000010000000000100
00011000100000010000000000100
00000011010000010000000000100
00000100101000010000000000100
01000100000100010000000000100
00010010000100010000000000100
00000000110100010000000000100
00010100000010010000000000100
00000010001010010000000000100
10000001000001010000000000100
00001000001001010000000000100
00100000000101010000000000100
00000000100011010000000000100
00100001000000110000000000100
00010000001000110000000000100
00001000000100110000000000100
00000000010010110000000000100
11001000000000001000000000100
00110100000000001000000000100
00101010000000001000000000100
01010001000000001000000000100
10000100100000001000000000100
01100000001000001000000000100
00000101001000001000000000100
00000000111000001000000000100
10100000000100001000000000100
00010000100100001000000000100
00000001010100001000000000100
10000010000010001000000000100
00001000001010001000000000100
01000010000001001000000000100
10000000001001001000000000100
00001000000101001000000000100
00000010010000101000000000100
00000001000010101000000000100
00000000100001101000000000100
00001001000000011000000000100
00010000010000011000000000100
00100000000010011000000000100
01000000000000111000000000100
10100010000000000100000000100
00011010000000000100000000100
11000001000000000100000000100
00001101000000000100000000100
00100100100000000100000000100
01001000010000000100000000100
00000010110000000100000000100
00000110001000000100000000100
00000001011000000100000000100
00010001000100000100000000100
01000100000010000100000000100
00100000001010000100000000100
00001000000110000100000000100
00010100000001000100000000100
00000010000101000100000000100
00000001000011000100000000100
00001000001000100100000000100
00000000100100100100000000100
00000000010001100100000000100
00101000000000010100000000100
10000000000010010100000000100
01000000000001010100000000100
00001000100000001100000000100
00000100010000001100000000100
00010000001000001100000000100
00100000000001001100000000100
10000000000000101100000000100
00000000000100011100000000100
10010100000000000010000000100
10000011000000000010000000100
10100000010000000010000000100
00001001010000000010000000100
01001000001000000010000000100
00000010011000000010000000100
00101000000100000010000000100
00000001100100000010000000100
01010000000010000010000000100
00001010000010000010000000100
00100000100010000010000000100
00000000101001000010000000100
00000100000101000010000000100
00100000001000100010000000100
01000000000100100010000000100
00010001000000010010000000100
00000100010000010010000000100
00000010000001010010000000100
00010010000000001010000000100
00000001000001001010000000100
00000100000000101010000000100
10000000000000011010000000100
01100000000000000110000000100
00000000001100000110000000100
00000000000010100110000000100
00000000100000010110000000100
11000010000000000001000000100
00011001000000000001000000100
00001100100000000001000000100
00100001100000000001000000100
10001000001000000001000000100
01001000000100000001000000100
00000110000100000001000000100
00000001010001000001000000100
10000000000101000001000000100
00001000000011000001000000100
00010100000000100001000000100
00100010000000100001000000100
00000000000110100001000000100
00000000001001100001000000100
00000101000000010001000000100
00000000100000110001000000100
00001000010000001001000000100
00000000001100001001000000100
01000000000010001001000000100
00110000000000000101000000100
00000001000000100101000000100
00000000010000010101000000100
01000001000000000011000000100
00010000010000000011000000100
00100000000001000011000000100
10000000000000100011000000100
00000000000010010011000000100
00000000100000001011000000100
00000010000000000111000000100
01010100000000000000100000100
01000010100000000000100000100
01100000010000000000100000100
00101000001000000000100000100
00000001101000000000100000100
10001000000100000000100000100
00000010010100000000100000100
00010001000010000000100000100
00100001000001000000100000100
00001000010001000000100000100
00100000100000100000100000100
10000000001000100000100000100
10100000000000010000100000100
00000000001100010000100000100
00000000000001110000100000100
00000110000000001000100000100
00000000100010001000100000100
00010000010000000100100000100
00000100000100000100100000100
00000010000010000100100000100
00000001000000010100100000100
01000000000000001100100000100
00100010000000000010100000100
00000101000000000010100000100
00010000100000000010100000100
10000000000010000010100000100
01000000000001000010100000100
00001000000000100010100000100
00000000010000001010100000100
10000000100000000001100000100
00000100010000000001100000100
00010000001000000001100000100
00100000000010000001100000100
01000000000000100001100000100
00000010000000010001100000100
00000001000000001001100000100
00000000000001000101100000100
00000000000100000011100000100
10110000000000000000010000100
01100100000000000000010000100
00010110000000000000010000100
00001001100000000000010000100
11000000010000000000010000100
00001010010000000000010000100
00100000001100000000010000100
01000010000010000000010000100
00000100010010000000010000100
10000100000001000000010000100
00010000010001000000010000100
00000000101000100000010000100
10001000000000010000010000100
00100000100000010000010000100
00000000011000010000010000100
00000001000100010000010000100
00000100000100001000010000100
00000000000011001000010000100
00100000000000101000010000100
00100001000000000100010000100
00000000010100000100010000100
00000000000000110100010000100
00001100000000000010010000100
00000010100000000010010000100
10000000001000000010010000100
00010000000100000010010000100
00000001000010000010010000100
00000000000001100010010000100
01000000000000010010010000100
00000000000000001110010000100
00100000010000000001010000100
00000001001000000001010000100
00000000100100000001010000100
10000000000010000001010000100
01000000000001000001010000100
00001000000000100001010000100
00010000000000010001010000100
00000010000000001001010000100
00000100000000000101010000100
00011000000000000000110000100
00000011000000000000110000100
00000100001000000000110000100
01000000000100000000110000100
00000000100001000000110000100
00000000000010100000110000100
00000000000000011000110000100
10000000000000000100110000100
01100000100000000000001000100
00010100100000000000001000100
10000100000100000000001000100
00100010000100000000001000100
00001001000100000000001000100
00100100000010000000001000100
00010000010010000000001000100
01000000001010000000001000100
00000011000001000000001000100
00000000001101000000001000100
00110000000000100000001000100
00000100010000100000001000100
00000000100010100000001000100
00001000000001100000001000100
10000010000000010000001000100
00001000010000010000001000100
00000001001000010000001000100
00011000000000001000001000100
10000001000000001000001000100
01000000010000001000001000100
00000010001000001000001000100
00000000000001011000001000100
10010000000000000100001000100
00000001100000000100001000100
01000000000000100100001000100
00000100000000010100001000100
00010000001000000010001000100
00000001000000100010001000100
00100000000000010010001000100
10100000000000000001001000100
00000010100000000001001000100
00000100001000000001001000100
00000000010100000001001000100
00000001000010000001001000100
00010000000001000001001000100
01000000000000010001001000100
00000000000000001101001000100
00001000000000000011001000100
11000000000000000000101000100
00001100000000000000101000100
00000000011000000000101000100
00010000000100000000101000100
00000000000011000000101000100
00000010000000100000101000100
00000000100000010000101000100
00100000000000001000101000100
00000000000000000110101000100
01000001000000000000011000100
00001000001000000000011000100
00100000000001000000011000100
10000000000000100000011000100
00000000000010010000011000100
00000000100000001000011000100
00000010000000000100011000100
00000000010000000010011000100
10100001000000000000000100100
00010101000000000000000100100
10001000010000000000000100100
00001000101000000000000100100
00000100100100000000000100100
00000010100010000000000100100
00000000001110000000000100100
00110000000001000000000100100
00000100010001000000000100100
00010000010000100000000100100
00001000000010100000000100100
00000001000001100000000100100
00000001100000010000000100100
01000000001000010000000100100
10000000000000110000000100100
00001100000000001000000100100
01000000100000001000000100100
00000010000100001000000100100
01000010000000000100000100100
00100000000000100100000100100
00010000000000010100000100100
00000000000010001100000100100
11000000000000000010000100100
00011000000000000010000100100
00000100001000000010000100100
00000000010100000010000100100
00000000000011000010000100100
00000010000000100010000100100
00100000000000001010000100100
00000001000000000110000100100
01100000000000000001000100100
00000011000000000001000100100
00000000011000000001000100100
00010000000100000001000100100
00000100000010000001000100100
00000000100001000001000100100
00000000000000011001000100100
10000000000000000101000100100
00000010001000000000100100100
00100000000100000000100100100
10000000000001000000100100100
00000100000000100000100100100
00010000000000001000100100100
00000000100000000100100100100
00000000000000010010100100100
00001000000000000001100100100
10000000100000000000010100100
00010000001000000000010100100
00001000000100000000010100100
00100000000010000000010100100
01000000000000100000010100100
00000010000000010000010100100
00000001000000001000010100100
00000000000001000100010100100
00000000010000000000110100100
00001010000000000000001100100
00100000010000000000001100100
10000000000010000000001100100
01000000000001000000001100100
00000000000100010000001100100
00000000000000101000001100100
00000000001000000100001100100
00000000100000000010001100100
00000001000000000000101100100
00000100000000000000011100100
01001010000000000000000010100
00100110000000000000000010100
10001001000000000000000010100
01000101000000000000000010100
00010100001000000000000010100
10000010000100000000000010100
00100001000100000000000010100
00001000010100000000000010100
00000100100010000000000010100
10100000000001000000000010100
00000000100101000000000010100
00001000100000100000000010100
01000000000010100000000010100
01010000000000010000000010100
00100000010000010000000010100
10000000001000010000000010100
00000001000010010000000010100
00000010000000110000000010100
00100000100000001000000010100
00010000000010001000000010100
00000000010001001000000010100
00000000001000101000000010100
10000000100000000100000010100
00000000010010000100000010100
00000000001001000100000010100
00010000000000100100000010100
01000000100000000010000010100
00000000001010000010000010100
00010000000001000010000010100
00000000010000100010000010100
00000000000100010010000010100
00001000000000001010000010100
00000100000000000110000010100
10010000000000000001000010100
01000000010000000001000010100
00100000001000000001000010100
00000010000010000001000010100
00001000000000010001000010100
00000100000000001001000010100
00000000000100000101000010100
00110000000000000000100010100
10000000010000000000100010100
01000000001000000000100010100
00000010000001000000100010100
00000001000000100000100010100
00000100000000010000100010100
00000000000100001000100010100
00001000000000000100100010100
00010001000000000000010010100
00000000110000000000010010100
00000010001000000000010010100
00000000000110000000010010100
00001000000001000000010010100
00000100000000100000010010100
10000000000000001000010010100
01000000000000000100010010100
00100000000000000010010010100
00010010000000000000001010100
00000001010000000000001010100
00000000101000000000001010100
00001000000010000000001010100
00000100000001000000001010100
00000000000100100000001010100
00100000000000000100001010100
10000000000000000010001010100
00101000000000000000000110100
10000100000000000000000110100
00010000100000000000000110100
00000010010000000000000110100
00000001001000000000000110100
01000000000100000000000110100
00000000000001010000000110100
00000000000000100001000110100
00000000000010000000100110100
00110010000000000000000001100
10001010000000000000000001100
10010000100000000000000001100
01001000100000000000000001100
00001100010000000000000001100
01000010001000000000000001100
00100000101000000000000001100
00010000001100000000000001100
01100000000010000000000001100
00000001001010000000000001100
00010001000001000000000001100
00001001000000100000000001100
10000000000001100000000001100
01000001000000010000000001100
00000000000110010000000001100
00000000010001010000000001100
00000100000000110000000001100
00100001000000001000000001100
00000000010010001000000001100
00000100000001001000000001100
00000000000100101000000001100
10000100000000000100000001100
00100000010000000100000001100
01000000000100000100000001100
00000000100001000100000001100
00000010000000100100000001100
00100100000000000010000001100
01000000010000000010000001100
10000000000100000010000001100
00000000100000100010000001100
00001000000000010010000001100
00000000001000001010000001100
00010000000000000110000001100
01000100000000000001000001100
10000000010000000001000001100
00100000000100000001000001100
00000000100010000001000001100
00000010000001000001000001100
00000000001000010001000001100
00010000000000001001000001100
00001000000000000101000001100
10000001000000000000100001100
00000100000010000000100001100
00000000000101000000100001100
00000000010000100000100001100
00010000000000010000100001100
00001000000000001000100001100
00000000001000000100100001100
00000100100000000000010001100
00000001010000000000010001100
00000010000100000000010001100
00001000000010000000010001100
00000000001001000000010001100
00010000000000100000010001100
01000000000000001000010001100
00100000000000000000110001100
01010000000000000000001001100
00101000000000000000001001100
00000101000000000000001001100
00000010010000000000001001100
10000000001000000000001001100
00000000100100000000001001100
00000000000010000100001001100
00000000000001000010001001100
00000000000000100001001001100
00000110000000000000000101100
00000000110000000000000101100
00000001000100000000000101100
00010000000010000000000101100
00001000000001000000000101100
00000000001000100000000101100
00100000000000010000000101100
10000000000000001000000101100
01000000000000000000100101100
00010000010000000000000011100
00001000001000000000000011100
00000100000100000000000011100
10000000000010000000000011100
01000000000001000000000011100
00100000000000100000000011100
00000010000000000010000011100
00000001000000000001000011100
00000000100000000000100011100
00000000000000010000010011100
00000000000000001000001011100
00000000000000000100000111100
10111000000000000000000000010
01110100000000000000000000010
11001100000000000000000000010
01011010000000000000000000010
10100110000000000000000000010
11010001000000000000000000010
00101101000000000000000000010
01100011000000000000000000010
10001011000000000000000000010
00010111000000000000000000010
01101000100000000000000000010
10010100100000000000000000010
11000010100000000000000000010
00110010100000000000000000010
00001110100000000000000000010
10100001100000000000000000010
00011001100000000000000000010
01000101100000000000000000010
10100000011000000000000000010
00001100011000000000000000010
00000010111000000000000000010
01100000010100000000000000010
00011000010100000000000000010
00000001110100000000000000010
11000000001100000000000000010
00010100001100000000000000010
00000011001100000000000000010
00010010010010000000000000010
01000001010010000000000000010
00000100110010000000000000010
00100010001010000000000000010
00000101001010000000000000010
01000000101010000000000000010
00110000000110000000000000010
01000100000110000000000000010
10000000100110000000000000010
00110000010001000000000000010
10001000010001000000000000010
01000010010001000000000000010
00010010001001000000000000010
00001001001001000000000000010
00100000101001000000000000010
00100010000101000000000000010
10000001000101000000000000010
00010000100101000000000000010
10100000000011000000000000010
00010100000011000000000000010
00000001100011000000000000010
00000000010111000000000000010
00001010010000100000000000010
10000001010000100000000000010
01000000110000100000000000010
10001000001000100000000000010
01000100001000100000000000010
00100001001000100000000000010
10000010000100100000000000010
00001001000100100000000000010
00000100100100100000000000010
01100000000010100000000000010
00001100000010100000000000010
00000011000010100000000000010
00000000001110100000000000010
11000000000001100000000000010
00011000000001100000000000010
00000010100001100000000000010
00000000011001100000000000010
10010000010000010000000000010
00100100010000010000000000010
00001001010000010000000000010
01000010001000010000000000010
00010001001000010000000000010
10000000101000010000000000010
01010000000100010000000000010
00001010000100010000000000010
00000101000100010000000000010
01001000000010010000000000010
10000010000010010000000000010
00100000100010010000000000010
00101000000001010000000000010
10000100000001010000000000010
01000000100001010000000000010
00000000001011010000000000010
00110000000000110000000000010
00000110000000110000000000010
00001000100000110000000000010
00000000010100110000000000010
00101000010000001000000000010
00000101010000001000000000010
00010000110000001000000000010
10010000001000001000000000010
01001000001000001000000000010
00000100101000001000000000010
01000010000100001000000000010
00100001000100001000000000010
00001000100100001000000000010
10001000000010001000000000010
00000110000010001000000000010
00010001000010001000000000010
00000000011010001000000000010
00100100000001001000000000010
10000010000001001000000000010
01000001000001001000000000010
01010000000000101000000000010
10000100000000101000000000010
00100010000000101000000000010
00000000000101101000000000010
01100000000000011000000000010
00010100000000011000000000010
00000010100000011000000000010
00000000001100011000000000010
00000000010001011000000000010
00000000000010111000000000010
00000110010000000100000000010
00100001010000000100000000010
10000000110000000100000000010
10000100001000000100000000010
00001010001000000100000000010
00010000101000000100000000010
01001000000100000100000000010
00100100000100000100000000010
00010010000100000100000000010
01010000000010000100000000010
00101000000010000100000000010
10000001000010000100000000010
01000100000001000100000000010
00010001000001000100000000010
00001000100001000100000000010
00000000001101000100000000010
10010000000000100100000000010
01000001000000100100000000010
00100000100000100100000000010
00000000010010100100000000010
11000000000000010100000000010
00001100000000010100000000010
00000001100000010100000000010
00000000011000010100000000010
00000000000110010100000000010
00000000000001110100000000010
10100000000000001100000000010
00011000000000001100000000010
00000011000000001100000000010
00000000010100001100000000010
00000000000011001100000000010
00000000001000101100000000010
00001000110000000010000000010
01000000011000000010000000010
10100000000100000010000000010
00000110000100000010000000010
10010000000010000010000000010
00001000001010000010000000010
01010000000001000010000000010
00000011000001000010000000010
00000100001001000010000000010
01001000000000100010000000010
00000100010000100010000000010
00010000001000100010000000010
00000000100010100010000000010
00100001000000010010000000010
00000010010000010010000000010
00000000100100010010000000010
10000001000000001010000000010
00100000100000001010000000010
01000000000010001010000000010
00001000000000011010000000010
00010100000000000110000000010
00100010000000000110000000010
00000001000100000110000000010
10000000000001000110000000010
11000000010000000001000000010
00010001010000000001000000010
00000110001000000001000000010
00100000001100000001000000010
00100100000010000001000000010
00010000001010000001000000010
00001000000110000001000000010
01001000000001000001000000010
00000100000101000001000000010
00000010000011000001000000010
00101000000000100001000000010
00000001100000100001000000010
00010000000100100001000000010
00011000000000010001000000010
10000001000000010001000000010
00000000110000010001000000010
01000000000000110001000000010
10000000100000001001000000010
00000010010000001001000000010
00000001001000001001000000010
10000010000000000101000000010
01000000100000000101000000010
00100000000001000101000000010
00000100000000001101000000010
01100000000000000011000000010
00001100000000000011000000010
00000010100000000011000000010
10000000001000000011000000010
00000000010100000011000000010
00000001000010000011000000010
00000000000001100011000000010
00010000000000001011000000010
00000000000000010111000000010
01100000001000000000100000010
00001000101000000000100000010
00010001000100000000100000010
10000000010100000000100000010
10000100000010000000100000010
00000010100010000000100000010
00001000010010000000100000010
10010000000001000000100000010
00000100010001000000100000010
00001000000101000000100000010
00100100000000100000100000010
00010000010000100000100000010
00000001000001100000100000010
00100010000000010000100000010
01000001000000010000100000010
10000000000000110000100000010
00001100000000001000100000010
01000000100000001000100000010
00000010001000001000100000010
00100000000010001000100000010
01000010000000000100100000010
00000001001000000100100000010
00000000100100000100100000010
00010000000000010100100000010
11000000000000000010100000010
00011000000000000010100000010
00000001100000000010100000010
00100000010000000010100000010
00000000001100000010100000010
00000000000011000010100000010
00000010000000100010100000010
00000100000000010010100000010
00000000000000001110100000010
10100000000000000001100000010
00010100000000000001100000010
00000011000000000001100000010
00000000011000000001100000010
01000000000100000001100000010
00000000100001000001100000010
00000000000010100001100000010
00000000000000011001100000010
00001000000000000101100000010
01000100010000000000010000010
01010000001000000000010000010
00100100001000000000010000010
00000001011000000000010000010
10000100000100000000010000010
00000010100100000000010000010
00100001000010000000010000010
10000000010010000000010000010
00001000000011000000010000010
00010100000000100000010000010
10000000100000100000010000010
00100000010000100000010000010
01000000000100100000010000010
00010010000000010000010000010
00001000001000010000010000010
00000001000001010000010000010
11000000000000001000010000010
00001010000000001000010000010
00010000000100001000010000010
00000000100001001000010000010
00001001000000000100010000010
00000000100010000100010000010
00000010000001000100010000010
00100000000000010100010000010
10000010000000000010010000010
01000001000000000010010000010
00000100100000000010010000010
00010000010000000010010000010
00001000000100000010010000010
00100000000001000010010000010
00000000000010010010010000010
00000000001000001010010000010
00000000000000100110010000010
00100010000000000001010000010
00000101000000000001010000010
00010000100000000001010000010
00001000010000000001010000010
01000000000010000001010000010
10000000000001000001010000010
00000000000100010001010000010
00000000000000101001010000010
00000000001000000101010000010
00110000000000000000110000010
10001000000000000000110000010
00000110000000000000110000010
00000000000110000000110000010
01000000000001000000110000010
00000000001000100000110000010
00000000100000010000110000010
00000001000000001000110000010
00000000010000000100110000010
01010000010000000000001000010
00000011010000000000001000010
00110000001000000000001000010
10010000000100000000001000010
00101000000100000000001000010
00000000101100000000001000010
00011000000010000000001000010
01000010000010000000001000010
00100000010010000000001000010
10000000001010000000001000010
10000000100001000000001000010
01000000001001000000001000010
00000100000001100000001000010
00000100100000010000001000010
00000010000001010000001000010
00000001000000110000001000010
00001001000000001000001000010
00000100000100001000001000010
00000000100000101000001000010
10000000000000011000001000010
01100000000000000100001000010
00000101000000000100001000010
00001000010000000100001000010
00000010000000100100001000010
10001000000000000010001000010
01000100000000000010001000010
00010001000000000010001000010
00000000000110000010001000010
00000000010001000010001000010
00100000000000100010001000010
00000000001000010010001000010
00000010000000001010001000010
00000000100000000110001000010
00010010000000000001001000010
01000001000000000001001000010
00100000100000000001001000010
00000100010000000001001000010
00001000001000000001001000010
10000000000000100001001000010
00000000000010010001001000010
00000000000001001001001000010
00000000000100000101001000010
00001010000000000000101000010
10000001000000000000101000010
00010000100000000000101000010
00000100001000000000101000010
00100000000001000000101000010
01000000000000100000101000010
00000000000100010000101000010
00000000010000001000101000010
00000000000010000100101000010
10100000000000000000011000010
00001100000000000000011000010
00000001100000000000011000010
00000010001000000000011000010
00000000010100000000011000010
00010000000001000000011000010
00000000000010100000011000010
01000000000000010000011000010
00000000000000001100011000010
00000000000000000010111000010
01001000010000000000000100010
10000100010000000000000100010
00101000001000000000000100010
00000001101000000000000100010
10001000000100000000000100010
00000010010100000000000100010
00001100000001000000000100010
00100001000001000000000100010
10000000001001000000000100010
01000000000101000000000100010
01000010000000100000000100010
00100000000100100000000100010
00010000000010100000000100010
10100000000000010000000100010
00010000100000010000000100010
00000100001000010000000100010
00000001000010010000000100010
00010010000000001000000100010
00000000100010001000000100010
00000001000000101000000100010
00000100100000000100000100010
00010000010000000100000100010
00000010000010000100000100010
01000000000000001100000100010
00001010000000000010000100010
00000101000000000010000100010
01000000100000000010000100010
00010000000100000010000100010
00100000000010000010000100010
10000000000000100010000100010
00000000000001010010000100010
00000000010000001010000100010
00000000001000000110000100010
00110000000000000001000100010
01000100000000000001000100010
00001000100000000001000100010
10000000000010000001000100010
00000000010001000001000100010
00000000001000100001000100010
00000010000000010001000100010
00000000000100001001000100010
00000001000000000101000100010
10000010000000000000100100010
00001001000000000000100100010
00100000100000000000100100010
00010000001000000000100100010
00000100000100000000100100010
01000000000010000000100100010
00000000010000010000100100010
00000000000001001000100100010
00000000000000100100100100010
01100000000000000000010100010
00011000000000000000010100010
00000011000000000000010100010
00000000110000000000010100010
00000000001100000000010100010
00000100000010000000010100010
00000000000001100000010100010
00000000000000011000010100010
10000000000000000100010100010
00000000000000000001110100010
11000000000000000000001100010
00010100000000000000001100010
00000010100000000000001100010
00000000011000000000001100010
00000001000100000000001100010
00000000000011000000001100010
00001000000000100000001100010
00100000000000001000001100010
00000000000000010100001100010
00000000000000000011001100010
10000010010000000000000010010
00011000001000000000000010010
10000001001000000000000010010
01000001000100000000000010010
00000100010100000000000010010
00001000100010000000000010010
00001010000001000000000010010
00000100100001000000000010010
00000001010001000000000010010
01000000000011000000000010010
10100000000000100000000010010
00010000100000100000000010010
00000010001000100000000010010
01000100000000010000000010010
00100000000100010000000010010
00010000000010010000000010010
01000000010000001000000010010
00100000001000001000000010010
10000000000100001000000010010
00000001000000011000000010010
00110000000000000100000010010
00000010100000000100000010010
00000100000010000100000010010
00001000000000100100000010010
00100100000000000010000010010
00010010000000000010000010010
00001001000000000010000010010
00000000101000000010000010010
00000000010010000010000010010
00000000000100100010000010010
10000000000000010010000010010
00000000000001001010000010010
01000000000000000110000010010
10001000000000000001000010010
01000010000000000001000010010
00100001000000000001000010010
00000000100100000001000010010
00010000000001000001000010010
00000100000000100001000010010
00000000001000010001000010010
00000000000010001001000010010
00000000010000000101000010010
01010000000000000000100010010
00101000000000000000100010010
00000101000000000000100010010
00000000110000000000100010010
00000010000100000000100010010
00000000001010000000100010010
00000000000001010000100010010
00000000000000101000100010010
10000000000000000100100010010
10010000000000000000010010010
01001000000000000000010010010
00100000100000000000010010010
00000010000010000000010010010
00000000001001000000010010010
00000001000000100000010010010
00000000010000010000010010010
00000100000000001000010010010
00000000000100000100010010010
10000100000000000000001010010
00100010000000000000001010010
01000000100000000000001010010
00000001000010000000001010010
00000000000101000000001010010
00000000010000100000001010010
00001000000000010000001010010
00010000000000001000001010010
00000000001000000100001010010
00000000000000000001011010010
00000110000000000000000110010
00010001000000000000000110010
10000000100000000000000110010
00100000010000000000000110010
01000000001000000000000110010
00000000000110000000000110010
00000000000000110000000110010
00001000000000001000000110010
00000000000001000100000110010
00000000000000000010100110010
00100000110000000000000001010
01000001001000000000000001010
00010000011000000000000001010
00001100000100000000000001010
01000000100100000000000001010
11000000000010000000000001010
00001010000010000000000001010
00000001000110000000000001010
00000110000001000000000001010
00010010000000100000000001010
00000101000000100000000001010
00000000101000100000000001010
00100000000001100000000001010
10001000000000010000000001010
00000011000000010000000001010
00000100000010010000000001010
00010000000001010000000001010
00110000000000001000000001010
10000000010000001000000001010
00001000000001001000000001010
01000000010000000100000001010
00100000001000000100000001010
10000000000100000100000001010
00000000100000001100000001010
00101000000000000010000001010
10000100000000000010000001010
00010000100000000010000001010
00000001010000000010000001010
00000010001000000010000001010
00000000000101000010000001010
01000000000000010010000001010
00000000000000101010000001010
00000000000010000110000001010
10010000000000000001000001010
00001001000000000001000001010
00000100100000000001000001010
00000010000100000001000001010
00000000010010000001000001010
00000000001001000001000001010
00100000000000010001000001010
01000000000000001001000001010
00000000000000100101000001010
01000100000000000000100001010
00100001000000000000100001010
10000000100000000000100001010
00000010010000000000100001010
00010000000010000000100001010
00001000000000100000100001010
00000000001000010000100001010
00000000000100001000100001010
00000000000001000100100001010
01000010000000000000010001010
00010001000000000000010001010
00001000100000000000010001010
10000000001000000000010001010
00100000000100000000010001010
00000000010001000000010001010
00000000000000110000010001010
00000000000010001000010001010
00000100000000000100010001010
00000000000000000011010001010
01001000000000000000001001010
00100100000000000000001001010
10000010000000000000001001010
00000000100010000000001001010
00000001000001000000001001010
00000000000100100000001001010
00000000010000010000001001010
00000000001000001000001001010
00010000000000000100001001010
01010000000000000000000101010
00100010000000000000000101010
10000001000000000000000101010
00000000001010000000000101010
00000000100001000000000101010
00000000010000100000000101010
00000000000100010000000101010
00000100000000001000000101010
00001000000000000100000101010
00000000000000000000101101010
01100000000000000000000011010
00010100000000000000000011010
00000001100000000000000011010
00001000010000000000000011010
00000000001100000000000011010
10000000000001000000000011010
00000000000010100000000011010
00000010000000001000000011010
00000000000000010100000011010
00000000000000000001100011010
00000000000000000010001011010
00000000000000000000010111010
00010100010000000000000000110
00100010010000000000000000110
10000010001000000000000000110
00100000100100000000000000110
00001000001100000000000000110
00001001000010000000000000110
00010000100010000000000000110
00000010000110000000000000110
01100000000001000000000000110
00000101000001000000000000110
00000000110001000000000000110
00010001000000100000000000110
10000000000010100000000000110
01000000010000010000000000110
00100000001000010000000000110
10000000000100010000000000110
01000100000000001000000000110
00000001100000001000000000110
00010000000001001000000000110
00001000000000101000000000110
10001000000000000100000000110
01000000001000000100000000110
00000100000000100100000000110
00000010000000010100000000110
00110000000000000010000000110
01000010000000000010000000110
10000000100000000010000000110
00000001001000000010000000110
00000100000010000010000000110
00001000000001000010000000110
00000000000000110010000000110
00000000000100001010000000110
00000000010000000110000000110
01010000000000000001000000110
10000100000000000001000000110
00001010000000000001000000110
00000000101000000001000000110
00000001000100000001000000110
00000000010000100001000000110
00000000000001010001000000110
00100000000000001001000000110
00000000000010000101000000110
01001000000000000000100000110
00010010000000000000100000110
00000100100000000000100000110
00000001010000000000100000110
00000000001001000000100000110
00000000000100100000100000110
00000000000010010000100000110
10000000000000001000100000110
00100000000000000100100000110
00101000000000000000010000110
10000001000000000000010000110
01000000100000000000010000110
00000000001010000000010000110
00000000000101000000010000110
00000010000000100000010000110
00000100000000010000010000110
00000000010000001000010000110
00010000000000000100010000110
00000110000000000000001000110
00100001000000000000001000110
00001000100000000000001000110
10000000010000000000001000110
01000000000100000000001000110
00000000001000100000001000110
00010000000000010000001000110
00000000000010001000001000110
00000000000001000100001000110
00000000000000000001101000110
10010000000000000000000100110
00100100000000000000000100110
01000001000000000000000100110
00000000010010000000000100110
00000010000001000000000100110
00000000100000100000000100110
00001000000000010000000100110
00000000001000001000000100110
00000000000100000100000100110
00000000000000000010010100110
11000000000000000000000010110
00001100000000000000000010110
00000011000000000000000010110
00000000011000000000000010110
00010000000100000000000010110
00100000000010000000000010110
00000000000001100000000010110
00000000100000010000000010110
00000000000000001100000010110
00000000000000000011000010110
00000000000000000000110010110
00000000000000000000001110110
10100000000000000000000001110
00011000000000000000000001110
00000010100000000000000001110
00000100001000000000000001110
00000000010100000000000001110
00000000000011000000000001110
01000000000000100000000001110
00000000000000011000000001110
00000001000000000100000001110
00000000000000000010100001110
00000000000000000000011001110
00000000000000000001000101110
11011000000000000000000000001
10110100000000000000000000001
01101100000000000000000000001
01110010000000000000000000001
10001110000000000000000000001
10101001000000000000000000001
01010101000000000000000000001
11000011000000000000000000001
00011011000000000000000000001
00100111000000000000000000001
00111000100000000000000000001
11000100100000000000000000001
10100010100000000000000000001
01001010100000000000000000001
00010110100000000000000000001
01100001100000000000000000001
10010001100000000000000000001
00001101100000000000000000001
11000000011000000000000000001
00010100011000000000000000001
00000001111000000000000000001
10100000010100000000000000001
00001100010100000000000000001
00000011010100000000000000001
01100000001100000000000000001
00011000001100000000000000001
00000010101100000000000000001
01001000010010000000000000001
00100100010010000000000000001
10000010010010000000000000001
00101000001010000000000000001
10000001001010000000000000001
00010000101010000000000000001
10001000000110000000000000001
00000110000110000000000000001
00100001000110000000000000001
01000100010001000000000000001
00010001010001000000000000001
10000000110001000000000000001
10010000001001000000000000001
00100100001001000000000000001
01000001001001000000000000001
10000100000101000000000000001
00001010000101000000000000001
01000000100101000000000000001
01100000000011000000000000001
00011000000011000000000000001
00000010100011000000000000001
00000000011011000000000000001
01010000010000100000000000001
00100010010000100000000000001
00000101010000100000000000001
00110000001000100000000000001
01000010001000100000000000001
00001000101000100000000000001
10010000000100100000000000001
01001000000100100000000000001
00100000100100100000000000001
11000000000010100000000000001
00010100000010100000000000001
00000001100010100000000000001
00000000010110100000000000001
10100000000001100000000000001
00001100000001100000000000001
00000011000001100000000000001
00000000001101100000000000001
00010010010000010000000000001
01000001010000010000000000001
00100000110000010000000000001
10001000001000010000000000001
00000110001000010000000000001
00100001001000010000000000001
00101000000100010000000000001
10000001000100010000000000001
00010000100100010000000000001
10010000000010010000000000001
00001001000010010000000000001
00000100100010010000000000001
00000000001110010000000000001
01010000000001010000000000001
00100010000001010000000000001
00000101000001010000000000001
01000100000000110000000000001
00010001000000110000000000001
10000000100000110000000000001
00000000010001110000000000001
10000100010000001000000000001
00001010010000001000000000001
01000000110000001000000000001
10000010001000001000000000001
00001001001000001000000000001
00100000101000001000000000001
01000100000100001000000000001
00010001000100001000000000001
10000000100100001000000000001
00110000000010001000000000001
01000010000010001000000000001
00001000100010001000000000001
01001000000001001000000000001
00010010000001001000000000001
00000100100001001000000000001
00000000010101001000000000001
00101000000000101000000000001
10000001000000101000000000001
00010000100000101000000000001
00000000001010101000000000001
10100000000000011000000000001
00001100000000011000000000001
00000011000000011000000000001
00000000011000011000000000001
00000000000011011000000000001
00000000000100111000000000001
00110000010000000100000000001
01000010010000000100000000001
00001000110000000100000000001
01010000001000000100000000001
00100010001000000100000000001
00000101001000000100000000001
10000010000100000100000000001
01000001000100000100000000001
00000100100100000100000000001
10000100000010000100000000001
00001010000010000100000000001
01000000100010000100000000001
10001000000001000100000000001
00000110000001000100000000001
00100001000001000100000000001
00000000000111000100000000001
00100100000000100100000000001
00010010000000100100000000001
00001001000000100100000000001
00000000011000100100000000001
01100000000000010100000000001
00011000000000010100000000001
00000010100000010100000000001
00000000010100010100000000001
00000000001001010100000000001
00000000000010110100000000001
11000000000000001100000000001
00010100000000001100000000001
00000001100000001100000000001
00000000001100001100000000001
00000000010010001100000000001
00000000000001101100000000001
01100000010000000010000000001
00001010001000000010000000001
00010001001000000010000000001
00000100101000000010000000001
00001001000100000010000000001
10000000001100000010000000001
01000100000010000010000000001
00010000010010000010000000001
00001000010001000010000000001
00010000000101000010000000001
00000001000011000010000000001
10000100000000100010000000001
00000010100000100010000000001
10000010000000010010000000001
01000000100000010010000000001
00100000000000110010000000001
00011000000000001010000000001
00000001010000001010000000001
00000010000100001010000000001
00100000000001001010000000001
10000000100000000110000000001
00100000000010000110000000001
01000000000000100110000000001
00000100000000010110000000001
00000100110000000001000000001
10100000001000000001000000001
00010010000100000001000000001
00000101000100000001000000001
00001000100100000001000000001
01000000010100000001000000001
01010000000010000001000000001
00000011000010000001000000001
00110000000001000001000000001
00001000001001000001000000001
00001000010000100001000000001
00000100001000100001000000001
00000000100001100001000000001
01000010000000010001000000001
00100000000010010001000000001
10000000000001010001000000001
00100010000000001001000000001
01000001000000001001000000001
10000000000010001001000000001
00010000000000011001000000001
00001100000000000101000000001
00000001010000000101000000001
00000000101000000101000000001
10000000000000100101000000001
11000000000000000011000000001
00010100000000000011000000001
00000001100000000011000000001
00000000011000000011000000001
00100000000100000011000000001
00000010000001000011000000001
00000000000010100011000000001
00001000000000010011000000001
00000000000000001111000000001
00000110010000000000100000001
00001001010000000000100000001
00010000110000000000100000001
00010010001000000000100000001
00100000011000000000100000001
11000000000100000000100000001
00000100001010000000100000001
00010000000110000000100000001
00101000000001000000100000001
00000001100001000000100000001
10001000000000100000100000001
00000100000100100000100000001
00000010000010100000100000001
00010100000000010000100000001
00000000101000010000100000001
00000010000100010000100000001
01000000000010010000100000001
00100001000000001000100000001
10000000000001001000100000001
01000000000000101000100000001
10000001000000000100100000001
00100000100000000100100000001
01000000000001000100100000001
00001000000000001100100000001
10100000000000000010100000001
00001100000000000010100000001
00000011000000000010100000001
01000000001000000010100000001
00000000010100000010100000001
00000000100010000010100000001
00000000000001100010100000001
00000000000000011010100000001
00010000000000000110100000001
01100000000000000001100000001
00011000000000000001100000001
00000010100000000001100000001
10000000010000000001100000001
00000000001100000001100000001
00000000000011000001100000001
00000001000000100001100000001
00000100000000001001100000001
00000000000000010101100000001
10010000010000000000010000001
00101000010000000000010000001
00000011001000000000010000001
00110000000100000000010000001
00000000110100000000010000001
00001100000010000000010000001
01000000001010000000010000001
01000010000001000000010000001
10000001000001000000010000001
00100000100001000000010000001
01000001000000100000010000001
10000000001000100000010000001
00010000000001100000010000001
00001000100000010000010000001
00000100000100010000010000001
00000010000010010000010000001
00000100001000001000010000001
00000001000010001000010000001
00000010000000101000010000001
01000000000000011000010000001
10100000000000000100010000001
00010000100000000100010000001
00000100010000000100010000001
00001000000100000100010000001
01001000000000000010010000001
00100100000000000010010000001
00010010000000000010010000001
10000000000010000010010000001
00000000001001000010010000001
00000000000100100010010000001
00000000010000010010010000001
00000000100000001010010000001
00000001000000000110010000001
10000100000000000001010000001
00001010000000000001010000001
01000000100000000001010000001
00010000001000000001010000001
00000000000101000001010000001
00100000000000100001010000001
00000001000000010001010000001
00000000010000001001010000001
00000000000010000101010000001
01000100000000000000110000001
00010001000000000000110000001
10000000100000000000110000001
00001000001000000000110000001
00100000000010000000110000001
00000000010001000000110000001
00000000000000110000110000001
00000000000100001000110000001
00000010000000000100110000001
10001000010000000000001000001
01001000001000000000001000001
10000100001000000000001000001
00000010011000000000001000001
00000001100100000000001000001
00100000100010000000001000001
01000000000110000000001000001
00010100000001000000001000001
00100000000101000000001000001
10000010000000100000001000001
00100001000000100000001000001
01000000100000100000001000001
00001000000010100000001000001
11000000000000010000001000001
00001010000000010000001000001
00000100010000010000001000001
00010000001000010000001000001
00000110000000001000001000001
00010000010000001000001000001
00000001000001001000001000001
00010000000100000100001000001
00000001000010000100001000001
00000000100001000100001000001
00100000000000001100001000001
00110000000000000010001000001
01000010000000000010001000001
00001000100000000010001000001
00000100000100000010001000001
10000000000001000010001000001
00000000001000100010001000001
00000001000000010010001000001
00000000000010001010001000001
00000000010000000110001000001
10010000000000000001001000001
00100100000000000001001000001
00001001000000000001001000001
00000000010010000001001000001
01000000000001000001001000001
00000000000100100001001000001
00000000100000010001001000001
00000000001000001001001000001
00000010000000000101001000001
01010000000000000000101000001
00100010000000000000101000001
00000101000000000000101000001
00001000000100000000101000001
10000000000010000000101000001
00000000010000100000101000001
00000000000001010000101000001
00000000100000001000101000001
00000000001000000100101000001
01100000000000000000011000001
00011000000000000000011000001
00000010100000000000011000001
00000001010000000000011000001
00000000001100000000011000001
00000000000011000000011000001
00000100000000100000011000001
10000000000000001000011000001
00000000000000010100011000001
00000000000000000011011000001
00000010110000000000000100001
01000100001000000000000100001
01010000000100000000000100001
00100100000100000000000100001
00000001001100000000000100001
00100010000010000000000100001
01000001000010000000000100001
10000000100010000000000100001
10000010000001000000000100001
00100000010001000000000100001
00000100000011000000000100001
00011000000000100000000100001
10000000010000100000000100001
00001000010000010000000100001
00000000100001010000000100001
00000010000000110000000100001
01100000000000001000000100001
00000101000000001000000100001
00010000001000001000000100001
00001000000100001000000100001
00010001000000000100000100001
00001000001000000100000100001
00000000100000100100000100001
10000000000000010100000100001
00101000000000000010000100001
10000001000000000010000100001
00010000100000000010000100001
00000100010000000010000100001
00000000001010000010000100001
01000000000001000010000100001
00000000000100010010000100001
00000000000000101010000100001
00000010000000000110000100001
10001000000000000001000100001
00000110000000000001000100001
00100001000000000001000100001
00010000010000000001000100001
00000000000110000001000100001
01000000000000100001000100001
00000000001000010001000100001
00000000100000001001000100001
00000000000001000101000100001
10010000000000000000100100001
01001000000000000000100100001
00000100100000000000100100001
00000000010010000000100100001
00000000001001000000100100001
00100000000000100000100100001
00000001000000010000100100001
00000010000000001000100100001
00000000000100000100100100001
11000000000000000000010100001
00010100000000000000010100001
00000001100000000000010100001
00000000011000000000010100001
00000010000100000000010100001
00001000000001000000010100001
00000000000010100000010100001
00100000000000010000010100001
00000000000000001100010100001
00000000000000000010110100001
10100000000000000000001100001
00001100000000000000001100001
00000011000000000000001100001
00000000101000000000001100001
00000000010100000000001100001
00010000000010000000001100001
00000000000001100000001100001
00000000000000011000001100001
01000000000000000100001100001
00000000000000000001101100001
00100001010000000000000010001
00001000011000000000000010001
00010100000100000000000010001
00100010000100000000000010001
00010010000010000000000010001
00000101000010000000000010001
00000000100110000000000010001
11000000000001000000000010001
00000000101001000000000010001
00000110000000100000000010001
00000000110000100000000010001
00000001000100100000000010001
00100000000010100000000010001
00000001100000010000000010001
10000000010000010000000010001
01000000001000010000000010001
00001000000001010000000010001
01010000000000001000000010001
10001000000000001000000010001
00100100000000001000000010001
01001000000000000100000010001
10000000001000000100000010001
00010000000001000100000010001
00000010000000001100000010001
10010000000000000010000010001
01000001000000000010000010001
00100000100000000010000010001
00000010010000000010000010001
00000100000001000010000010001
00001000000000100010000010001
00000000000010010010000010001
00000000001000001010000010001
00000000000100000110000010001
01000100000000000001000010001
00010001000000000001000010001
10000000100000000001000010001
00000010001000000001000010001
00001000000010000001000010001
00000000010001000001000010001
00000000000000110001000010001
00000000000100001001000010001
00100000000000000101000010001
10000100000000000000100010001
00001010000000000000100010001
01000000100000000000100010001
00000001001000000000100010001
00000000000101000000100010001
00010000000000100000100010001
00100000000000010000100010001
00000000010000001000100010001
00000000000010000100100010001
10000010000000000000010010001
00001001000000000000010010001
00000100100000000000010010001
00100000001000000000010010001
01000000000100000000010010001
00000000010010000000010010001
00010000000000010000010010001
00000000000001001000010010001
00000000000000100100010010001
00000000000000000001110010001
00101000000000000000001010001
10000001000000000000001010001
00010000100000000000001010001
01000000010000000000001010001
00000000001010000000001010001
00000010000001000000001010001
00000000000100010000001010001
00000000000000101000001010001
00000100000000000100001010001
00110000000000000000000110001
01000010000000000000000110001
00001000100000000000000110001
10000000000100000000000110001
00000001000001000000000110001
00000000001000100000000110001
00000100000000010000000110001
00000000000010001000000110001
00000000010000000100000110001
00000000000000000010001110001
00011000010000000000000001001
10000001010000000000000001001
10000000101000000000000001001
00000100001100000000000001001
00010001000010000000000001001
00000000110010000000000001001
00000010001010000000000001001
00001001000001000000000001001
00010000100001000000000001001
00000010010001000000000001001
10000000000011000000000001001
01100000000000100000000001001
00000010000100100000000001001
00100100000000010000000001001
01000000000100010000000001001
00001000000000110000000001001
00000010100000001000000001001
01000000001000001000000001001
00100000000100001000000001001
00000100000000101000000001001
10010000000000000100000001001
00101000000000000100000001001
01000100000000000100000001001
00000001000000010100000001001
01010000000000000010000001001
00100010000000000010000001001
00000101000000000010000001001
00000000100100000010000001001
00001000000010000010000001001
00000000010000100010000001001
00000000000001010010000001001
10000000000000001010000001001
00000000001000000110000001001
01001000000000000001000001001
10000010000000000001000001001
00100000100000000001000001001
00000001001000000001000001001
00000100000010000001000001001
00010000000000100001000001001
00000000010000010001000001001
00000000000001001001000001001
00000000000100000101000001001
00110000000000000000100001001
01000010000000000000100001001
00001000100000000000100001001
00000001000100000000100001001
00000100000001000000100001001
00000000001000100000100001001
10000000000000010000100001001
00000000000010001000100001001
00000000010000000100100001001
10001000000000000000010001001
00000110000000000000010001001
00100001000000000000010001001
01000000010000000000010001001
00000000000110000000010001001
00000000100000100000010001001
00000000001000010000010001001
00010000000000001000010001001
00000000000001000100010001001
00010010000000000000001001001
01000001000000000000001001001
00000100100000000000001001001
00100000010000000000001001001
10000000000100000000001001001
00000000001001000000001001001
00000000000010010000001001001
00001000000000001000001001001
00000000000000100100001001001
00000000000000000010101001001
10000100000000000000000101001
00001010000000000000000101001
01000000100000000000000101001
00100000001000000000000101001
00000000000101000000000101001
00000001000000100000000101001
00010000000000010000000101001
00000000010000001000000101001
00000000000010000100000101001
00000000000000000001010101001
10100000000000000000000011001
00001100000000000000000011001
00000011000000000000000011001
00010000001000000000000011001
00000000010100000000000011001
01000000000010000000000011001
00000000000001100000000011001
00000000000000011000000011001
00000000100000000100000011001
00000000000000000011000011001
00000000000000000000011011001
00000000000000000000100111001
00001100001000000000000000101
01000000101000000000000000101
01000010000100000000000000101
00010000010100000000000000101
10100000000010000000000000101
00000001010010000000000000101
00001000100001000000000000101
00000010001001000000000000101
00000001000101000000000000101
00001010000000100000000000101
00000100100000100000000000101
00000001001000100000000000101
01000000000001100000000000101
00110000000000010000000000101
01001000000000010000000000101
10000100000000010000000000101
10010000000000001000000000101
00100000010000001000000000101
00000100000010001000000000101
00000000100000011000000000101
00000011000000000100000000101
10000000010000000100000000101
00100000000100000100000000101
00010000000010000100000000101
10001000000000000010000000101
00000110000000000010000000101
00100001000000000010000000101
00000000110000000010000000101
00000000000110000010000000101
00010000000000100010000000101
00000000001000010010000000101
01000000000000001010000000101
00000000000001000110000000101
00101000000000000001000000101
10000001000000000001000000101
00010000100000000001000000101
00000010010000000001000000101
00000000001010000001000000101
00000100000001000001000000101
00000000000100010001000000101
00000000000000101001000000101
01000000000000000101000000101
00100100000000000000100000101
10000010000000000000100000101
01000001000000000000100000101
00000000100100000000100000101
00001000000010000000100000101
00010000000001000000100000101
00000000010000010000100000101
00000000001000001000100000101
00000000000000100100100000101
01010000000000000000010000101
00100010000000000000010000101
00000101000000000000010000101
10000000000100000000010000101
00000000100010000000010000101
00000000010000100000010000101
00000000000001010000010000101
00001000000000001000010000101
00000000001000000100010000101
01000100000000000000001000101
00010001000000000000001000101
10000000100000000000001000101
00100000001000000000001000101
00000010000010000000001000101
00000000010001000000001000101
00000000000000110000001000101
00000000000100001000001000101
00001000000000000100001000101
00000000000000000000111000101
00010010000000000000000100101
00001001000000000000000100101
00100000100000000000000100101
01000000010000000000000100101
10000000001000000000000100101
00000000000100100000000100101
00000000000010010000000100101
00000000000001001000000100101
00000100000000000100000100101
00000000000000000011000100101
01100000000000000000000010101
00011000000000000000000010101
00000010100000000000000010101
00000100010000000000000010101
00000000001100000000000010101
00000000000011000000000010101
10000000000000100000000010101
00000001000000001000000010101
00000000000000010100000010101
00000000000000000010100010101
00000000000000000001001010101
00000000000000000000010110101
11000000000000000000000001101
00010100000000000000000001101
00000001100000000000000001101
00000000011000000000000001101
00001000000100000000000001101
00100000000001000000000001101
00000000000010100000000001101
00000010000000010000000001101
00000000000000001100000001101
00000000000000000001100001101
00000000000000000010010001101
00000000000000000000001101101
11100000000000000000000000011
00011100000000000000000000011
10010010000000000000000000011
00101010000000000000000000011
01000110000000000000000000011
00110001000000000000000000011
01001001000000000000000000011
10000101000000000000000000011
01010000100000000000000000011
10001000100000000000000000011
00100100100000000000000000011
00000011100000000000000000011
00000000011100000000000000011
00000000000011100000000000011
00000000010010010000000000011
00000000000101010000000000011
00000000001000110000000000011
00000000000110001000000000011
00000000001001001000000000011
00000000010000101000000000011
00000000001010000100000000011
00000000010001000100000000011
00000000000100100100000000011
00000000000000011100000000011
10000000010000000010000000011
00100000001000000010000000011
01000000000100000010000000011
00000010000010000010000000011
00000000100001000010000000011
00000001000000100010000000011
00010000000000010010000000011
00000100000000001010000000011
00001000000000000110000000011
00100000010000000001000000011
01000000001000000001000000011
10000000000100000001000000011
00000000100010000001000000011
00000001000001000001000000011
00000010000000100001000000011
00000100000000010001000000011
00001000000000001001000000011
00010000000000000101000000011
01000000010000000000100000011
10000000001000000000100000011
00100000000100000000100000011
00000001000010000000100000011
00000010000001000000100000011
00000000100000100000100000011
00001000000000010000100000011
00010000000000001000100000011
00000100000000000100100000011
00000000000000000011100000011
00000010010000000000010000011
00000000101000000000010000011
00000001000100000000010000011
00010000000010000000010000011
00000100000001000000010000011
00001000000000100000010000011
10000000000000010000010000011
00100000000000001000010000011
01000000000000000100010000011
00000000110000000000001000011
00000001001000000000001000011
00000010000100000000001000011
00000100000010000000001000011
00001000000001000000001000011
00010000000000100000001000011
00100000000000010000001000011
01000000000000001000001000011
10000000000000000100001000011
00000001010000000000000100011
00000010001000000000000100011
00000000100100000000000100011
00001000000010000000000100011
00010000000001000000000100011
00000100000000100000000100011
01000000000000010000000100011
10000000000000001000000100011
00100000000000000100000100011
00000000000000000000011100011
00010000010000000000000010011
00000100001000000000000010011
00001000000100000000000010011
10000000000010000000000010011
00100000000001000000000010011
01000000000000100000000010011
00000010000000010000000010011
00000000100000001000000010011
00000001000000000100000010011
00000000000000000010010010011
00000000000000000000101010011
00000000000000000001000110011
00000100010000000000000001011
00001000001000000000000001011
00010000000100000000000001011
00100000000010000000000001011
01000000000001000000000001011
10000000000000100000000001011
00000000100000010000000001011
00000001000000001000000001011
00000010000000000100000001011
00000000000000000000110001011
00000000000000000001001001011
00000000000000000010000101011
00001000010000000000000000111
00010000001000000000000000111
00000100000100000000000000111
01000000000010000000000000111
10000000000001000000000000111
00100000000000100000000000111
00000001000000010000000000111
00000010000000001000000000111
00000000100000000100000000111
00000000000000000001010000111
00000000000000000010001000111
00000000000000000000100100111
00000000000000000000000011111


==> anc/codes/A29_6_5_333.txt <==
00010111010000000000000000000
01101000110000000000000000000
10100110001000000000000000000
00011001101000000000000000000
11010001000100000000000000000
00001110100100000000000000000
00101101000010000000000000000
11000010100010000000000000000
01100011000001000000000000000
10010100100001000000000000000
00000010010111000000000000000
01011010000000100000000000000
10100001100000100000000000000
00000000101110100000000000000
00000001011001100000000000000
10111000000000010000000000000
01000101100000010000000000000
00000100001011010000000000000
01000000010100110000000000000
11001100000000001000000000000
00110010100000001000000000000
00100000011010001000000000000
00010000000101101000000000000
00001000001100011000000000000
00000000110001011000000000000
10000000000010111000000000000
01110100000000000100000000000
10001011000000000100000000000
10000000001101000100000000000
00001000010010100100000000000
00010000011000010100000000000
00000001000110010100000000000
00100000000001110100000000000
00000100010100001100000000000
01000000000011001100000000000
00000010001000101100000000000
01100000001100000010000000000
00010010000010010010000000000
00000101000000101010000000000
00001000100001000110000000000
10100000010100000001000000000
00000110000000110001000000000
00001001000001001001000000000
00010000100010000101000000000
01000100000001000011000000000
00001000001000100011000000000
10000000100000010011000000000
00000010010000000111000000000
11000000011000000000100000000
00001010000001010000100000000
00010001000010001000100000000
00000100100000100100100000000
10001000000010000010100000000
00010000010001000010100000000
00000000100100001010100000000
00100001000000000110100000000
00000100000110000001100000000
00110000000000100001100000000
00000001001000010001100000000
01000010000000001001100000000
00001100000001100000010000000
10000010010000010000010000000
00100001000100001000010000000
01000000101000000100010000000
10000001001000000010010000000
00010000100000100010010000000
01000000010000001010010000000
00000100000010000110010000000
00000100011000000001010000000
00011000000100000001010000000
00100000000011000001010000000
11000000000000100001010000000
00000000110010000000110000000
00000010000100100000110000000
00100100000000010000110000000
10010000000000000100110000000
00010100000010100000001000000
00100010000100010000001000000
01000001001000001000001000000
10000000110000000100001000000
00000001010010000010001000000
00000010001001000010001000000
01001000000000010010001000000
10010000000000001010001000000
01000000100100000001001000000
00001010000010000001001000000
00010000000001010001001000000
00100000001000000101001000000
00001100010000000000101000000
00010000001100000000101000000
01100000000010000000101000000
10000000000001100000101000000
00110000010000000000011000000
10000000000110000000011000000
00001000100000001000011000000
00000001000001000100011000000
00011000000011000000000100000
01000010001000010000000100000
10000001010000001000000100000
00100000100100000100000100000
00010100001000000010000100000
00001000010100000010000100000
10100000000001000010000100000
01000000000010100010000100000
00000000101001000001000100000
00000001000100100001000100000
00100100000000001001000100000
01001000000000000101000100000
00100010010000000000100100000
00000101000001000000100100000
10000000000100010000100100000
00001000000000101000100100000
01000100000100000000010100000
00100000001000100000010100000
00010001000000010000010100000
00000010000010001000010100000
10001000001000000000001100000
01000000010001000000001100000
00000000100000110000001100000
00000110000000000100001100000
10010000010010000000000010000
00101000000101000000000010000
01000100001000100000000010000
00000001100000001100000010000
10000100000100000010000010000
00100000010000100010000010000
00000001000001010010000010000
00001010000000001010000010000
01000001000010000001000010000
10000010000001000001000010000
00001000010000010001000010000
00010000001000001001000010000
00000010101000000000100010000
00000001010100000000100010000
10100000000000001000100010000
01000000000000010100100010000
00001000001010000000010010000
01010000000001000000010010000
00000000100100010000010010000
00100010000000000100010010000
00000000100011000000001010000
00000011000000100000001010000
00000100000000011000001010000
00011000000000000100001010000
00000100110000000000000110000
00010010000100000000000110000
00100000000010010000000110000
10000000000000100100000110000
00110000000110000000000001000
01001000001001000000000001000
10000100010000100000000001000
00000010100000010100000001000
00000000111000000010000001000
00000011000100000010000001000
00100000000000011010000001000
11000000000000000110000001000
01010000010000000001000001000
10000000001010000001000001000
00000000100000101001000001000
00000101000000000101000001000
00100000100001000000100001000
01000001000000100000100001000
00000100001000001000100001000
00001000000100000100100001000
00001001010000000000010001000
00010010001000000000010001000
01000000000010010000010001000
10000000000001001000010001000
00000100000101000000001001000
00101000000000100000001001000
10000001000000010000001001000
00000010010000001000001001000
00000001100010000000000101000
00000010000001100000000101000
00001100000000010000000101000
00010000000000001100000101000
00100001001000000000000011000
00000110000010000000000011000
00010000000000110000000011000
01000000000100001000000011000
01010000001010000000000000100
10001000010001000000000000100
00100100000100100000000000100
00000011000000011000000000100
00100000100010000010000000100
10000010000000100010000000100
00000100010000010010000000100
00010000000100000110000000100
00000001110000000001000000100
00000010001100000001000000100
01100000000000010001000000100
10000000000000001101000000100
00101000001000000000100000100
01000000000101000000100000100
00010000100000010000100000100
00000010000010000100100000100
00000010100001000000010000100
00000001000010100000010000100
00010100000000001000010000100
00001000000000010100010000100
00000100101000000000001000100
00001001000100000000001000100
00100000000001001000001000100
01000000000000100100001000100
10000100000010000000000100100
00010000010000100000000100100
01000000100000001000000100100
00000001001000000100000100100
01000010010000000000000010100
00001000100000100000000010100
10000000001000010000000010100
00000100000001000100000010100
10000000100100000000000001100
00010001000001000000000001100
00001000000010001000000001100
00100000010000000100000001100
00000011001010000000000000010
01001000000110000000000000010
00100100010001000000000000010
00000001100101000000000000010
00000010110000100000000000010
10010000001000100000000000010
00100000101000010000000000010
00010100000100010000000000010
11000000000001010000000000010
00001001000000110000000000010
00011000010000001000000000010
10000010000100001000000000010
00000100100010001000000000010
01100000000000101000000000010
01000001010000000100000000010
00001100001000000100000000010
10100000000010000100000000010
00010010000001000100000000010
00010001000000000011000000010
00000110000000000010100000010
00001000100000000001100000010
00101000000000000010010000010
00000000000000011001010000010
00000000001001000000110000010
00000000000100100010001000010
10000100000000000001001000010
00000000000000001100101000010
01000010000000000000011000010
00000000000000010110000100010
00000000010010000001000100010
01010000000000000000100100010
10000000100000000000010100010
00100001000000000000001100010
01000000100000000010000010010
00000000000100000101000010010
00000000000010100000100010010
00000101000000000000010010010
00000000011000000000001010010
00000000000001001000000110010
00000000000011000010000001010
00100010000000000001000001010
00000000010000010000100001010
00000000000000100100010001010
00010000100000000000001001010
00000000001100000000000101010
10001000000000000000000011010
00000000001000001010000000110
00000000000001100001000000110
10000001000000000000100000110
00000000010100000000010000110
00000000000010010000001000110
00001010000000000000000100110
00110000000000000000000010110
01000100000000000000000001110
00001010011000000000000000001
00010000110100000000000000001
00000101001100000000000000001
01000100010010000000000000001
00110000001001000000000000001
10000001000011000000000000001
10001000000100100000000000001
00100010000010100000000000001
01000000100001100000000000001
00100001010000010000000000001
00001000100010010000000000001
10000000101000001000000000001
00000110000001001000000000001
01010000000000011000000000001
01000010000100000100000000001
00010001000000100100000000001
10000100000000010100000000001
00101000000000001100000000001
00000000000010001011000000001
00000000000000110010100000001
00000000000001000101100000001
00000000000101000010010000001
00000011000000000001010000001
01001000000000000000110000001
00100100000000000010001000001
00000000010000100001001000001
00000001100000000000101000001
00000000001000010000011000001
00000010100000000010000100001
10010000000000000001000100001
00000000001010000000100100001
00000000010000000100010100001
00000000000100001000001100001
00000000001000000110000010001
00100000100000000001000010001
00010100000000000000100010001
00000000000000101000010010001
11000000000000000000001010001
00001001000000000000000110001
00011000000000000010000001001
00000000000100010001000001001
10000010000000000000100001001
00000100100000000000010001001
00000000000010000100001001001
01100000000000000000000101001
00000000010001000000000011001
01000001000000000010000000101
00001100000000000001000000101
00000000010000001000100000101
10100000000000000000010000101
00010010000000000000001000101
00000000000001010000000100101
00000000000110000000000010101
00000000001000100000000001101
10000000010000000010000000011
01000000001000000001000000011
00100000000100000000100000011
00010000000010000000010000011
00001000000001000000001000011
00000100000000100000000100011
00000010000000010000000010011
00000001000000001000000001011
00000000100000000100000000111


==> anc/codes/A36_4_5_11207.txt <==
101110010000000000000000000000000000
010111001000000000000000000000000000
111000101000000000000000000000000000
110100100100000000000000000000000000
001011100100000000000000000000000000
011100010100000000000000000000000000
101100100010000000000000000000000000
110001100010000000000000000000000000
011010010010000000000000000000000000
000101110010000000000000000000000000
001110001010000000000000000000000000
100001011010000000000000000000000000
100010010110000000000000000000000000
100100001110000000000000000000000000
010110010001000000000000000000000000
011000110001000000000000000000000000
001101001001000000000000000000000000
000010111001000000000000000000000000
000111000101000000000000000000000000
010000101101000000000000000000000000
100000011101000000000000000000000000
100011000011000000000000000000000000
010001001011000000000000000000000000
010010000111000000000000000000000000
100000100111000000000000000000000000
111100000000100000000000000000000000
001011001000100000000000000000000000
001100011000100000000000000000000000
000110100100100000000000000000000000
101000001100100000000000000000000000
000001011100100000000000000000000000
000011100010100000000000000000000000
001000010110100000000000000000000000
010000001110100000000000000000000000
101010000001100000000000000000000000
010001100001100000000000000000000000
100001010001100000000000000000000000
001000100101100000000000000000000000
001001000011100000000000000000000000
010000010011100000000000000000000000
011110000000010000000000000000000000
100101001000010000000000000000000000
100000111000010000000000000000000000
000101100100010000000000000000000000
000110001100010000000000000000000000
101000010010010000000000000000000000
000011010010010000000000000000000000
010100000110010000000000000000000000
000000101110010000000000000000000000
000001110001010000000000000000000000
000100001011010000000000000000000000
001000000111010000000000000000000000
010101000000110000000000000000000000
100001100000110000000000000000000000
110000010000110000000000000000000000
001000110000110000000000000000000000
100010001000110000000000000000000000
010000101000110000000000000000000000
000100010010110000000000000000000000
000100100001110000000000000000000000
001000001001110000000000000000000000
110101000000001000000000000000000000
001111000000001000000000000000000000
101100001000001000000000000000000000
100011001000001000000000000000000000
101001000100001000000000000000000000
010010100100001000000000000000000000
010000011100001000000000000000000000
000010110010001000000000000000000000
100000101010001000000000000000000000
000011000110001000000000000000000000
110010000001001000000000000000000000
010100001001001000000000000000000000
000001101001001000000000000000000000
001010000011001000000000000000000000
000000010111001000000000000000000000
100100100000101000000000000000000000
000000111000101000000000000000000000
000010000101101000000000000000000000
000100000011101000000000000000000000
001010100000011000000000000000000000
010000110000011000000000000000000000
011000001000011000000000000000000000
000100011000011000000000000000000000
100010000100011000000000000000000000
010001000100011000000000000000000000
001000010100011000000000000000000000
100000010001011000000000000000000000
000010001001011000000000000000000000
000010010000111000000000000000000000
000100000100111000000000000000000000
011010100000000100000000000000000000
000111100000000100000000000000000000
100110001000000100000000000000000000
010110000100000100000000000000000000
010001100100000100000000000000000000
100100010100000100000000000000000000
010100100010000100000000000000000000
001001010010000100000000000000000000
110000001010000100000000000000000000
001000001110000100000000000000000000
000001011001000100000000000000000000
010000010101000100000000000000000000
000001100011000100000000000000000000
011001000000100100000000000000000000
001010000100100100000000000000000000
000000110100100100000000000000000000
100010000010100100000000000000000000
000101000001100100000000000000000000
000000001011100100000000000000000000
100011000000010100000000000000000000
010010010000010100000000000000000000
110000000100010100000000000000000000
000000011100010100000000000000000000
100000100001010100000000000000000000
000001000010110100000000000000000000
000010000001110100000000000000000000
100010100000001100000000000000000000
000101010000001100000000000000000000
001000011000001100000000000000000000
001100000100001100000000000000000000
000010001100001100000000000000000000
010001000010001100000000000000000000
001000100010001100000000000000000000
100000010010001100000000000000000000
000100001010001100000000000000000000
101000000001001100000000000000000000
010000001000101100000000000000000000
000001000100101100000000000000000000
100100000000011100000000000000000000
000001001000011100000000000000000000
000010000010011100000000000000000000
110010100000000010000000000000000000
001101010000000010000000000000000000
000011110000000010000000000000000000
100010011000000010000000000000000000
101100000100000010000000000000000000
010011000100000010000000000000000000
001011000010000010000000000000000000
001000110010000010000000000000000000
010010001010000010000000000000000000
100110000001000010000000000000000000
100001100001000010000000000000000000
110000010001000010000000000000000000
001010010001000010000000000000000000
000100101001000010000000000000000000
011000000101000010000000000000000000
000100000111000010000000000000000000
100101000000100010000000000000000000
101000010000100010000000000000000000
000000101100100010000000000000000000
001000001010100010000000000000000000
000000110001100010000000000000000000
001100100000010010000000000000000000
100000001100010010000000000000000000
000101000010010010000000000000000000
000000011010010010000000000000000000
010001000001010010000000000000000000
000010100000110010000000000000000000
000000000101110010000000000000000000
010001100000001010000000000000000000
100100010000001010000000000000000000
001001001000001010000000000000000000
011000000010001010000000000000000000
000000001110001010000000000000000000
100000000101001010000000000000000000
100010000000101010000000000000000000
010000010000101010000000000000000000
100000000010011010000000000000000000
000000100001011010000000000000000000
000001000000111010000000000000000000
010001010000000110000000000000000000
000010101000000110000000000000000000
000100001100000110000000000000000000
000110000010000110000000000000000000
000001000110000110000000000000000000
001000100001000110000000000000000000
000100010001000110000000000000000000
010000001001000110000000000000000000
000010000101000110000000000000000000
010100000000100110000000000000000000
100000010000010110000000000000000000
001000000100010110000000000000000000
000000100010010110000000000000000000
010010000000001110000000000000000000
000000100100001110000000000000000000
000001000001001110000000000000000000
101010100000000001000000000000000000
011001010000000001000000000000000000
100011010000000001000000000000000000
000110101000000001000000000000000000
000001111000000001000000000000000000
111000000100000001000000000000000000
010001001100000001000000000000000000
010110000010000001000000000000000000
001001100010000001000000000000000000
110000010010000001000000000000000000
100010001010000001000000000000000000
110001000001000001000000000000000000
000101100001000001000000000000000000
000100011001000001000000000000000000
100010000101000001000000000000000000
001001000101000001000000000000000000
010011000000100001000000000000000000
010000110000100001000000000000000000
011000001000100001000000000000000000
000101001000100001000000000000000000
000010010100100001000000000000000000
001100000010100001000000000000000000
100100000001100001000000000000000000
000010000011100001000000000000000000
010010100000010001000000000000000000
100100010000010001000000000000000000
010100001000010001000000000000000000
000000010110010001000000000000000000
000100000101010001000000000000000000
100000000011010001000000000000000000
101000000000110001000000000000000000
000000011000110001000000000000000000
000110010000001001000000000000000000
010000000110001001000000000000000000
000010100001001001000000000000000000
000000001101001001000000000000000000
001000100000101001000000000000000000
000001010000011001000000000000000000
000000000010111001000000000000000000
100001100000000101000000000000000000
001000110000000101000000000000000000
010010001000000101000000000000000000
000100100100000101000000000000000000
001100000001000101000000000000000000
000000000111000101000000000000000000
100000000100100101000000000000000000
010000000010100101000000000000000000
010001000000010101000000000000000000
001000001000010101000000000000000000
010000000001001101000000000000000000
000000010000101101000000000000000000
000000100000011101000000000000000000
001000101000000011000000000000000000
000001010100000011000000000000000000
000010000110000011000000000000000000
101000000001000011000000000000000000
000011000001000011000000000000000000
000000100011000011000000000000000000
000100010000100011000000000000000000
000010001000100011000000000000000000
001000000100100011000000000000000000
000001000010100011000000000000000000
001010000000010011000000000000000000
100001000000001011000000000000000000
010000001000001011000000000000000000
000100000010001011000000000000000000
000000010001001011000000000000000000
001001000000000111000000000000000000
000000010010000111000000000000000000
000000100000100111000000000000000000
100011100000000000100000000000000000
010101010000000000100000000000000000
001100101000000000100000000000000000
010001101000000000100000000000000000
110000010100000000100000000000000000
000011010100000000100000000000000000
000000111100000000100000000000000000
011100000010000000100000000000000000
001000100110000000100000000000000000
101100000001000000100000000000000000
001011000001000000100000000000000000
000100110001000000100000000000000000
011000001001000000100000000000000000
010001000101000000100000000000000000
011000100000100000100000000000000000
000010110000100000100000000000000000
100001000100100000100000000000000000
000010001100100000100000000000000000
010001000010100000100000000000000000
000100100010100000100000000000000000
100000010010100000100000000000000000
100000001001100000100000000000000000
001001100000010000100000000000000000
001000011000010000100000000000000000
001100000100010000100000000000000000
000010100100010000100000000000000000
000001001010010000100000000000000000
000110000001010000100000000000000000
100000000101010000100000000000000000
100100000000110000100000000000000000
010010000000110000100000000000000000
000001000001110000100000000000000000
001001010000001000100000000000000000
100000110000001000100000000000000000
010010001000001000100000000000000000
001010000100001000100000000000000000
110000000010001000100000000000000000
000000001011001000100000000000000000
000010000010101000100000000000000000
010000000001101000100000000000000000
010100000000011000100000000000000000
000000001100011000100000000000000000
110010000000000100100000000000000000
101000001000000100100000000000000000
000011001000000100100000000000000000
100000010001000100100000000000000000
001000000011000100100000000000000000
000001010000100100100000000000000000
000000000110100100100000000000000000
000100010000010100100000000000000000
000000101000001100100000000000000000
000000000001011100100000000000000000
111000000000000010100000000000000000
010000110000000010100000000000000000
100001001000000010100000000000000000
000100011000000010100000000000000000
001001000100000010100000000000000000
000010010010000010100000000000000000
000110000000100010100000000000000000
100000100000100010100000000000000000
000000000011100010100000000000000000
010000000010010010100000000000000000
001000000001010010100000000000000000
001000100000001010100000000000000000
000100000100001010100000000000000000
100000000010000110100000000000000000
001000000000100110100000000000000000
000000001000010110100000000000000000
000000010000001110100000000000000000
101001000000000001100000000000000000
000100010100000001100000000000000000
000000101010000001100000000000000000
100000000110000001100000000000000000
000001000011000001100000000000000000
010100000000100001100000000000000000
000001100000100001100000000000000000
000000010001100001100000000000000000
000010001000010001100000000000000000
000001000100010001100000000000000000
000100000010010001100000000000000000
000000100001010001100000000000000000
000101000000001001100000000000000000
010000100000000101100000000000000000
001000000100000101100000000000000000
000010000001000101100000000000000000
000000001000100101100000000000000000
100000000000001101100000000000000000
100010000000000011100000000000000000
000100100000000011100000000000000000
000000001001000011100000000000000000
000000010000010011100000000000000000
101001100000000000010000000000000000
010001110000000000010000000000000000
110100001000000000010000000000000000
001010101000000000010000000000000000
110010000100000000010000000000000000
000110010100000000010000000000000000
001000110100000000010000000000000000
100001001100000000010000000000000000
011000001010000000010000000000000000
000001101010000000010000000000000000
000000011110000000010000000000000000
001110000001000000010000000000000000
101000010001000000010000000000000000
000100010011000000010000000000000000
010110000000100000010000000000000000
000101100000100000010000000000000000
000010011000100000010000000000000000
001100000100100000010000000000000000
100100000010100000010000000000000000
001000100010100000010000000000000000
100100100000010000010000000000000000
001100010000010000010000000000000000
000001011000010000010000000000000000
010000100010010000010000000000000000
000001000110010000010000000000000000
001000100001010000010000000000000000
000010010001010000010000000000000000
010000001001010000010000000000000000
010000000100110000010000000000000000
100010010000001000010000000000000000
000100110000001000010000000000000000
000100001100001000010000000000000000
000110000010001000010000000000000000
000001010010001000010000000000000000
100100000001001000010000000000000000
000000100101001000010000000000000000
000011000000101000010000000000000000
100000000100101000010000000000000000
010000000010101000010000000000000000
010010000000011000010000000000000000
001001000000011000010000000000000000
000000100000111000010000000000000000
000100101000000100010000000000000000
010000011000000100010000000000000000
001001000100000100010000000000000000
101000000010000100010000000000000000
000101000010000100010000000000000000
011000000001000100010000000000000000
100000001001000100010000000000000000
000000000101100100010000000000000000
000001000001010100010000000000000000
001000000000110100010000000000000000
001010000000001100010000000000000000
000000000110001100010000000000000000
011001000000000010010000000000000000
100011000000000010010000000000000000
101000001000000010010000000000000000
010100000100000010010000000000000000
000001100100000010010000000000000000
100000010010000010010000000000000000
010000001000100010010000000000000000
000100000001100010010000000000000000
000000101000010010010000000000000000
000000000011010010010000000000000000
100000000000110010010000000000000000
000010001000001010010000000000000000
100000100000000110010000000000000000
000000010100000110010000000000000000
000000000000101110010000000000000000
011100000000000001010000000000000000
100000110000000001010000000000000000
001000011000000001010000000000000000
100100000100000001010000000000000000
010000100100000001010000000000000000
000010001100000001010000000000000000
100001000010000001010000000000000000
000100100010000001010000000000000000
000001001001000001010000000000000000
100010000000100001010000000000000000
000011000000010001010000000000000000
010000010000010001010000000000000000
000000000001110001010000000000000000
001000000001001001010000000000000000
000100000000101001010000000000000000
000100010000000101010000000000000000
000010000010000101010000000000000000
010000000001000011010000000000000000
000100000000010011010000000000000000
000000000100001011010000000000000000
000000001000000111010000000000000000
100101000000000000110000000000000000
010100100000000000110000000000000000
101000000100000000110000000000000000
000010001010000000110000000000000000
000000010101000000110000000000000000
010000000011000000110000000000000000
000000100001100000110000000000000000
110000000000010000110000000000000000
001010000000010000110000000000000000
000000110000010000110000000000000000
000000001000110000110000000000000000
000001000100001000110000000000000000
000000100010001000110000000000000000
000010000001001000110000000000000000
000000010000101000110000000000000000
000010100000000100110000000000000000
100000000000100100110000000000000000
001000010000000010110000000000000000
000100000010000010110000000000000000
000001000000100010110000000000000000
000000000100010010110000000000000000
100000000000001010110000000000000000
010000000000000110110000000000000000
010001000000000001110000000000000000
000010010000000001110000000000000000
000000000100100001110000000000000000
000000001000001001110000000000000000
010100110000000000001000000000000000
001000111000000000001000000000000000
011010000100000000001000000000000000
000101010100000000001000000000000000
011001000010000000001000000000000000
100010100010000000001000000000000000
000011001010000000001000000000000000
000100011010000000001000000000000000
010000100110000000001000000000000000
100100100001000000001000000000000000
001100000101000000001000000000000000
000000110101000000001000000000000000
000000001111000000001000000000000000
000111000000100000001000000000000000
101000100000100000001000000000000000
010100001000100000001000000000000000
100000010100100000001000000000000000
000010001001100000001000000000000000
111000000000010000001000000000000000
001011000000010000001000000000000000
000010110000010000001000000000000000
000001001100010000001000000000000000
000110000010010000001000000000000000
010010000001010000001000000000000000
000100010001010000001000000000000000
101010000000001000001000000000000000
010010010000001000001000000000000000
000110001000001000001000000000000000
000000101100001000001000000000000000
100100000010001000001000000000000000
001000010001001000001000000000000000
000000100011001000001000000000000000
110000000000101000001000000000000000
000100010000101000001000000000000000
000001001000101000001000000000000000
001000000100101000001000000000000000
100001000000011000001000000000000000
001000000010011000001000000000000000
110000010000000100001000000000000000
010001001000000100001000000000000000
000010011000000100001000000000000000
100000100100000100001000000000000000
000010000110000100001000000000000000
000011000001000100001000000000000000
000000101001000100001000000000000000
010010000000100100001000000000000000
100000001000100100001000000000000000
000000010010100100001000000000000000
000001100000010100001000000000000000
010000000010010100001000000000000000
001000000001010100001000000000000000
001001000000001100001000000000000000
000100100000001100001000000000000000
000000010000011100001000000000000000
100001000100000010001000000000000000
000010010100000010001000000000000000
001000001100000010001000000000000000
000100100010000010001000000000000000
010100000001000010001000000000000000
000010100001000010001000000000000000
001100000000100010001000000000000000
010000000100100010001000000000000000
100000000001100010001000000000000000
000000000010110010001000000000000000
100000001000001010001000000000000000
000000100000101010001000000000000000
000100000000011010001000000000000000
000101000000000110001000000000000000
000000000011000110001000000000000000
100101000000000001001000000000000000
001100100000000001001000000000000000
010001100000000001001000000000000000
100000011000000001001000000000000000
010100000100000001001000000000000000
001010000010000001001000000000000000
000000110010000001001000000000000000
010000001001000001001000000000000000
001000000100010001001000000000000000
000010000000110001001000000000000000
000000010100001001001000000000000000
000000000001101001001000000000000000
010000000000011001001000000000000000
101000000000000101001000000000000000
000001000100000101001000000000000000
010000010000000011001000000000000000
000000001010000011001000000000000000
000000000000010111001000000000000000
001110000000000000101000000000000000
100001010000000000101000000000000000
010000011000000000101000000000000000
000100001100000000101000000000000000
010010000010000000101000000000000000
001000010010000000101000000000000000
100000001010000000101000000000000000
000001000110000000101000000000000000
010000100001000000101000000000000000
000010010001000000101000000000000000
000000100100100000101000000000000000
010001000000010000101000000000000000
000001100000001000101000000000000000
001000001000001000101000000000000000
100000000100001000101000000000000000
000000000000111000101000000000000000
000100000000100100101000000000000000
000010000000010100101000000000000000
000010001000000010101000000000000000
000001000001000010101000000000000000
100000000000010010101000000000000000
100000000001000001101000000000000000
001000000000100001101000000000000000
000010000000001001101000000000000000
000000000010000101101000000000000000
000000000100000011101000000000000000
110001000000000000011000000000000000
010010100000000000011000000000000000
001010010000000000011000000000000000
010100000010000000011000000000000000
100000000110000000011000000000000000
000001000101000000011000000000000000
000000001010100000011000000000000000
001000000001100000011000000000000000
000000010000110000011000000000000000
011000000000001000011000000000000000
000101000000001000011000000000000000
000000011000001000011000000000000000
000000000100011000011000000000000000
100010000000000100011000000000000000
000000100010000100011000000000000000
000000010001000100011000000000000000
000001000000100100011000000000000000
000000001000010100011000000000000000
100100000000000010011000000000000000
000001010000000010011000000000000000
010000000000010010011000000000000000
000100001000000001011000000000000000
000010000001000001011000000000000000
000000100000010001011000000000000000
000000000010001001011000000000000000
010000000000000101011000000000000000
001000000000000011011000000000000000
001000100000000000111000000000000000
000001001000000000111000000000000000
000000000010010000111000000000000000
000000000100000100111000000000000000
110110000000000000000100000000000000
101011000000000000000100000000000000
001010011000000000000100000000000000
100101000100000000000100000000000000
000100011100000000000100000000000000
111000000010000000000100000000000000
001101000010000000000100000000000000
000010101010000000000100000000000000
001100100001000000000100000000000000
010001010001000000000100000000000000
101000001001000000000100000000000000
000001100101000000000100000000000000
000010001101000000000100000000000000
001000010011000000000100000000000000
010010010000100000000100000000000000
100000100100100000000100000000000000
000110000010100000000100000000000000
100001000010100000000100000000000000
000000011010100000000100000000000000
110000000001100000000100000000000000
000000000111100000000100000000000000
110000100000010000000100000000000000
000011100000010000000100000000000000
010100010000010000000100000000000000
001010000100010000000100000000000000
100000010100010000000100000000000000
100010000010010000000100000000000000
010000001010010000000100000000000000
000001000100110000000100000000000000
011100000000001000000100000000000000
000101100000001000000100000000000000
000001011000001000000100000000000000
000000100110001000000100000000000000
000011000001001000000100000000000000
100000100001001000000100000000000000
001001000000101000000100000000000000
000010001000101000000100000000000000
101000000000011000000100000000000000
010101000000000100000100000000000000
100001010000000100000100000000000000
001001001000000100000100000000000000
100000101000000100000100000000000000
000011000100000100000100000000000000
000000010110000100000100000000000000
010010000001000100000100000000000000
000100001000100100000100000000000000
000000010001100100000100000000000000
011000000000010100000100000000000000
000010001000010100000100000000000000
000000100100010100000100000000000000
000100000010010100000100000000000000
010000100000001100000100000000000000
000100000001001100000100000000000000
011000001000000010000100000000000000
100010000100000010000100000000000000
001000100100000010000100000000000000
000001001100000010000100000000000000
010000010010000010000100000000000000
100000001010000010000100000000000000
000001000011000010000100000000000000
000001100000100010000100000000000000
000000010100100010000100000000000000
001001000000010010000100000000000000
010000000100010010000100000000000000
000000001001010010000100000000000000
000000110000001010000100000000000000
001000000001001010000100000000000000
000100000000101010000100000000000000
000100100000000110000100000000000000
000010010000000110000100000000000000
100000000000100110000100000000000000
000000001000001110000100000000000000
100100100000000001000100000000000000
101000010000000001000100000000000000
010000100010000001000100000000000000
000001001010000001000100000000000000
000100000110000001000100000000000000
000010010001000001000100000000000000
001010000000100001000100000000000000
000001010000100001000100000000000000
000110000000010001000100000000000000
001000000010010001000100000000000000
010000000000110001000100000000000000
100000001000001001000100000000000000
000000000001011001000100000000000000
010000000100000101000100000000000000
000000010000010101000100000000000000
000010000000001101000100000000000000
110000000000000011000100000000000000
000010100000000011000100000000000000
000000000001100011000100000000000000
110001000000000000100100000000000000
010010100000000000100100000000000000
000110010000000000100100000000000000
001000110000000000100100000000000000
010000001100000000100100000000000000
001010000010000000100100000000000000
000101000001000000100100000000000000
000000011001000000100100000000000000
100000000011000000100100000000000000
001000000100100000100100000000000000
100000001000010000100100000000000000
000100000010001000100100000000000000
100000000000101000100100000000000000
000001000000011000100100000000000000
000000001010000100100100000000000000
000000000000110100100100000000000000
001000000000001100100100000000000000
010100000000000010100100000000000000
000000100010000010100100000000000000
001000001000000001100100000000000000
000000000101000001100100000000000000
000000000000001011100100000000000000
000111000000000000010100000000000000
100010001000000000010100000000000000
010000101000000000010100000000000000
001000001100000000010100000000000000
000010000110000000010100000000000000
001001000001000000010100000000000000
000100001001000000010100000000000000
010000000101000000010100000000000000
000000100011000000010100000000000000
001000010000100000010100000000000000
000001001000100000010100000000000000
000000010010010000010100000000000000
001000100000001000010100000000000000
000000110000000100010100000000000000
000100000100000100010100000000000000
010000000010000100010100000000000000
000000000000011100010100000000000000
000010000000010010010100000000000000
000001000000001010010100000000000000
000001000100000001010100000000000000
000000100000100001010100000000000000
100000000000010001010100000000000000
010000000000001001010100000000000000
100000010000000000110100000000000000
010000000000100000110100000000000000
000100000000010000110100000000000000
000001000000000100110100000000000000
000000000001000010110100000000000000
000000000010000001110100000000000000
011000100000000000001100000000000000
001001010000000000001100000000000000
110000001000000000001100000000000000
000101001000000000001100000000000000
001010000001000000001100000000000000
010000000011000000001100000000000000
100010000000100000001100000000000000
000000100010100000001100000000000000
000000000101010000001100000000000000
000100000000110000001100000000000000
000000001000011000001100000000000000
001100000000000100001100000000000000
000010100000000100001100000000000000
000000001100000100001100000000000000
100000000000010100001100000000000000
000000000010001100001100000000000000
010001000000000010001100000000000000
000000010001000010001100000000000000
000000001000100010001100000000000000
000000100000010010001100000000000000
000000000100001010001100000000000000
010010000000000001001100000000000000
000000101000000001001100000000000000
100000000010000001001100000000000000
001000000000001001001100000000000000
100000100000000000101100000000000000
000010000100000000101100000000000000
000001000000100000101100000000000000
000000010000001000101100000000000000
000000000001000100101100000000000000
001000000000000010101100000000000000
000100000000000001101100000000000000
101000000000000000011100000000000000
000100010000000000011100000000000000
000000100100000000011100000000000000
000000000001001000011100000000000000
000000000010000010011100000000000000
011011000000000000000010000000000000
010101100000000000000010000000000000
100101010000000000000010000000000000
100010101000000000000010000000000000
101000011000000000000010000000000000
000101001100000000000010000000000000
101010000010000000000010000000000000
010010100010000000000010000000000000
000010001110000000000010000000000000
011100000001000000000010000000000000
101000100001000000000010000000000000
000110100001000000000010000000000000
100010010001000000000010000000000000
000001010101000000000010000000000000
100100000011000000000010000000000000
100011000000100000000010000000000000
000110010000100000000010000000000000
001000101000100000000010000000000000
010100000100100000000010000000000000
000000110010100000000010000000000000
000001000110100000000010000000000000
000100001001100000000010000000000000
110010000000010000000010000000000000
001001001000010000000010000000000000
010000010010010000000010000000000000
000011000001010000000010000000000000
010000100001010000000010000000000000
000000001101010000000010000000000000
011000000000110000000010000000000000
000000000011110000000010000000000000
110000100000001000000010000000000000
011000010000001000000010000000000000
000001110000001000000010000000000000
001010001000001000000010000000000000
000101000010001000000010000000000000
010000001010001000000010000000000000
100000000110001000000010000000000000
010001000001001000000010000000000000
001000000101001000000010000000000000
101000000000101000000010000000000000
100000001000011000000010000000000000
000000100010011000000010000000000000
001110000000000100000010000000000000
110001000000000100000010000000000000
000010110000000100000010000000000000
000000101100000100000010000000000000
000000010011000100000010000000000000
000001100000100100000010000000000000
010000010000100100000010000000000000
000100100000010100000010000000000000
000001000100010100000010000000000000
100000000000110100000010000000000000
010100000000001100000010000000000000
001010100000000010000010000000000000
100100001000000010000010000000000000
010000101000000010000010000000000000
000100100100000010000010000000000000
010000010100000010000010000000000000
000001100010000010000010000000000000
000000001011000010000010000000000000
110000000000100010000010000000000000
001001000000100010000010000000000000
101000000000010010000010000000000000
000010000100010010000010000000000000
000000001000110010000010000000000000
001100000000001010000010000000000000
000001000100001010000010000000000000
000000010010001010000010000000000000
000010000001001010000010000000000000
001000010000000110000010000000000000
000010000000100110000010000000000000
001100000100000001000010000000000000
100000001100000001000010000000000000
010001000010000001000010000000000000
000100010010000001000010000000000000
000000100110000001000010000000000000
001000001001000001000010000000000000
010000000101000001000010000000000000
000000100001100001000010000000000000
000000110000010001000010000000000000
000000001010010001000010000000000000
000100100000001001000010000000000000
001000000010001001000010000000000000
000000000100101001000010000000000000
000000011000000101000010000000000000
100000000001000101000010000000000000
000100000000100101000010000000000000
000010000000010101000010000000000000
000010010000000011000010000000000000
000001001000000011000010000000000000
100000000010000011000010000000000000
010000000000010011000010000000000000
000000000100000111000010000000000000
010010010000000000100010000000000000
010100001000000000100010000000000000
100010000100000000100010000000000000
001000010001000000100010000000000000
000000100101000000100010000000000000
000010000011000000100010000000000000
000001001000100000100010000000000000
000101000000010000100010000000000000
000000101000010000100010000000000000
100000000010010000100010000000000000
000011000000001000100010000000000000
000100000001001000100010000000000000
001000000000011000100010000000000000
100000100000000100100010000000000000
010000000100000100100010000000000000
000000000000101100100010000000000000
001000000010000010100010000000000000
000000001000001010100010000000000000
000001000000000110100010000000000000
011000000000000001100010000000000000
100100000000000001100010000000000000
000001010000000001100010000000000000
000000000000110001100010000000000000
100110000000000000010010000000000000
011000100000000000010010000000000000
001001010000000000010010000000000000
000011001000000000010010000000000000
000100011000000000010010000000000000
110000000010000000010010000000000000
001000000110000000010010000000000000
000101000001000000010010000000000000
000010100000100000010010000000000000
000000001100100000010010000000000000
010000000001100000010010000000000000
100000010000010000010010000000000000
000100000010010000010010000000000000
100001000000001000010010000000000000
010000000100001000010010000000000000
100000000100000100010010000000000000
000010000001000100010010000000000000
010000000000010100010010000000000000
000000100000001100010010000000000000
000000000101000010010010000000000000
000000000000011010010010000000000000
000100000000000110010010000000000000
001010000000000001010010000000000000
000000010001000001010010000000000000
100000001000000000110010000000000000
000100000100000000110010000000000000
000000000010100000110010000000000000
000000000000000101110010000000000000
101001000000000000001010000000000000
000011100000000000001010000000000000
100000110000000000001010000000000000
010001000100000000001010000000000000
001000010100000000001010000000000000
000100000110000000001010000000000000
000001000011000000001010000000000000
000100100000100000001010000000000000
000010000100100000001010000000000000
001000000010100000001010000000000000
000000010001100000001010000000000000
000100001000010000001010000000000000
000000100100010000001010000000000000
100000000001010000001010000000000000
000000001001001000001010000000000000
000100010000000100001010000000000000
000000011000000010001010000000000000
000010000010000010001010000000000000
001000000001000010001010000000000000
000000000000001110001010000000000000
110000000000000001001010000000000000
000001000000001001001010000000000000
000000100000000101001010000000000000
000000100010000000101010000000000000
000000010000010000101010000000000000
010000000000001000101010000000000000
001000000000000100101010000000000000
010000001000000000011010000000000000
001000000000010000011010000000000000
000010000000001000011010000000000000
000000100000000010011010000000000000
000000000000100001011010000000000000
000000000001000000111010000000000000
001100010000000000000110000000000000
000100101000000000000110000000000000
011000000100000000000110000000000000
000010100100000000000110000000000000
100001000001000000000110000000000000
000101000000100000000110000000000000
100000010000100000000110000000000000
001000000001100000000110000000000000
010001000000010000000110000000000000
000000010001010000000110000000000000
100100000000001000000110000000000000
000000000010101000000110000000000000
000010000000011000000110000000000000
101000000000000100000110000000000000
000000000100001100000110000000000000
000110000000000010000110000000000000
000001010000000010000110000000000000
000000000110000010000110000000000000
010000000000001010000110000000000000
000000000001000110000110000000000000
001000100000000001000110000000000000
000000001000100001000110000000000000
000000000100010001000110000000000000
000000010000001001000110000000000000
000000000010000101000110000000000000
001001000000000000100110000000000000
000000010100000000100110000000000000
010000000001000000100110000000000000
000100000000000100100110000000000000
100000000000000010100110000000000000
010000010000000000010110000000000000
000001000010000000010110000000000000
000000100000010000010110000000000000
000000001000000100010110000000000000
000000000000100010010110000000000000
000100000000000001010110000000000000
000010000000000000110110000000000000
010100000000000000001110000000000000
000010001000000000001110000000000000
100000000100000000001110000000000000
000000010010000000001110000000000000
000000000000100100001110000000000000
000000000001000001001110000000000000
001101100000000000000001000000000000
110010010000000000000001000000000000
100100110000000000000001000000000000
001010110000000000000001000000000000
010010101000000000000001000000000000
100110000100000000000001000000000000
101000100100000000000001000000000000
010001010100000000000001000000000000
010100001100000000000001000000000000
110100000010000000000001000000000000
000010100110000000000001000000000000
010101000001000000000001000000000000
001001010001000000000001000000000000
100000001011000000000001000000000000
000001000111000000000001000000000000
001110000000100000000001000000000000
010100010000100000000001000000000000
000011010000100000000001000000000000
010001001000100000000001000000000000
100000011000100000000001000000000000
110000000100100000000001000000000000
000000101010100000000001000000000000
010010000001100000000001000000000000
010001100000010000000001000000000000
000011001000010000000001000000000000
100001000100010000000001000000000000
000100010100010000000001000000000000
001010000010010000000001000000000000
101000000001010000000001000000000000
000000011001010000000001000000000000
000000100011010000000001000000000000
000010000100110000000001000000000000
011001000000001000000001000000000000
000100100100001000000001000000000000
100001000001001000000001000000000000
001000001001001000000001000000000000
000001100000101000000001000000000000
001000010000101000000001000000000000
000000000110101000000001000000000000
001100000000011000000001000000000000
000000000001111000000001000000000000
101001000000000100000001000000000000
011000010000000100000001000000000000
001100001000000100000001000000000000
000000111000000100000001000000000000
000101000100000100000001000000000000
000010100001000100000001000000000000
001000000101000100000001000000000000
010000000011000100000001000000000000
001000100000100100000001000000000000
000100000010100100000001000000000000
100000000001100100000001000000000000
010100000000010100000001000000000000
100000001000001100000001000000000000
010000000100001100000001000000000000
000000010001001100000001000000000000
000111000000000010000001000000000000
011000100000000010000001000000000000
100000101000000010000001000000000000
000001011000000010000001000000000000
000000010110000010000001000000000000
100000000010100010000001000000000000
000000001001100010000001000000000000
000000110000010010000001000000000000
001000001000010010000001000000000000
000010010000001010000001000000000000
000000100010001010000001000000000000
010000000000011010000001000000000000
110000000000000110000001000000000000
001010000000000110000001000000000000
101100000000000001000001000000000000
000101010000000001000001000000000000
110000001000000001000001000000000000
010010000100000001000001000000000000
001000010100000001000001000000000000
000010010010000001000001000000000000
001000001010000001000001000000000000
000000110001000001000001000000000000
000000000101100001000001000000000000
011000000000010001000001000000000000
000100100000010001000001000000000000
010100000000001001000001000000000000
000001000010001001000001000000000000
000000000100011001000001000000000000
000110000000000101000001000000000000
000000100010000101000001000000000000
000000001001000101000001000000000000
000001000000100101000001000000000000
100000000000010101000001000000000000
000100001000000011000001000000000000
100000000100000011000001000000000000
000001000000010011000001000000000000
000110000010000000100001000000000000
100001000010000000100001000000000000
010000000110000000100001000000000000
001000100001000000100001000000000000
000010001001000000100001000000000000
000000010011000000100001000000000000
100010000000100000100001000000000000
000100000100100000100001000000000000
001000000010100000100001000000000000
100000100000010000100001000000000000
000000010000110000100001000000000000
000000011000001000100001000000000000
000000000101001000100001000000000000
000010010000000100100001000000000000
100000000100000100100001000000000000
000100000001000100100001000000000000
000000000010010100100001000000000000
000000001100000010100001000000000000
010000000000100010100001000000000000
000010000000010010100001000000000000
000001000000001010100001000000000000
100000010000000001100001000000000000
000001001000000001100001000000000000
000000100100000001100001000000000000
010000000001000001100001000000000000
001000000000001001100001000000000000
000000000010000011100001000000000000
111000000000000000010001000000000000
001001001000000000010001000000000000
001010000100000000010001000000000000
010001000010000000010001000000000000
100000100000100000010001000000000000
000100001000100000010001000000000000
000000010010100000010001000000000000
000001000001100000010001000000000000
100000001000010000010001000000000000
000000100100010000010001000000000000
000010100000001000010001000000000000
000000010100001000010001000000000000
010000000001001000010001000000000000
000001100000000100010001000000000000
100000010000000100010001000000000000
000010000000100100010001000000000000
000100000000001100010001000000000000
010000010000000010010001000000000000
001000000010000010010001000000000000
100000000001000010010001000000000000
000000000000010110010001000000000000
000100000001000001010001000000000000
100000000000001001010001000000000000
000000000100000101010001000000000000
000000100000000011010001000000000000
001100000000000000110001000000000000
010010000000000000110001000000000000
000000101000000000110001000000000000
000000000000011000110001000000000000
010011000000000000001001000000000000
001100010000000000001001000000000000
100001001000000000001001000000000000
000100101000000000001001000000000000
000001100100000000001001000000000000
000010001100000000001001000000000000
100000010010000000001001000000000000
011000000001000000001001000000000000
000100000011000000001001000000000000
000010100000100000001001000000000000
100010000000010000001001000000000000
000001010000010000001001000000000000
000000000110010000001001000000000000
001000000000110000001001000000000000
010000001000001000001001000000000000
000010000001001000001001000000000000
100100000000000100001001000000000000
010000100000000100001001000000000000
001000000010000100001001000000000000
010000000010000010001001000000000000
000001000000100010001001000000000000
001000000000001010001001000000000000
000000010000000110001001000000000000
100000100000000001001001000000000000
000000000010100001001001000000000000
000000000000001101001001000000000000
000010000000000011001001000000000000
110000000000000000101001000000000000
000101000000000000101001000000000000
000000001000100000101001000000000000
010000000100000000011001000000000000
000010000010000000011001000000000000
000000000001010000011001000000000000
000000000000000010111001000000000000
010100100000000000000101000000000000
000001110000000000000101000000000000
010000011000000000000101000000000000
001000100010000000000101000000000000
000100001010000000000101000000000000
000010000011000000000101000000000000
101000000000100000000101000000000000
000000100001100000000101000000000000
000010010000010000000101000000000000
000001000010010000000101000000000000
000100000001010000000101000000000000
000000001000110000000101000000000000
000010000100001000000101000000000000
000000010010001000000101000000000000
010000000000101000000101000000000000
100010000000000100000101000000000000
000000000100100100000101000000000000
100001000000000010000101000000000000
000010001000000010000101000000000000
000000001100000001000101000000000000
000001000001000001000101000000000000
000100000000100001000101000000000000
000000000000000111000101000000000000
011000000000000000100101000000000000
100100000000000000100101000000000000
000000100000000100100101000000000000
000000010000000010100101000000000000
100000000100000000010101000000000000
000000010001000000010101000000000000
000000001000001000010101000000000000
001000000000000100010101000000000000
000100000000000010010101000000000000
001000000100000000001101000000000000
100000000001000000001101000000000000
000100000000001000001101000000000000
000001000000000100001101000000000000
000000010000000001001101000000000000
000000000000010000101101000000000000
000000000000100000011101000000000000
100001100000000000000011000000000000
000110001000000000000011000000000000
000010010100000000000011000000000000
001100000010000000000011000000000000
000001010010000000000011000000000000
110000000001000000000011000000000000
010000100000100000000011000000000000
000010100000010000000011000000000000
010000001000010000000011000000000000
000100000000110000000011000000000000
100010000000001000000011000000000000
001000100000001000000011000000000000
000000001000101000000011000000000000
010010000000000100000011000000000000
000000000001010100000011000000000000
000001000000001100000011000000000000
010100000000000010000011000000000000
000000000010000110000011000000000000
000011000000000001000011000000000000
000000101000000001000011000000000000
000000000011000001000011000000000000
001000000000000101000011000000000000
000000000000100011000011000000000000
000100010000000000100011000000000000
000000000100010000100011000000000000
000000000010001000100011000000000000
000000001000000100100011000000000000
000000000001000010100011000000000000
000100100000000000010011000000000000
000000001010000000010011000000000000
001000000000100000010011000000000000
000010000000000010010011000000000000
010000000000000001010011000000000000
001000001000000000001011000000000000
000000100001000000001011000000000000
100000000000100000001011000000000000
000000010000001000001011000000000000
000000000100000010001011000000000000
000000000000010001001011000000000000
000010000000000000101011000000000000
000001000000000000011011000000000000
001010000000000000000111000000000000
000001000100000000000111000000000000
010000000010000000000111000000000000
000000001001000000000111000000000000
000000000000010010000111000000000000
100000000000000001000111000000000000
000000000000100000100111000000000000
000110110000000000000000100000000000
011001001000000000000000100000000000
010010011000000000000000100000000000
000101011000000000000000100000000000
110001000100000000000000100000000000
001001010100000000000000100000000000
100000110100000000000000100000000000
010011000010000000000000100000000000
010100010010000000000000100000000000
001000101010000000000000100000000000
001010000110000000000000100000000000
011010000001000000000000100000000000
100010100001000000000000100000000000
101000000101000000000000100000000000
000001010011000000000000100000000000
110010000000100000000000100000000000
001010100000100000000000100000000000
100001001000100000000000100000000000
000100101000100000000000100000000000
100000000110100000000000100000000000
010000000101100000000000100000000000
000000100011100000000000100000000000
000111000000010000000000100000000000
001010001000010000000000100000000000
000001101000010000000000100000000000
001000100100010000000000100000000000
010000001100010000000000100000000000
011000000010010000000000100000000000
100000001010010000000000100000000000
100001000001010000000000100000000000
000000010101010000000000100000000000
001001000000110000000000100000000000
001000110000001000000000100000000000
000001100100001000000000100000000000
101000000010001000000000100000000000
010000100010001000000000100000000000
000010001010001000000000100000000000
000101000001001000000000100000000000
100000001001001000000000100000000000
010100000000101000000000100000000000
000000001100101000000000100000000000
000000010001101000000000100000000000
110000000000011000000000100000000000
000001000010011000000000100000000000
111000000000000100000000100000000000
001100100000000100000000100000000000
100010000100000100000000100000000000
000010010010000100000000100000000000
100100000001000100000000100000000000
010000100000100100000000100000000000
100000010000100100000000100000000000
000100000100100100000000100000000000
000000110000010100000000100000000000
000100001000010100000000100000000000
000000000011010100000000100000000000
000110000000001100000000100000000000
000000000000111100000000100000000000
010100100000000010000000100000000000
001100001000000010000000100000000000
000110000100000010000000100000000000
000000011100000010000000100000000000
100001000010000010000000100000000000
000010100010000010000000100000000000
000001010000100010000000100000000000
000100000010100010000000100000000000
001000000001100010000000100000000000
000100010000010010000000100000000000
000010000001010010000000100000000000
010000000000110010000000100000000000
001010000000001010000000100000000000
010000000100000110000000100000000000
001000000010000110000000100000000000
000000001000100110000000100000000000
100000000000001110000000100000000000
110100000000000001000000100000000000
000011100000000001000000100000000000
001100010000000001000000100000000000
010000010100000001000000100000000000
000000101100000001000000100000000000
000000001011000001000000100000000000
100000100000100001000000100000000000
010000000001010001000000100000000000
000000000100110001000000100000000000
100010000000001001000000100000000000
000000011000001001000000100000000000
000100000100001001000000100000000000
000001001000000101000000100000000000
100000000010000101000000100000000000
000000010001000101000000100000000000
001000000000001101000000100000000000
011000000000000011000000100000000000
000101000000000011000000100000000000
010110000000000000100000100000000000
100100100000000000100000100000000000
000010101000000000100000100000000000
011000000100000000100000100000000000
100000001100000000100000100000000000
001001000010000000100000100000000000
000100001010000000100000100000000000
110000000001000000100000100000000000
000001001001000000100000100000000000
000100000101000000100000100000000000
000000011000100000100000100000000000
000000000010110000100000100000000000
001100000000001000100000100000000000
000010010000001000100000100000000000
001010000000000100100000100000000000
100001000000000100100000100000000000
000000100001000100100000100000000000
000000000010001100100000100000000000
000011000000000010100000100000000000
000000010001000010100000100000000000
000000000100100010100000100000000000
000000100000010010100000100000000000
010000000000001010100000100000000000
000010000100000001100000100000000000
010000000010000001100000100000000000
000000100000001001100000100000000000
100001010000000000010000100000000000
100000100010000000010000100000000000
000011000001000000010000100000000000
010000100001000000010000100000000000
001000000011000000010000100000000000
000100010000100000010000100000000000
000001000100100000010000100000000000
000000001001100000010000100000000000
010001000000010000010000100000000000
000010000010010000010000100000000000
000100000001010000010000100000000000
010000010000001000010000100000000000
000000001000011000010000100000000000
000000001100000100010000100000000000
000000000010100100010000100000000000
100000000000010100010000100000000000
000001001000000010010000100000000000
010000000010000010010000100000000000
000010000000100010010000100000000000
000000000001001010010000100000000000
000000000110000001010000100000000000
001000000000010001010000100000000000
000001000000001001010000100000000000
000000100000000101010000100000000000
100000000000000011010000100000000000
010000001000000000110000100000000000
000000100100000000110000100000000000
000000010010000000110000100000000000
001000000000100000110000100000000000
000100000000000100110000100000000000
000000000001000001110000100000000000
011100000000000000001000100000000000
100011000000000000001000100000000000
100000101000000000001000100000000000
000100100100000000001000100000000000
000101000010000000001000100000000000
001000100001000000001000100000000000
100000010001000000001000100000000000
010000010000010000001000100000000000
000010000100010000001000100000000000
000000001001010000001000100000000000
000000100000110000001000100000000000
010000000100001000001000100000000000
000000010010001000001000100000000000
000001010000000100001000100000000000
000000001010000100001000100000000000
001000000000100100001000100000000000
101000000000000010001000100000000000
000000110000000010001000100000000000
010000001000000010001000100000000000
000001000000010010001000100000000000
000010000000000110001000100000000000
001000001000000001001000100000000000
000100000001000001001000100000000000
010000000000100001001000100000000000
100000000000010001001000100000000000
000000000000001011001000100000000000
000010000000100000101000100000000000
010000000000000100101000100000000000
000000000010000010101000100000000000
000000010000000001101000100000000000
000110000000000000011000100000000000
001001000000000000011000100000000000
000000010100000000011000100000000000
100000000000100000011000100000000000
000000000000001100011000100000000000
001001100000000000000100100000000000
000110001000000000000100100000000000
100000011000000000000100100000000000
010000100100000000000100100000000000
000010010100000000000100100000000000
000000110010000000000100100000000000
000001000110000000000100100000000000
010000001001000000000100100000000000
001100000000100000000100100000000000
000010000001100000000100100000000000
000001010000010000000100100000000000
100000000000110000000100100000000000
010001000000001000000100100000000000
000000101000001000000100100000000000
100000000100001000000100100000000000
000000000011001000000100100000000000
000100000000011000000100100000000000
001000000100000100000100100000000000
000001000000100100000100100000000000
010010000000000010000100100000000000
001000010000000010000100100000000000
000100000001000010000100100000000000
001000000001000001000100100000000000
000000100000010001000100100000000000
000100000000000101000100100000000000
000000001000000011000100100000000000
100010000000000000100100100000000000
010000010000000000100100100000000000
000000000001010000100100100000000000
000000000000000110100100100000000000
000001000000000001100100100000000000
011000000000000000010100100000000000
000010100000000000010100100000000000
100000000001000000010100100000000000
000000000100010000010100100000000000
100100000000000000001100100000000000
001000000010000000001100100000000000
000001000001000000001100100000000000
000000000000101000001100100000000000
000000000000000001011100100000000000
001010010000000000000010100000000000
110000001000000000000010100000000000
000000111000000000000010100000000000
100100000100000000000010100000000000
001000001100000000000010100000000000
000100010001000000000010100000000000
000010000101000000000010100000000000
000001000001100000000010100000000000
010100000000010000000010100000000000
100000100000010000000010100000000000
000000010000110000000010100000000000
000001001000001000000010100000000000
000000100001001000000010100000000000
000010000000101000000010100000000000
000000000100011000000010100000000000
000001000010000100000010100000000000
000000001001000100000010100000000000
001000000000010100000010100000000000
010001000000000010000010100000000000
100000000001000010000010100000000000
000000000010010010000010100000000000
101000000000000001000010100000000000
010000100000000001000010100000000000
000001000100000001000010100000000000
000000000110000000100010100000000000
000000100000100000100010100000000000
000010000000010000100010100000000000
000000000000000011100010100000000000
001100000000000000010010100000000000
010010000000000000010010100000000000
000000010000000010010010100000000000
000000001000000001010010100000000000
010000000010000000001010100000000000
000000001000100000001010100000000000
000000000100000100001010100000000000
000100000000000010001010100000000000
000010000000000001001010100000000000
100000000000000000101010100000000000
000100000010000000000110100000000000
010000000000100000000110100000000000
000010000000000100000110100000000000
000000100000000010000110100000000000
000000001000000000100110100000000000
000000000000001000010110100000000000
000000000000010000001110100000000000
010000110000000000000001100000000000
101000001000000000000001100000000000
000011000100000000000001100000000000
100010000010000000000001100000000000
000001001010000000000001100000000000
000110000001000000000001100000000000
000000101001000000000001100000000000
011000000000100000000001100000000000
001000010000010000000001100000000000
100000100000001000000001100000000000
000001010000001000000001100000000000
001000000100001000000001100000000000
000010000000011000000001100000000000
010001000000000100000001100000000000
000100010000000100000001100000000000
000000000100010100000001100000000000
001001000000000010000001100000000000
100000000000010010000001100000000000
000000000000101010000001100000000000
000000100000000110000001100000000000
001010000000000001000001100000000000
000000000001000011000001100000000000
000001100000000000100001100000000000
000000010100000000100001100000000000
000000000001100000100001100000000000
000100000000000010100001100000000000
000000000000010001100001100000000000
100100000000000000010001100000000000
000010001000000000010001100000000000
000000000010001000010001100000000000
000000000001000100010001100000000000
000000000100000010010001100000000000
000000000000100001010001100000000000
000010010000000000001001100000000000
000000000101000000001001100000000000
000100000000010000001001100000000000
000001000000000001001001100000000000
001000000000000000101001100000000000
000100000100000000000101100000000000
000000010000100000000101100000000000
010000000000010000000101100000000000
000000001000000100000101100000000000
000000000010000001000101100000000000
000000000000001000100101100000000000
000001000000000000010101100000000000
000000100000000000001101100000000000
000101000000000000000011100000000000
100000010000000000000011100000000000
000000100010000000000011100000000000
001000000001000000000011100000000000
000000000100100000000011100000000000
000000000000001001000011100000000000
010000000000000000100011100000000000
000000000000010000010011100000000000
100110100000000000000000010000000000
110100010000000000000000010000000000
100001101000000000000000010000000000
000011011000000000000000010000000000
001100100100000000000000010000000000
001001001100000000000000010000000000
000010101100000000000000010000000000
011000100010000000000000010000000000
000100101010000000000000010000000000
010000011010000000000000010000000000
001001100001000000000000010000000000
110000001001000000000000010000000000
001010001001000000000000010000000000
000100010101000000000000010000000000
000101000011000000000000010000000000
100000010011000000000000010000000000
001101000000100000000000010000000000
010001010000100000000000010000000000
100000110000100000000000010000000000
100100001000100000000000010000000000
010100000010100000000000010000000000
000000101001100000000000010000000000
011001000000010000000000010000000000
101000100000010000000000010000000000
000101010000010000000000010000000000
010000100100010000000000010000000000
000010010100010000000000010000000000
010000000011010000000000010000000000
001000000010110000000000010000000000
000000010001110000000000010000000000
000011100000001000000000010000000000
100001010000001000000000010000000000
000101000100001000000000010000000000
000000110100001000000000010000000000
000100010010001000000000010000000000
001000000110001000000000010000000000
001100000001001000000000010000000000
010000000101001000000000010000000000
010000100000101000000000010000000000
000000001010101000000000010000000000
000100100000011000000000010000000000
100010010000000100000000010000000000
000100011000000100000000010000000000
000000110010000100000000010000000000
010100000001000100000000010000000000
001000010001000100000000010000000000
000001000101000100000000010000000000
101000000000100100000000010000000000
000010100000100100000000010000000000
010000000100100100000000010000000000
001010000000010100000000010000000000
000000000110010100000000010000000000
000000001000110100000000010000000000
011000000000001100000000010000000000
000000100001001100000000010000000000
011100000000000010000000010000000000
101010000000000010000000010000000000
000110010000000010000000010000000000
010001000010000010000000010000000000
100000100010000010000000010000000000
000001001001000010000000010000000000
010010000000100010000000010000000000
100001000000010010000000010000000000
001000010000010010000000010000000000
010000001000010010000000010000000000
000010000010010010000000010000000000
000000011000001010000000010000000000
000010000100001010000000010000000000
000000000001101010000000010000000000
000011000000000110000000010000000000
100000000100000110000000010000000000
000000000000011110000000010000000000
110010000000000001000000010000000000
001010010000000001000000010000000000
000110000100000001000000010000000000
000011000010000001000000010000000000
000000001110000001000000010000000000
010000100001000001000000010000000000
000001010001000001000000010000000000
000000101000010001000000010000000000
000010000001010001000000010000000000
000100000000110001000000010000000000
000010001000001001000000010000000000
100000000010001001000000010000000000
000001000000101001000000010000000000
001000000000011001000000010000000000
000101000000000101000000010000000000
100000001000000101000000010000000000
001000000010000011000000010000000000
000100000001000011000000010000000000
000000000100010011000000010000000000
010000000000000111000000010000000000
011010000000000000100000010000000000
110000100000000000100000010000000000
000001110000000000100000010000000000
000110001000000000100000010000000000
001000001010000000100000010000000000
000000010110000000100000010000000000
100001000001000000100000010000000000
000000000101100000100000010000000000
010000010000010000100000010000000000
100000001000001000100000010000000000
001000000000101000100000010000000000
000000000010011000100000010000000000
010001000000000100100000010000000000
000000001100000100100000010000000000
000010000010000100100000010000000000
000000100100000010100000010000000000
010000000001000010100000010000000000
000000001000100010100000010000000000
000100000000000110100000010000000000
001100000000000001100000010000000000
000010100000000001100000010000000000
100000000000010001100000010000000000
001011000000000000010000010000000000
010010010000000000010000010000000000
000001010100000000010000010000000000
001100000010000000010000010000000000
010000000110000000010000010000000000
000100100001000000010000010000000000
000010000101000000010000010000000000
011000000000100000010000010000000000
100001000000100000010000010000000000
000000100100100000010000010000000000
000010000010100000010000010000000000
100010000000010000010000010000000000
000000001100010000010000010000000000
110000000000001000010000010000000000
000000000001011000010000010000000000
000110000000000100010000010000000000
000001001000000100010000010000000000
000101000000000010010000010000000000
010000100000000010010000010000000000
000000010000100010010000010000000000
000000000001000110010000010000000000
000001100000000001010000010000000000
000000001000100001010000010000000000
000000000010010001010000010000000000
000000010000001001010000010000000000
001000000000000101010000010000000000
000001000010000000110000010000000000
001000000001000000110000010000000000
000000010000000100110000010000000000
010000101000000000001000010000000000
100100000100000000001000010000000000
010000010001000000001000010000000000
000001100000100000001000010000000000
001000010000100000001000010000000000
000100000001100000001000010000000000
000010001000010000001000010000000000
000000100010010000001000010000000000
000000000100110000001000010000000000
001000100000001000001000010000000000
000001000001001000001000010000000000
000010000000101000001000010000000000
001000001000000100001000010000000000
000000000100001100001000010000000000
000000000110000010001000010000000000
000000000001010010001000010000000000
010000000000001010001000010000000000
000000100100000001001000010000000000
001000000001000001001000010000000000
000001000000010001001000010000000000
000000000000100101001000010000000000
100000000000000011001000010000000000
100010000000000000101000010000000000
000000000011000000101000010000000000
000100000000001000101000010000000000
000000100000000100101000010000000000
000000010000000010101000010000000000
010000000000000001101000010000000000
001000000100000000011000010000000000
000000010010000000011000010000000000
000000001001000000011000010000000000
000100000000010000011000010000000000
000010000000000010011000010000000000
000000000000100000111000010000000000
001110000000000000000100010000000000
010001100000000000000100010000000000
010000010100000000000100010000000000
100000001100000000000100010000000000
100100000010000000000100010000000000
000010010010000000000100010000000000
000010100001000000000100010000000000
000100010000100000000100010000000000
010000001000100000000100010000000000
100000000001010000000100010000000000
001000001000001000000100010000000000
000001000010001000000100010000000000
000000000100101000000100010000000000
000000010000011000000100010000000000
001000000010000100000100010000000000
000000001001000100000100010000000000
000000101000000010000100010000000000
000000000101000010000100010000000000
000100000000010010000100010000000000
010100000000000001000100010000000000
000000011000000001000100010000000000
001000000100000001000100010000000000
100000000000100001000100010000000000
000000100000001001000100010000000000
000001000000000011000100010000000000
000100000100000000100100010000000000
000010000000100000100100010000000000
001000000000010000100100010000000000
010000000000001000100100010000000000
000000000000000101100100010000000000
000001000000010000010100010000000000
100000000000000100010100010000000000
001000000000000010010100010000000000
000000000001000001010100010000000000
000000001000000000110100010000000000
000011000000000000001100010000000000
000100100000000000001100010000000000
100000010000000000001100010000000000
000000001010000000001100010000000000
010000000000010000001100010000000000
000000000000000110001100010000000000
111000000000000000000010010000000000
000100110000000000000010010000000000
000011000100000000000010010000000000
010000001100000000000010010000000000
001000010010000000000010010000000000
000001001010000000000010010000000000
000000011001000000000010010000000000
000000100011000000000010010000000000
001000000100100000000010010000000000
100000000010100000000010010000000000
000110000000010000000010010000000000
100000000100010000000010010000000000
000001000000110000000010010000000000
000000101000001000000010010000000000
010000000000011000000010010000000000
100100000000000100000010010000000000
001000100000000100000010010000000000
000000010100000100000010010000000000
010000000010000100000010010000000000
000000000001100100000010010000000000
000010000000001100000010010000000000
000100000010000010000010010000000000
000000100000010010000010010000000000
100000000000001010000010010000000000
001001000000000001000010010000000000
000100001000000001000010010000000000
000010000000100001000010010000000000
000100000000100000100010010000000000
000000010000001000100010010000000000
000010000000000010100010010000000000
000000000100000001100010010000000000
010001000000000000010010010000000000
001000001000000000010010010000000000
100000000001000000010010010000000000
000000000000101000010010010000000000
000000000000000011010010010000000000
000000100000000000110010010000000000
001100000000000000001010010000000000
000001010000000000001010010000000000
100000001000000000001010010000000000
010000000000100000001010010000000000
000000000010001000001010010000000000
010010000000000000000110010000000000
000100000001000000000110010000000000
000000100000100000000110010000000000
000000000000010100000110010000000000
000000000000000000101110010000000000
110001000000000000000001010000000000
000101001000000000000001010000000000
011000000100000000000001010000000000
000000011100000000000001010000000000
101000000010000000000001010000000000
010010000010000000000001010000000000
000100000110000000000001010000000000
100000000101000000000001010000000000
000010001000100000000001010000000000
000001000010100000000001010000000000
100100000000010000000001010000000000
000000100000110000000001010000000000
001010000000001000000001010000000000
010000010000001000000001010000000000
100000000000101000000001010000000000
000000001000011000000001010000000000
000000100100000100000001010000000000
000000010000100100000001010000000000
000001000000010100000001010000000000
000000000010001100000001010000000000
100000010000000010000001010000000000
000000100001000010000001010000000000
000000000100100010000001010000000000
000100000000001010000001010000000000
001000100000000001000001010000000000
010000000000100001000001010000000000
000000000001001001000001010000000000
010100000000000000100001010000000000
001000010000000000100001010000000000
000000100010000000100001010000000000
000000000011000000010001010000000000
000000010000010000010001010000000000
000001000000001000010001010000000000
000000000000000001110001010000000000
000110000000000000001001010000000000
001001000000000000001001010000000000
000000001000000001001001010000000000
000000000100000000101001010000000000
100000000000000000011001010000000000
100000100000000000000101010000000000
001000000001000000000101010000000000
000000000100010000000101010000000000
000000000010000010000101010000000000
000010000000000001000101010000000000
000001000000000000100101010000000000
010000000000000000010101010000000000
000010000001000000000011010000000000
001000000000010000000011010000000000
000001000000000010000011010000000000
000000010000000001000011010000000000
100000000000000000100011010000000000
000000000100000000010011010000000000
000000000000000100001011010000000000
000000000000001000000111010000000000
001000011000000000000000110000000000
010100000100000000000000110000000000
110000000010000000000000110000000000
000001100010000000000000110000000000
010001000001000000000000110000000000
000000100101000000000000110000000000
000011000000100000000000110000000000
000000010100100000000000110000000000
100000000001100000000000110000000000
001100000000010000000000110000000000
100000010000010000000000110000000000
000100001000001000000000110000000000
010000010000000100000000110000000000
000000101000000100000000110000000000
000100000010000100000000110000000000
000001000000001100000000110000000000
001000100000000010000000110000000000
000010001000000010000000110000000000
000000000010001010000000110000000000
000100100000000001000000110000000000
100000000100000001000000110000000000
010000000000001001000000110000000000
000000000000010101000000110000000000
000000010000000011000000110000000000
101000000000000000100000110000000000
000101000000000000100000110000000000
000000000000100001100000110000000000
000000110000000000010000110000000000
000000001010000000010000110000000000
000000000000110000010000110000000000
000010000000000001010000110000000000
000000000000001000110000110000000000
010010000000000000001000110000000000
000001000100000000001000110000000000
000000000001000100001000110000000000
000000000000100010001000110000000000
000000000010000001001000110000000000
000000000000010000101000110000000000
000001001000000000000100110000000000
000000000010100000000100110000000000
000010000000001000000100110000000000
100000000000000010000100110000000000
000000100000000000100100110000000000
000100000000000000010100110000000000
000010000010000000000010110000000000
000000001000010000000010110000000000
001000000000001000000010110000000000
000000000100000010000010110000000000
000000000001000000100010110000000000
000000000000000100010010110000000000
000000100000000000001010110000000000
000000010000000000000110110000000000
000010100000000000000001110000000000
010000001000000000000001110000000000
000000010001000000000001110000000000
000100000000100000000001110000000000
000000000010010000000001110000000000
000000000000000100100001110000000000
001000000000000000010001110000000000
000000000000001000001001110000000000
101001010000000000000000001000000000
010011010000000000000000001000000000
011010001000000000000000001000000000
100100101000000000000000001000000000
101010000100000000000000001000000000
010000110100000000000000001000000000
110000001100000000000000001000000000
000001101100000000000000001000000000
100101000010000000000000001000000000
000110010010000000000000001000000000
000100100110000000000000001000000000
000001010110000000000000001000000000
001100010001000000000000001000000000
100001000101000000000000001000000000
000010010101000000000000001000000000
001000001101000000000000001000000000
110000000011000000000000001000000000
000100110000100000000000001000000000
011000000100100000000000001000000000
000101000100100000000000001000000000
000010001010100000000000001000000000
000010100001100000000000001000000000
010000001001100000000000001000000000
110001000000010000000000001000000000
000110100000010000000000001000000000
001000101000010000000000001000000000
010000011000010000000000001000000000
010010000100010000000000001000000000
100000100010010000000000001000000000
001010000001010000000000001000000000
000000010100110000000000001000000000
100000000001110000000000001000000000
001100100000001000000000001000000000
010100010000001000000000001000000000
000010101000001000000000001000000000
100000011000001000000000001000000000
100000100100001000000000001000000000
001000010010001000000000001000000000
000001001010001000000000001000000000
100000000010101000000000001000000000
001000000001101000000000001000000000
000100000001011000000000001000000000
000000001000111000000000001000000000
110100000000000100000000001000000000
000001110000000100000000001000000000
010000101000000100000000001000000000
000010100010000100000000001000000000
000000011010000100000000001000000000
000010001001000100000000001000000000
000100000011000100000000001000000000
000110000000100100000000001000000000
100001000000100100000000001000000000
001000000010100100000000001000000000
001000010000010100000000001000000000
000000000101010100000000001000000000
000010010000001100000000001000000000
100000110000000010000000001000000000
010001001000000010000000001000000000
000010001100000010000000001000000000
000000011001000010000000001000000000
001010000000100010000000001000000000
000100001000100010000000001000000000
000000100010100010000000001000000000
010100000000010010000000001000000000
100010000000010010000000001000000000
000001010000010010000000001000000000
001000000010010010000000001000000000
101000000000001010000000001000000000
000101000000001010000000001000000000
000000000011001010000000001000000000
000000000100011010000000001000000000
001100000000000110000000001000000000
100000001000000110000000001000000000
000000010000100110000000001000000000
001110000000000001000000001000000000
010101000000000001000000001000000000
000011001000000001000000001000000000
001000100001000001000000001000000000
010000010001000001000000001000000000
100000001001000001000000001000000000
000000100100100001000000001000000000
001001000000010001000000001000000000
010000100000001001000000001000000000
000100001000001001000000001000000000
001000000100001001000000001000000000
000001000001001001000000001000000000
100000000000011001000000001000000000
100000010000000101000000001000000000
000000001100000101000000001000000000
000001000010000101000000001000000000
000000000000110101000000001000000000
100100000000000011000000001000000000
000001100000000011000000001000000000
010000000010000011000000001000000000
000000000000001111000000001000000000
011001000000000000100000001000000000
000101001000000000100000001000000000
101000000010000000100000001000000000
000011000010000000100000001000000000
000001100001000000100000001000000000
000000000111000000100000001000000000
110000000000100000100000001000000000
001000010000100000100000001000000000
000000101000100000100000001000000000
100000010000010000100000001000000000
000000010100001000100000001000000000
000001000000101000100000001000000000
000010000000011000100000001000000000
000001000100000100100000001000000000
010000000001000100100000001000000000
000000100000010100100000001000000000
000100000000001100100000001000000000
000010100000000010100000001000000000
010000000100000010100000001000000000
000100000001000001100000001000000000
000010000000100001100000001000000000
000000000010001001100000001000000000
001000000000000011100000001000000000
001101000000000000010000001000000000
011000010000000000010000001000000000
000000111000000000010000001000000000
000011000100000000010000001000000000
100000010100000000010000001000000000
100010000001000000010000001000000000
000100000101000000010000001000000000
000000001011000000010000001000000000
010000100000100000010000001000000000
100000001000100000010000001000000000
101000000000010000010000001000000000
000000000010110000010000001000000000
001000001000001000010000001000000000
010000000100000100010000001000000000
000100000000010100010000001000000000
000000000001001100010000001000000000
001000100000000010010000001000000000
000000000110000010010000001000000000
000001000001000010010000001000000000
110000000000000001010000001000000000
000000010010000001010000001000000000
001000000000100001010000001000000000
000000000100010001010000001000000000
000010000000000011010000001000000000
000110000000000000110000001000000000
100000100000000000110000001000000000
000001010000000000110000001000000000
010000000000001000110000001000000000
110010000000000000001000001000000000
000101100000000000001000001000000000
100100010000000000001000001000000000
001001001000000000001000001000000000
000000101010000000001000001000000000
000110000001000000001000001000000000
001000000011000000001000001000000000
000010010000100000001000001000000000
000001000010100000001000001000000000
001100000000010000001000001000000000
010000100000010000001000001000000000
000000010010010000001000001000000000
000001000001010000001000001000000000
010001000000001000001000001000000000
000000000110001000001000001000000000
011000000000000100001000001000000000
100000000001000100001000001000000000
000000000000101100001000001000000000
000011000000000010001000001000000000
000000100100000010001000001000000000
100000000010000010001000001000000000
000010100000000001001000001000000000
001000010000000001001000001000000000
100000000100000001001000001000000000
000000001000010001001000001000000000
000000000000100011001000001000000000
000000110000000000101000001000000000
000000000100010000101000001000000000
000000000001001000101000001000000000
000000001000000100101000001000000000
000100000000000010101000001000000000
000000100001000000011000001000000000
000100000000100000011000001000000000
000000001000000010011000001000000000
101100000000000000000100001000000000
100001001000000000000100001000000000
001000010100000000000100001000000000
010010000010000000000100001000000000
001000001000100000000100001000000000
000000110000010000000100001000000000
000100001000010000000100001000000000
000010000000110000000100001000000000
110000000000001000000100001000000000
000001000100001000000100001000000000
000000010001001000000100001000000000
000000000010011000000100001000000000
000100010000000100000100001000000000
000000100000100100000100001000000000
000001000000010100000100001000000000
000100000100000010000100001000000000
000000000010000110000100001000000000
100010000000000001000100001000000000
000000000011000001000100001000000000
000000000000101001000100001000000000
001000000000000101000100001000000000
000000010010000000100100001000000000
000100000000100000100100001000000000
000000100000001000100100001000000000
100000000000000100100100001000000000
000000000000010010100100001000000000
010000000000000001100100001000000000
010001000000000000010100001000000000
000000000001100000010100001000000000
000010000000000100010100001000000000
000000010000000010010100001000000000
000000001000000001010100001000000000
001000000000000000110100001000000000
000100000010000000001100001000000000
000000001001000000001100001000000000
000000000100100000001100001000000000
000010000000001000001100001000000000
000001000000000001001100001000000000
000000000000010000011100001000000000
000111000000000000000010001000000000
001000110000000000000010001000000000
100000010010000000000010001000000000
001000001010000000000010001000000000
010000000110000000000010001000000000
010010000001000000000010001000000000
000001001001000000000010001000000000
100000100000100000000010001000000000
000001010000100000000010001000000000
100100000000010000000010001000000000
000010001000010000000010001000000000
001000000100010000000010001000000000
100000000001001000000010001000000000
010000000000101000000010001000000000
100010000000000100000010001000000000
000100000100000100000010001000000000
000000100001000100000010001000000000
000000000010010100000010001000000000
000000001000001100000010001000000000
100001000000000010000010001000000000
000100000001000010000010001000000000
000000000100100010000010001000000000
000000010100000001000010001000000000
000000000010100001000010001000000000
000010000000001001000010001000000000
001010000000000000100010001000000000
000000001100000000100010001000000000
000100000010000000100010001000000000
010000000000010000100010001000000000
000000010000000100100010001000000000
000000100000000001100010001000000000
000010000010000000010010001000000000
000001000000010000010010001000000000
000100000000001000010010001000000000
001000000000000100010010001000000000
000000000000000010110010001000000000
000000100000001000001010001000000000
010000000000000010001010001000000000
000100000000000001001010001000000000
000000000000100000101010001000000000
000000000100000000011010001000000000
000001100000000000000110001000000000
000010010000000000000110001000000000
010000001000000000000110001000000000
000000000101000000000110001000000000
001000000000001000000110001000000000
000000000000000011000110001000000000
011100000000000000000001001000000000
110000100000000000000001001000000000
000010011000000000000001001000000000
000001100010000000000001001000000000
001000000110000000000001001000000000
000100001001000000000001001000000000
000000100101000000000001001000000000
000000001100100000000001001000000000
000000010001100000000001001000000000
000100000010010000000001001000000000
010000000001010000000001001000000000
000011000000001000000001001000000000
010000000010001000000001001000000000
000000100000011000000001001000000000
000000010100000100000001001000000000
100000000010000100000001001000000000
001000000000001100000001001000000000
010010000000000010000001001000000000
000100010000000010000001001000000000
000000001010000010000001001000000000
001000000001000010000001001000000000
000000000000110010000001001000000000
000001000000000110000001001000000000
000010000001000001000001001000000000
100000000000100001000001001000000000
000000010000001001000001001000000000
010000000000000101000001001000000000
000100100000000000100001001000000000
000010000100000000100001001000000000
100000000001000000100001001000000000
000001000000010000100001001000000000
000010000000010000010001001000000000
000000001000000100010001001000000000
000001000000000001010001001000000000
000000000010000000110001001000000000
001000100000000000001001001000000000
000100000100000000001001001000000000
010000000000100000001001001000000000
100000000000001000001001001000000000
000000000000010100001001001000000000
000000000000000001101001001000000000
000000010000000000011001001000000000
000110000000000000000101001000000000
000000101000000000000101001000000000
010000000100000000000101001000000000
001000000000010000000101001000000000
000000000001000100000101001000000000
001001000000000000000011001000000000
100000000100000000000011001000000000
000010000000100000000011001000000000
000000010000010000000011001000000000
000000000000001010000011001000000000
000000000000000000010111001000000000
100110000000000000000000101000000000
011000100000000000000000101000000000
100001100000000000000000101000000000
000010100100000000000000101000000000
001100000010000000000000101000000000
000000001110000000000000101000000000
010100000001000000000000101000000000
001001000001000000000000101000000000
000010000011000000000000101000000000
101000000000100000000000101000000000
010000000010100000000000101000000000
000001000100010000000000101000000000
000000100001010000000000101000000000
010010000000001000000000101000000000
000000010000011000000000101000000000
000101000000000100000000101000000000
001000001000000100000000101000000000
010000000000010100000000101000000000
000000000100001100000000101000000000
100000000100000010000000101000000000
000000010010000010000000101000000000
000000001000010010000000101000000000
000000100000001010000000101000000000
000000000001000110000000101000000000
010000001000000001000000101000000000
000000010000100001000000101000000000
000000000010010001000000101000000000
000010000000000101000000101000000000
000100010000000000100000101000000000
001000000000010000100000101000000000
000000000000100100100000101000000000
100000000000000001100000101000000000
001010000000000000010000101000000000
000100001000000000010000101000000000
000000010001000000010000101000000000
100000000000001000010000101000000000
000000000001100000001000101000000000
000000001000001000001000101000000000
000000100000000100001000101000000000
000000000000000000111000101000000000
000011000000000000000100101000000000
000100100000000000000100101000000000
000000000100000000100100101000000000
000000000010000000010100101000000000
010000000000000000001100101000000000
010000010000000000000010101000000000
000100000000100000000010101000000000
000000000010001000000010101000000000
000000000001000001000010101000000000
000001000000000000100010101000000000
000000100000000000010010101000000000
001000000000000000001010101000000000
100000000000000000000110101000000000
000001000000100000000001101000000000
000100000000001000000001101000000000
000000100000000001000001101000000000
000000001000000000100001101000000000
010000000000000000010001101000000000
000000000010000000001001101000000000
000000000000000010000101101000000000
000000000000000100000011101000000000
100010001000000000000000011000000000
000100001100000000000000011000000000
001010000010000000000000011000000000
011000000001000000000000011000000000
000000110001000000000000011000000000
001000100000100000000000011000000000
100000000100100000000000011000000000
000000010010100000000000011000000000
000001100000010000000000011000000000
000000001010010000000000011000000000
010000000000110000000000011000000000
000110000000001000000000011000000000
010000001000001000000000011000000000
000010000100000100000000011000000000
100000000000001100000000011000000000
110000000000000010000000011000000000
001000001000000010000000011000000000
000000010100000010000000011000000000
000010000001000010000000011000000000
000000100000000110000000011000000000
100000100000000001000000011000000000
000100010000000001000000011000000000
000001000100000001000000011000000000
000000000001000101000000011000000000
100100000000000000100000011000000000
000010010000000000100000011000000000
010000000010000000100000011000000000
001000000000000100100000011000000000
000000000000001010100000011000000000
000000001000000001100000011000000000
010100000000000000010000011000000000
000010100000000000010000011000000000
100000000010000000010000011000000000
000000000000010000110000011000000000
101000000000000000001000011000000000
000000011000000000001000011000000000
000000000101000000001000011000000000
000000000000011000001000011000000000
000001000000000000101000011000000000
000000000000000100011000011000000000
001001000000000000000100011000000000
000000100010000000000100011000000000
000000000000100010000100011000000000
000000000000010001000100011000000000
000000000001000000100100011000000000
000000000000001000010100011000000000
000000100100000000000010011000000000
000000000001010000000010011000000000
000001000000000100000010011000000000
010000000000000001000010011000000000
000000010000000000010010011000000000
000010000000000000001010011000000000
000001000001000000000001011000000000
000000000100001000000001011000000000
000100000000000100000001011000000000
000000000010000001000001011000000000
000000000000100000010001011000000000
000000000000000010001001011000000000
000000010000000000000101011000000000
000000001000000000000011011000000000
000001010000000000000000111000000000
001000000100000000000000111000000000
000000001000100000000000111000000000
000010000000010000000000111000000000
000000000001001000000000111000000000
000000000000000010010000111000000000
000100000000000000001000111000000000
000000000000000100000100111000000000
100000000000000000000001111000000000
110001001000000000000000000100000000
010100101000000000000000000100000000
001001101000000000000000000100000000
001101000100000000000000000100000000
010010010100000000000000000100000000
100110000010000000000000000100000000
010101000010000000000000000100000000
001000011010000000000000000100000000
011000000110000000000000000100000000
000000110110000000000000000100000000
010010100001000000000000000100000000
100100010001000000000000000100000000
000011001001000000000000000100000000
000010010011000000000000000100000000
000000101011000000000000000100000000
100010010000100000000000000100000000
000110001000100000000000000100000000
100000101000100000000000000100000000
101000000010100000000000000100000000
010000100010100000000000000100000000
000001001010100000000000000100000000
000100000110100000000000000100000000
011000000001100000000000000100000000
101000001000010000000000000100000000
000010011000010000000000000100000000
100000100100010000000000000100000000
001100000010010000000000000100000000
100001000010010000000000000100000000
000010100010010000000000000100000000
000001000101010000000000000100000000
000001010000110000000000000100000000
001000000100110000000000000100000000
011000100000001000000000000100000000
100001100000001000000000000100000000
000011010000001000000000000100000000
110000000100001000000000000100000000
000100010100001000000000000100000000
001000001100001000000000000100000000
001001000010001000000000000100000000
010000010001001000000000000100000000
100000000011001000000000000100000000
000101000000101000000000000100000000
000000001010011000000000000100000000
010000000000111000000000000100000000
101100000000000100000000000100000000
000110010000000100000000000100000000
100000110000000100000000000100000000
001010001000000100000000000100000000
000001010100000100000000000100000000
010000001100000100000000000100000000
010000010010000100000000000100000000
100001000001000100000000000100000000
000100001001000100000000000100000000
000000100101000100000000000100000000
010000000001010100000000000100000000
000100000000110100000000000100000000
000010000000101100000000000100000000
000000000100011100000000000100000000
011010000000000010000000000100000000
101001000000000010000000000100000000
100100100000000010000000000100000000
000000111000000010000000000100000000
001000010100000010000000000100000000
110000000010000010000000000100000000
000001010001000010000000000100000000
000000001101000010000000000100000000
000001000100100010000000000100000000
000010000001100010000000000100000000
000011000000010010000000000100000000
010000100000010010000000000100000000
000100000001010010000000000100000000
000100001000001010000000000100000000
000000000010101010000000000100000000
000001001000000110000000000100000000
010000011000000001000000000100000000
001000100100000001000000000100000000
100000010100000001000000000100000000
100000100010000001000000000100000000
000001000110000001000000000100000000
000000001100100001000000000100000000
110000000000010001000000000100000000
000101000000010001000000000100000000
000010000100010001000000000100000000
000000010001010001000000000100000000
001010000000001001000000000100000000
010001000000001001000000000100000000
000000101000001001000000000100000000
000100000001001001000000000100000000
100000000000101001000000000100000000
010100000000000101000000000100000000
000010100000000101000000000100000000
000000000001100101000000000100000000
000000000010001101000000000100000000
000110000000000011000000000100000000
010000000100000011000000000100000000
000000001000010011000000000100000000
000111000000000000100000000100000000
001010100000000000100000000100000000
100000011000000000100000000100000000
100100000100000000100000000100000000
000001100100000000100000000100000000
100010000001000000100000000100000000
000100010000100000100000000100000000
001000001000100000100000000100000000
010000000100100000100000000100000000
000000010010010000100000000100000000
000100100000001000100000000100000000
001000010000000100100000000100000000
000010000100000100100000000100000000
000100000010000100100000000100000000
000000100000100100100000000100000000
010000000000001100100000000100000000
010000001000000010100000000100000000
000000000110000010100000000100000000
000000100001000010100000000100000000
000000000000011010100000000100000000
010010000000000001100000000100000000
000000110000000001100000000100000000
001000000001000001100000000100000000
000000000000000111100000000100000000
001100100000000000010000000100000000
000010100100000000010000000100000000
010100000001000000010000000100000000
000001100001000000010000000100000000
100000000101000000010000000100000000
000000110000100000010000000100000000
000000000011100000010000000100000000
011000000000010000010000000100000000
000100001000010000010000000100000000
000000010100010000010000000100000000
010000001000001000010000000100000000
100000000000011000010000000100000000
110000000000000100010000000100000000
000000001010000100010000000100000000
000000100000010100010000000100000000
000001000000001100010000000100000000
000000100010000010010000000100000000
001000000000100010010000000100000000
000000010000001010010000000100000000
000010000000000110010000000100000000
000001010000000001010000000100000000
100000001000000001010000000100000000
001000000010000001010000000100000000
000010000000100000110000000100000000
000001000000010000110000000100000000
000000000001000100110000000100000000
000100000000000001110000000100000000
000110100000000000001000000100000000
001100001000000000001000000100000000
100010001000000000001000000100000000
000000011100000000001000000100000000
000001100010000000001000000100000000
010000001010000000001000000100000000
101000000001000000001000000100000000
010001000000100000001000000100000000
000010000010100000001000000100000000
000000000101100000001000000100000000
001000010000010000001000000100000000
010000000100010000001000000100000000
010100000000001000001000000100000000
000000000001011000001000000100000000
000100000100000100001000000100000000
100000000000001100001000000100000000
100000010000000010001000000100000000
001000000010000010001000000100000000
000010000000001010001000000100000000
000000000000100110001000000100000000
000100010000000001001000000100000000
000000000011000001001000000100000000
000000100000100001001000000100000000
011000000000000000101000000100000000
000000001001000000101000000100000000
000100000000010000101000000100000000
000000000010001000101000000100000000
000001000000000001101000000100000000
000011000000000000011000000100000000
010000010000000000011000000100000000
000000101000000000011000000100000000
001000000000000100011000000100000000
100000000000000000111000000100000000
011001000000000000000100000100000000
000010110000000000000100000100000000
010010001000000000000100000100000000
000100100100000000000100000100000000
100000000110000000000100000100000000
000000010101000000000100000100000000
000011000000100000000100000100000000
000100000001100000000100000100000000
000001001000010000000100000100000000
000000100001010000000100000100000000
000110000000001000000100000100000000
001000010000001000000100000100000000
000000001001001000000100000100000000
000000100000101000000100000100000000
001000100000000100000100000100000000
000000000011000100000100000100000000
001100000000000010000100000100000000
100000000001000010000100000100000000
010000000000100010000100000100000000
000000000000010110000100000100000000
000001100000000001000100000100000000
000000010010000001000100000100000000
010000000001000001000100000100000000
100000000000000101000100000100000000
101000000000000000100100000100000000
000001010000000000100100000100000000
000100001000000000100100000100000000
010000000010000000100100000100000000
000000000100001000100100000100000000
000000000000010001100100000100000000
100100000000000000010100000100000000
000000011000000000010100000100000000
000000000010001000010100000100000000
000000000000100100010100000100000000
000000000100000010010100000100000000
000010000000000001010100000100000000
100001000000000000001100000100000000
000000010000100000001100000100000000
000010000000010000001100000100000000
000000000100000001001100000100000000
010110000000000000000010000100000000
110000010000000000000010000100000000
010000100100000000000010000100000000
000100001010000000000010000100000000
001001000001000000000010000100000000
100100000000100000000010000100000000
000100000100010000000010000100000000
000000011000001000000010000100000000
000010000100001000000010000100000000
000001000000011000000010000100000000
011000000000000100000010000100000000
000000100010000100000010000100000000
000000001000100100000010000100000000
000000000001001100000010000100000000
000010001000000010000010000100000000
100000000100000010000010000100000000
000000010000010010000010000100000000
000000100000001010000010000100000000
100001000000000001000010000100000000
000010000010000001000010000100000000
000000000001000011000010000100000000
010001000000000000100010000100000000
000000000001100000100010000100000000
000000000000010100100010000100000000
000100000000000010100010000100000000
100000100000000000010010000100000000
000000001001000000010010000100000000
000010000000010000010010000100000000
000000010000000100010010000100000000
010000000000000010010010000100000000
000000000000001001010010000100000000
001000000000000000110010000100000000
001000100000000000001010000100000000
000000000000110000001010000100000000
000001000000000010001010000100000000
000000001000000001001010000100000000
000000000100000000101010000100000000
000100000000000000011010000100000000
100000001000000000000110000100000000
000010000001000000000110000100000000
000000000100100000000110000100000000
000000000010010000000110000100000000
000001000000000100000110000100000000
000000100000000000100110000100000000
000000000000001000001110000100000000
101010000000000000000001000100000000
000011100000000000000001000100000000
100001010000000000000001000100000000
000100011000000000000001000100000000
100000001100000000000001000100000000
100000100001000000000001000100000000
010000001001000000000001000100000000
000100000101000000000001000100000000
001000000011000000000001000100000000
001001000000100000000001000100000000
000000100100100000000001000100000000
010000010000010000000001000100000000
000000101000010000000001000100000000
010010000000001000000001000100000000
000001000100001000000001000100000000
000100000010001000000001000100000000
010000000000100100000001000100000000
001000000000010100000001000100000000
010001000000000010000001000100000000
000010000010000010000001000100000000
000000010000100010000001000100000000
000000000001001010000001000100000000
000000000100000110000001000100000000
010000100000000001000001000100000000
000010000000100001000001000100000000
000000000010010001000001000100000000
000000001010000000100001000100000000
000000000001010000100001000100000000
000001000000000100100001000100000000
100000000000000010100001000100000000
000101000000000000010001000100000000
000000000110000000010001000100000000
000010000001000000010001000100000000
001000000000001000010001000100000000
000000001000000010010001000100000000
000000010000000000110001000100000000
000001000001000000001001000100000000
000000100000001000001001000100000000
000010000000000100001001000100000000
000100000000000010001001000100000000
000000000000000001011001000100000000
100000000000001000000101000100000000
000000010000000100000101000100000000
001000000000000001000101000100000000
000010000000000000100101000100000000
000000000000010000010101000100000000
000000000010000000001101000100000000
000000110000000000000011000100000000
000001001000000000000011000100000000
001000000100000000000011000100000000
000000000010100000000011000100000000
100000000000010000000011000100000000
000100000000000100000011000100000000
000000000000000001100011000100000000
001110000000000000000000100100000000
110000100000000000000000100100000000
011000010000000000000000100100000000
100100001000000000000000100100000000
000001001100000000000000100100000000
000000110001000000000000100100000000
000100000011000000000000100100000000
000010000100100000000000100100000000
000000010010100000000000100100000000
100010000000010000000000100100000000
000000000110010000000000100100000000
000000001000110000000000100100000000
000010000001001000000000100100000000
001000000000101000000000100100000000
000001100000000100000000100100000000
001000000001000100000000100100000000
000000010000001100000000100100000000
000000001010000010000000100100000000
010000000001000010000000100100000000
000100000000000110000000100100000000
001001000000000001000000100100000000
000010001000000001000000100100000000
000000000101000001000000100100000000
000100000000100001000000100100000000
000000000000011001000000100100000000
000000100000000011000000100100000000
000001000000100000100000100100000000
010000000000010000100000100100000000
100000000000001000100000100100000000
000000001000000100100000100100000000
001000000000000010100000100100000000
101000000000000000010000100100000000
000010010000000000010000100100000000
000001000010000000010000100100000000
010000000000100000010000100100000000
000000100000001000010000100100000000
100000000010000000001000100100000000
000001000000001000001000100100000000
000000000100000010001000100100000000
000000100000000000101000100100000000
000000000001000000011000100100000000
000100010000000000000100100100000000
000010000010000000000100100100000000
001000000000010000000100100100000000
010000000000000100000100100100000000
000000000000001010000100100100000000
000000000000000000110100100100000000
000000001000000000001100100100000000
000011000000000000000010100100000000
000000010100000000000010100100000000
001000000010000000000010100100000000
000100000000001000000010100100000000
100000000000000100000010100100000000
000000000000100010000010100100000000
000100100000000000000001100100000000
010000000010000000000001100100000000
100000000000100000000001100100000000
000001000000010000000001100100000000
000000001000001000000001100100000000
000000000000000101000001100100000000
000000000000000000001011100100000000
010011000000000000000000010100000000
001100010000000000000000010100000000
010000110000000000000000010100000000
100001000100000000000000010100000000
000001010010000000000000010100000000
000110000001000000000000010100000000
000000000111000000000000010100000000
001010000000100000000000010100000000
000100100000100000000000010100000000
000001000001100000000000010100000000
010100000000010000000000010100000000
001000000001010000000000010100000000
100010000000001000000000010100000000
000000100010001000000000010100000000
000000010000101000000000010100000000
001001000000000100000000010100000000
100000000000010100000000010100000000
000000001000001100000000010100000000
000010100000000010000000010100000000
100000001000000010000000010100000000
000100000100000010000000010100000000
001000000000001010000000010100000000
000000000010000110000000010100000000
101000000000000001000000010100000000
010000000010000001000000010100000000
000000001001000001000000010100000000
000000000100001001000000010100000000
000000010000000101000000010100000000
000000000000100011000000010100000000
001000000100000000100000010100000000
100000000010000000100000010100000000
000000001000010000100000010100000000
000000000001001000100000010100000000
000001000000000010100000010100000000
100000010000000000010000010100000000
000010001000000000010000010100000000
000100000000001000010000010100000000
000000000000010010010000010100000000
010000000000000000110000010100000000
000101000000000000001000010100000000
100000100000000000001000010100000000
000010000100000000001000010100000000
000000001000100000001000010100000000
010000000000000100001000010100000000
110000000000000000000100010100000000
000000000000110000000100010100000000
000000000100000100000100010100000000
000000010000000010000100010100000000
000000000000000000011100010100000000
000001100000000000000010010100000000
000010010000000000000010010100000000
000000000010000000010010010100000000
000000000001000000001010010100000000
001000000000000000000110010100000000
001000001000000000000001010100000000
000010000000010000000001010100000000
000000000001000100000001010100000000
000000000000100000100001010100000000
000000100000000000010001010100000000
000000010000000000001001010100000000
000100000000000000000101010100000000
010000000000000000000011010100000000
000000100000010000000000110100000000
000010000000000100000000110100000000
000000010000000000100000110100000000
000000000100000000010000110100000000
001000000000000000001000110100000000
000000000001000000000100110100000000
000000000000000001000010110100000000
000000000000000010000001110100000000
100010100000000000000000001100000000
010001000100000000000000001100000000
000010000110000000000000001100000000
000101000001000000000000001100000000
001100000000100000000000001100000000
000000011000100000000000001100000000
000100010000010000000000001100000000
010000000010010000000000001100000000
000000001001010000000000001100000000
100100000000001000000000001100000000
000000110000001000000000001100000000
000000000101001000000000001100000000
001000000000011000000000001100000000
000011000000000100000000001100000000
001000000100000100000000001100000000
000001000010000010000000001100000000
010000000000000110000000001100000000
011000000000000001000000001100000000
000100000100000001000000001100000000
000000001010000001000000001100000000
000001000000100001000000001100000000
000000010000000011000000001100000000
100001000000000000100000001100000000
010000010000000000100000001100000000
000010001000000000100000001100000000
000000100010000000100000001100000000
000000000000100010100000001100000000
010010000000000000010000001100000000
000001001000000000010000001100000000
001000000001000000010000001100000000
000100000000000010010000001100000000
000000000000000101010000001100000000
000000000100000000110000001100000000
001010000000000000001000001100000000
000001010000000000001000001100000000
010000000001000000001000001100000000
100000000000100000001000001100000000
000000000000001000011000001100000000
010100000000000000000100001100000000
000000001100000000000100001100000000
000000000010100000000100001100000000
100000000000010000000100001100000000
000000000000001100000100001100000000
000000100000000000010100001100000000
000000000000000010001100001100000000
101000000000000000000010001100000000
000100100000000000000010001100000000
000000010001000000000010001100000000
000000000000010001000010001100000000
000000000000001000100010001100000000
000000000000100000010010001100000000
000000000000000100001010001100000000
000000010010000000000001001100000000
000000000000101000000001001100000000
000000100000000010000001001100000000
001000000000000000100001001100000000
100000000000000000010001001100000000
000000001000000000001001001100000000
000001000000000000000101001100000000
100000010000000000000000101100000000
000000100000100000000000101100000000
000000000010000100000000101100000000
000010000000000010000000101100000000
000000000001000000100000101100000000
000000000000010000001000101100000000
000000000000000001000100101100000000
000000001000000000000010101100000000
000000000100000000000001101100000000
000000101000000000000000011100000000
000100000010000000000000011100000000
100000000001000000000000011100000000
000000000100010000000000011100000000
000001000000001000000000011100000000
000000000000100100000000011100000000
000000000000000001001000011100000000
000010000000000000000100011100000000
000000000000000010000010011100000000
010000000000000000000000111100000000
111010000000000000000000000010000000
100010110000000000000000000010000000
100100011000000000000000000010000000
011000100100000000000000000010000000
001010010100000000000000000010000000
000100110100000000000000000010000000
100000101100000000000000000010000000
000110100010000000000000000010000000
001001001010000000000000000010000000
100101000001000000000000000010000000
010011000001000000000000000010000000
001010100001000000000000000010000000
100010001001000000000000000010000000
000100001101000000000000000010000000
001100000011000000000000000010000000
000000011011000000000000000010000000
001001010000100000000000000010000000
010010001000100000000000000010000000
100100000100100000000000000010000000
000001100100100000000000000010000000
000001001001100000000000000010000000
000000010101100000000000000010000000
101001000000010000000000000010000000
010001001000010000000000000010000000
000011000100010000000000000010000000
010000010100010000000000000010000000
110000000010010000000000000010000000
010100000001010000000000000010000000
001000010001010000000000000010000000
000000100101010000000000000010000000
000010000011010000000000000010000000
001100000000110000000000000010000000
101000100000001000000000000010000000
010100000100001000000000000010000000
000001001100001000000000000010000000
010000010010001000000000000010000000
000110000001001000000000000010000000
010000100001001000000000000010000000
000001010001001000000000000010000000
000000100010101000000000000010000000
100000000001101000000000000010000000
000000101000011000000000000010000000
000100000010011000000000000010000000
001100010000000100000000000010000000
010000110000000100000000000010000000
000001101000000100000000000010000000
011000000010000100000000000010000000
000010001010000100000000000010000000
000100000110000100000000000010000000
000100100001000100000000000010000000
100000100000100100000000000010000000
001000001000100100000000000010000000
010000000001100100000000000010000000
000010100000010100000000000010000000
100001000000001100000000000010000000
000000000101001100000000000010000000
001000000000011100000000000010000000
010110000000000010000000000010000000
110001000000000010000000000010000000
000011001000000010000000000010000000
010000011000000010000000000010000000
000101000100000010000000000010000000
000000101010000010000000000010000000
001000000110000010000000000010000000
001000001001000010000000000010000000
100000000011000010000000000010000000
010000100000100010000000000010000000
100000001000100010000000000010000000
000010000100100010000000000010000000
000000010010100010000000000010000000
100100000000010010000000000010000000
001000000000101010000000000010000000
000010000000011010000000000010000000
000001000000010110000000000010000000
000000000010001110000000000010000000
001101000000000001000000000010000000
010100100000000001000000000010000000
010010010000000001000000000010000000
100001001000000001000000000010000000
000000011100000001000000000010000000
000100001010000001000000000010000000
011000000001000001000000000010000000
000000101000100001000000000010000000
000000000110100001000000000010000000
100010000000010001000000000010000000
000000100010010001000000000010000000
000001000000110001000000000010000000
110000000000001001000000000010000000
000001100000001001000000000010000000
001000010000001001000000000010000000
000010000000101001000000000010000000
000010000100000101000000000010000000
000000000001010101000000000010000000
000000100100000011000000000010000000
100000000000000111000000000010000000
100110000000000000100000000010000000
001000001100000000100000000010000000
000100010010000000100000000010000000
010000001010000000100000000010000000
010000010001000000100000000010000000
000000100011000000100000000010000000
000000000110010000100000000010000000
011000000000001000100000000010000000
000010100000001000100000000010000000
000001000010001000100000000010000000
000000001000101000100000000010000000
100000000000011000100000000010000000
000101000000000100100000000010000000
001000100000000100100000000010000000
000000010100000100100000000010000000
000010000000100100100000000010000000
010000000000010100100000000010000000
001010000000000010100000000010000000
000001010000000010100000000010000000
100000000100000010100000000010000000
000000000000110010100000000010000000
000000000001000110100000000010000000
000011000000000001100000000010000000
100000100000000001100000000010000000
001000000010000001100000000010000000
000000000100001001100000000010000000
000011100000000000010000000010000000
110000010000000000010000000010000000
000101010000000000010000000010000000
010000001100000000010000000010000000
010010000010000000010000000010000000
000000110010000000010000000010000000
100000001010000000010000000010000000
100000100001000000010000000010000000
101000000000100000010000000010000000
010001000000100000010000000010000000
000010001000010000010000000010000000
000100000100010000010000000010000000
001000000010010000010000000010000000
000000001001001000010000000010000000
100100000000000100010000000010000000
000010010000000100010000000010000000
000100001000000010010000000010000000
000001000010000010010000000010000000
000010000001000010010000000010000000
000000010000010010010000000010000000
001000000000000110010000000010000000
001000000100000001010000000010000000
000000000011000001010000000010000000
000000010000100001010000000010000000
000000000000001101010000000010000000
001001000000000000110000000010000000
000000011000000000110000000010000000
000100000000100000110000000010000000
000000000000000011110000000010000000
000110010000000000001000000010000000
101000000010000000001000000010000000
000001010010000000001000000010000000
110000000001000000001000000010000000
001010000000100000001000000010000000
000000110000100000001000000010000000
010000000010100000001000000010000000
000000011000010000001000000010000000
100000000100010000001000000010000000
000000000001110000001000000010000000
001100000000001000001000000010000000
000010000100001000001000000010000000
000000001010001000001000000010000000
001000000100000100001000000010000000
010000000000001100001000000010000000
011000000000000010001000000010000000
000000000101000010001000000010000000
000000010000001010001000000010000000
000000100000000110001000000010000000
000000010001000001001000000010000000
000100000000010001001000000010000000
000000001000000101001000000010000000
000001000000000011001000000010000000
000000101000000000101000000010000000
010000000100000000101000000010000000
000100000001000000101000000010000000
100000000000100000101000000010000000
000001000000010000011000000010000000
000000100000001000011000000010000000
000000000000100010011000000010000000
100000000000000001011000000010000000
000010000000000000111000000010000000
000011010000000000000100000010000000
000110000100000000000100000010000000
010001000100000000000100000010000000
000000001110000000000100000010000000
000000110001000000000100000010000000
001000000101000000000100000010000000
010100000000100000000100000010000000
001000100000010000000100000010000000
000001000001010000000100000010000000
000000000010110000000100000010000000
100000010000001000000100000010000000
000100001000001000000100000010000000
001000000010001000000100000010000000
001010000000000100000100000010000000
100000000010000100000100000010000000
000000000000101100000100000010000000
100000100000000010000100000010000000
000010000010000010000100000010000000
010000000000000110000100000010000000
010000001000000001000100000010000000
100000000100000001000100000010000000
000100000001000001000100000010000000
000001000000000101000100000010000000
000000000000010011000100000010000000
000010001000000000100100000010000000
000000000001100000100100000010000000
000000010000010000100100000010000000
001100000000000000010100000010000000
000000000100100000010100000010000000
000010000000001000010100000010000000
000000000001000100010100000010000000
000000100000000000110100000010000000
000001100000000000001100000010000000
001000001000000000001100000010000000
000000010100000000001100000010000000
000100000000000010001100000010000000
010000000000000000011100000010000000
001100100000000000000010000010000000
000001011000000000000010000010000000
001001000100000000000010000010000000
100001000010000000000010000010000000
000010010010000000000010000010000000
100000000101000000000010000010000000
010000000011000000000010000010000000
000000001010100000000010000010000000
000001100000010000000010000010000000
000010000000110000000010000010000000
000000100100001000000010000010000000
000000010000101000000010000010000000
000011000000000100000010000010000000
000100001000000100000010000010000000
000000000100100100000010000010000000
000000010000010100000010000010000000
100010000000000010000010000010000000
000100010000000010000010000010000000
000000000001100010000010000010000000
000110000000000001000010000010000000
100000010000000001000010000010000000
010000000000100001000010000010000000
001000000000010001000010000010000000
000000000000001011000010000010000000
000000110000000000100010000010000000
000000001001000000100010000010000000
001000000000100000100010000010000000
010000000000000010100010000010000000
010100000000000000010010000010000000
000000101000000000010010000010000000
000010000100000000010010000010000000
001000000001000000010010000010000000
000000000010000100010010000010000000
000000000000001000110010000010000000
100100000000000000001010000010000000
010010000000000000001010000010000000
000000001100000000001010000010000000
000000000001000100001010000010000000
000000000000010010001010000010000000
000000000010000001001010000010000000
000001000000000000101010000010000000
010000100000000000000110000010000000
000000001000010000000110000010000000
000001000000001000000110000010000000
000000000010000000100110000010000000
100000000000000000010110000010000000
001011000000000000000001000010000000
011000001000000000000001000010000000
001000010010000000000001000010000000
000010000101000000000001000010000000
000100100000100000000001000010000000
010010000000010000000001000010000000
100000010000010000000001000010000000
100100000000001000000001000010000000
000010000010001000000001000010000000
000000001100000100000001000010000000
000001000010000100000001000010000000
000000100000001100000001000010000000
001100000000000010000001000010000000
000000010001000010000001000010000000
000000000100010010000001000010000000
000000000000100110000001000010000000
000001000100000001000001000010000000
010000000010000001000001000010000000
100000000001000001000001000010000000
000000001000001001000001000010000000
000000010000000101000001000010000000
101000000000000000100001000010000000
010000100000000000100001000010000000
000001000001000000100001000010000000
000000000000100001100001000010000000
100001000000000000010001000010000000
001000100000000000010001000010000000
000000000000110000010001000010000000
000000000000001010010001000010000000
000010000000000001010001000010000000
010000010000000000001001000010000000
000000000100100000001001000010000000
000001000000001000001001000010000000
000000001000000010001001000010000000
001000000000000001001001000010000000
000000000000000100101001000010000000
000100000000000000011001000010000000
000100010000000000000101000010000000
000000000000011000000101000010000000
000000100000000001000101000010000000
000000000100000000100101000010000000
000000000010000000010101000010000000
000010000000000000001101000010000000
100000001000000000000011000010000000
010000000100000000000011000010000000
000001000000100000000011000010000000
000000000010010000000011000010000000
000000000001001000000011000010000000
000000100000000010000011000010000000
000000010000000000010011000010000000
000000000000000100000111000010000000
010101000000000000000000100010000000
000001110000000000000000100010000000
010000101000000000000000100010000000
000010001100000000000000100010000000
010000000110000000000000100010000000
010000010000100000000000100010000000
001000000100100000000000100010000000
000010000010100000000000100010000000
000100000001100000000000100010000000
000100100000010000000000100010000000
000000010010010000000000100010000000
001000001000001000000000100010000000
000000010100001000000000100010000000
001001000000000100000000100010000000
100000001000000100000000100010000000
000000100010000100000000100010000000
000010000001000100000000100010000000
100000010000000010000000100010000000
001000000000010010000000100010000000
000100000000001010000000100010000000
001000100000000001000000100010000000
000001000001000001000000100010000000
000000001000010001000000100010000000
000000000000100101000000100010000000
000000000010000011000000100010000000
001000010000000000100000100010000000
100000000010000000100000100010000000
000001000000010000100000100010000000
000000000001001000100000100010000000
100010000000000000010000100010000000
000000000101000000010000100010000000
000000000000101000010000100010000000
000000100000000010010000100010000000
010000000000000001010000100010000000
000010100000000000001000100010000000
000000000011000000001000100010000000
000001000000100000001000100010000000
000100000000000100001000100010000000
000000000100000001001000100010000000
000000001000000000011000100010000000
101000000000000000000100100010000000
000000100000100000000100100010000000
000000010000000100000100100010000000
000001000000000010000100100010000000
000010000000000001000100100010000000
000000000000000000101100100010000000
100000000000100000000010100010000000
010000000000000100000010100010000000
000000001000000010000010100010000000
000100000000000000100010100010000000
000001000000000000010010100010000000
000000000000001000001010100010000000
000000000001000000000110100010000000
000000011000000000000001100010000000
000000100100000000000001100010000000
000100000010000000000001100010000000
000000000001010000000001100010000000
010000000000001000000001100010000000
000010000000000010000001100010000000
000000000000000000110001100010000000
100000000000000000001001100010000000
000111000000000000000000010010000000
011000010000000000000000010010000000
001100001000000000000000010010000000
101000000100000000000000010010000000
010010000100000000000000010010000000
100010000010000000000000010010000000
000000100110000000000000010010000000
110000000000100000000000010010000000
000000011000100000000000010010000000
000010000001100000000000010010000000
000001000010010000000000010010000000
000000001001010000000000010010000000
010001000000001000000000010010000000
000000000011001000000000010010000000
000000000100011000000000010010000000
100000000001000100000000010010000000
000001000000100100000000010010000000
000100000000010100000000010010000000
000000110000000010000000010010000000
000100000000100010000000010010000000
000000001000000110000000010010000000
000000000101000001000000010010000000
001000000000100001000000010010000000
000010000000000011000000010010000000
000100100000000000100000010010000000
000001000100000000100000010010000000
000000000010100000100000010010000000
000010000000010000100000010010000000
000000000000001100100000010010000000
000000010000000001100000010010000000
000000100000010000010000010010000000
001000000000001000010000010010000000
010000000000000100010000010010000000
000000000100000010010000010010000000
000100000000000001010000010010000000
100000000000000000110000010010000000
010100000000000000001000010010000000
000001001000000000001000010010000000
000000100001000000001000010010000000
001000000000010000001000010010000000
100000000000001000001000010010000000
000000010000000100001000010010000000
100001000000000000000100010010000000
010000000001000000000100010010000000
000000100000000100000100010010000000
000000000010000001000100010010000000
000000010000000000010100010010000000
000000000000100000001100010010000000
100000100000000000000010010010000000
000010001000000000000010010010000000
000001000001000000000010010010000000
000100000000001000000010010010000000
001000000000000010000010010010000000
000000000000000101000010010010000000
000000000000000000011010010010000000
000000000100000000000110010010000000
000001100000000000000001010010000000
000000001010000000000001010010000000
000100000001000000000001010010000000
000010000000000100000001010010000000
010000000000000010000001010010000000
000000000000010001000001010010000000
100100000000000000000000110010000000
000010010000000000000000110010000000
001000000001000000000000110010000000
010000000000010000000000110010000000
000000100000001000000000110010000000
000000000100000100000000110010000000
000000000000000010100000110010000000
000000000000000000000101110010000000
001001100000000000000000001010000000
000110001000000000000000001010000000
001000011000000000000000001010000000
010000100010000000000000001010000000
100000000110000000000000001010000000
000000101001000000000000001010000000
000011000000100000000000001010000000
000000000011100000000000001010000000
000101000000010000000000001010000000
000010010000010000000000001010000000
000000100000110000000000001010000000
001010000000001000000000001010000000
000100000000101000000000001010000000
101000000000000100000000001010000000
010001000000000100000000001010000000
000000010001000100000000001010000000
000000001000010100000000001010000000
000100100000000010000000001010000000
010000000000001010000000001010000000
000000000100000110000000001010000000
000001010000000001000000001010000000
010000000100000001000000001010000000
000010000010000001000000001010000000
000100000000000101000000001010000000
000000000001000011000000001010000000
010100000000000000100000001010000000
001000000001000000100000001010000000
000000000100100000100000001010000000
000000000010000100100000001010000000
000000001000000010100000001010000000
000000000000010001100000001010000000
000100000010000000010000001010000000
010000000001000000010000001010000000
000000000100001000010000001010000000
000000000000100100010000001010000000
100000000000000010010000001010000000
000000100000000001010000001010000000
100000100000000000001000001010000000
010000001000000000001000001010000000
000001000100000000001000001010000000
000010000000000100001000001010000000
000000000000001001001000001010000000
001000000000000000011000001010000000
000010100000000000000100001010000000
010000010000000000000100001010000000
000001000010000000000100001010000000
100000000001000000000100001010000000
000000000100010000000100001010000000
001000000000000010000100001010000000
011000000000000000000010001010000000
000000000000011000000010001010000000
000000000010000010000010001010000000
000000001000000001000010001010000000
100000000000000000100010001010000000
000000000000000000001110001010000000
100010000000000000000001001010000000
000000110000000000000001001010000000
000001001000000000000001001010000000
000000000001000000001001001010000000
000000000000100000000101001010000000
000100000000000000000011001010000000
110000000000000000000000101010000000
000100000100000000000000101010000000
000001000000001000000000101010000000
000000000000100010000000101010000000
000000000000010000010000101010000000
000000010000000000001000101010000000
000000001000000000000100101010000000
000010000000000000000010101010000000
001000000000000000000001101010000000
100000000000010000000000011010000000
000000010000001000000000011010000000
000001000000000010000000011010000000
000000001000000000010000011010000000
000000000010000000001000011010000000
000100000000000000000100011010000000
000000000000100000000010011010000000
000000000000000000100001011010000000
000000000000000001000000111010000000
101000010000000000000000000110000000
010001010000000000000000000110000000
001000100010000000000000000110000000
000001000011000000000000000110000000
000010100000100000000000000110000000
000110000000010000000000000110000000
000000001100010000000000000110000000
100000000000110000000000000110000000
000010001000001000000000000110000000
001000000001001000000000000110000000
000000000100101000000000000110000000
010010000000000100000000000110000000
000000011000000100000000000110000000
100000000100000100000000000110000000
000000000010100100000000000110000000
000100000000001100000000000110000000
000001100000000010000000000110000000
000100000010000010000000000110000000
100000000000001010000000000110000000
100100000000000001000000000110000000
000000100001000001000000000110000000
001000000000000011000000000110000000
110000000000000000100000000110000000
001100000000000000100000000110000000
000010000010000000100000000110000000
000000000101000000100000000110000000
000000100000010000100000000110000000
000000001000000001100000000110000000
010000100000000000010000000110000000
001000001000000000010000000110000000
000001000100000000010000000110000000
000000010001000000010000000110000000
000000000000010001010000000110000000
001001000000000000001000000110000000
000000100100000000001000000110000000
000100000000100000001000000110000000
000010000000000001001000000110000000
000000000000000010101000000110000000
000000000010000000011000000110000000
100010000000000000000100000110000000
000101000000000000000100000110000000
000000101000000000000100000110000000
001000000000100000000100000110000000
010000000000010000000100000110000000
000000000000000100001100000110000000
001010000000000000000010000110000000
000000000110000000000010000110000000
000000000001010000000010000110000000
010000000000001000000010000110000000
000000000000000110000010000110000000
000000010000000000001010000110000000
000000000000000001000110000110000000
010100000000000000000001000110000000
000010010000000000000001000110000000
100000000010000000000001000110000000
000000001000100000000001000110000000
000000000000001000100001000110000000
000000000000000100010001000110000000
000000000000010000001001000110000000
000000000000000010000101000110000000
100001000000000000000000100110000000
000000001001000000000000100110000000
000000000000010100000000100110000000
000000010000000001000000100110000000
000100000000000000010000100110000000
010000000000000000001000100110000000
000000000100000000000100100110000000
000000100000000000000010100110000000
010000001000000000000000010110000000
000000010000010000000000010110000000
000000000001000010000000010110000000
000001000000000001000000010110000000
000000000000100000010000010110000000
000000000000001000000100010110000000
000000000000000000100010010110000000
000000000100000000000001010110000000
000000000010000000000000110110000000
100000001000000000000000001110000000
000000010100000000000000001110000000
000010000001000000000000001110000000
010000000000100000000000001110000000
000000000010001000000000001110000000
000000100000000100000000001110000000
000000000000010010000000001110000000
000000000000000000100100001110000000
000001000000000000000010001110000000
000000000000000001000001001110000000
001000000000000000000000011110000000
011101000000000000000000000001000000
100111000000000000000000000001000000
111000010000000000000000000001000000
101010001000000000000000000001000000
010001011000000000000000000001000000
100001010100000000000000000001000000
010010001100000000000000000001000000
001100010010000000000000000001000000
000101001010000000000000000001000000
000010011010000000000000000001000000
010000010110000000000000000001000000
000011010001000000000000000001000000
000100100101000000000000000001000000
010010100000100000000000000001000000
001001100000100000000000000001000000
000101010000100000000000000001000000
110000001000100000000000000001000000
010001000100100000000000000001000000
100000100010100000000000000001000000
000010000110100000000000000001000000
000110000001100000000000000001000000
000000001101100000000000000001000000
000100101000010000000000000001000000
001001000100010000000000000001000000
010010000010010000000000000001000000
000000110010010000000000000001000000
100000000110010000000000000001000000
110000000001010000000000000001000000
000000100100110000000000000001000000
000000001010110000000000000001000000
010100100000001000000000000001000000
100100000100001000000000000001000000
001000100100001000000000000001000000
000001100010001000000000000001000000
001000001010001000000000000001000000
011000000001001000000000000001000000
001010000000101000000000000001000000
000100001000101000000000000001000000
000000010010101000000000000001000000
000001000001101000000000000001000000
000110000000011000000000000001000000
100100100000000100000000000001000000
010100010000000100000000000001000000
100001001000000100000000000001000000
101000000100000100000000000001000000
001010000010000100000000000001000000
000000100110000100000000000001000000
001000001001000100000000000001000000
000011000000100100000000000001000000
001000010000100100000000000001000000
000000101000100100000000000001000000
000000010001010100000000000001000000
010000000000110100000000000001000000
000000010100001100000000000001000000
000010000001001100000000000001000000
100000000000101100000000000001000000
000110001000000010000000000001000000
001000011000000010000000000001000000
000000110100000010000000000001000000
001100000001000010000000000001000000
000001000101000010000000000001000000
000010000011000010000000000001000000
000010010000100010000000000001000000
100000000100100010000000000001000000
010000010000010010000000000001000000
000100000100010010000000000001000000
001000000000110010000000000001000000
110000000000001010000000000001000000
000001010000001010000000000001000000
010000100000000110000000000001000000
000000000010100110000000000001000000
000100000000001110000000000001000000
001011000000000001000000000001000000
011000100000000001000000000001000000
000001100100000001000000000001000000
001000001100000001000000000001000000
101000000010000001000000000001000000
000010100010000001000000000001000000
000000010101000001000000000001000000
000100000011000001000000000001000000
100000010000100001000000000001000000
000100000100100001000000000001000000
010000000001100001000000000001000000
100000100000010001000000000001000000
001000010000010001000000000001000000
010000000100010001000000000001000000
000001000010010001000000000001000000
000000001001010001000000000001000000
010010000000001001000000000001000000
100000000001001001000000000001000000
000100000000010101000000000001000000
000001000000001101000000000001000000
000000100000001011000000000001000000
000000000001000111000000000001000000
110100000000000000100000000001000000
000110100000000000100000000001000000
001010010000000000100000000001000000
001001001000000000100000000001000000
010000100100000000100000000001000000
000000001110000000100000000001000000
100000100001000000100000000001000000
000010000101000000100000000001000000
001100000000100000100000000001000000
100010000000010000100000000001000000
000000010100010000100000000001000000
000000000011010000100000000001000000
101000000000001000100000000001000000
010001000000001000100000000001000000
000000010001001000100000000001000000
000000100000011000100000000001000000
011000000000000100100000000001000000
000000110000000100100000000001000000
000100001000000100100000000001000000
000001000000010100100000000001000000
100000010000000010100000000001000000
000001000010000010100000000001000000
000000000000101010100000000001000000
100000001000000001100000000001000000
000000010010000001100000000001000000
010000000000000011100000000001000000
010011000000000000010000000001000000
110000100000000000010000000001000000
100010000010000000010000000001000000
000100000110000000010000000001000000
000010001001000000010000000001000000
001000000101000000010000000001000000
001000001000100000010000000001000000
000000010001100000010000000001000000
000000000011001000010000000001000000
001100000000000100010000000001000000
000001010000000100010000000001000000
000000100001000100010000000001000000
000000000100010100010000000001000000
010000000000001100010000000001000000
000010100000000010010000000001000000
000100010000000010010000000001000000
000000001010000010010000000001000000
000001000000010010010000000001000000
001000000000001010010000000001000000
000101000000000001010000000001000000
000000101000000001010000000001000000
010000000010000001010000000001000000
000000000000011001010000000001000000
100000000000000101010000000001000000
000000000000100011010000000001000000
000001100000000000110000000001000000
010000010000000000110000000001000000
000100000001000000110000000001000000
000000000010000100110000000001000000
100010010000000000001000000001000000
000001110000000000001000000001000000
011000001000000000001000000001000000
100100001000000000001000000001000000
000010101000000000001000000001000000
110000000010000000001000000001000000
001000000110000000001000000001000000
001001000001000000001000000001000000
000000011001000000001000000001000000
010000000101000000001000000001000000
010000010000100000001000000001000000
010100000000010000001000000001000000
001000100000010000001000000001000000
100000000000110000001000000001000000
000001000100001000001000000001000000
000010000010001000001000000001000000
000100000001001000001000000001000000
000000000100100100001000000001000000
010010000000000010001000000001000000
100000100000000010001000000001000000
000001001000000010001000000001000000
000010000100000001001000000001000000
000000100001000001001000000001000000
000001000000100001001000000001000000
000000001000001001001000000001000000
000100000000000011001000000001000000
000100000010000000101000000001000000
000000000001100000101000000001000000
000000001000010000101000000001000000
000000000000000110101000000001000000
000100100000000000011000000001000000
000000001100000000011000000001000000
100000000001000000011000000001000000
000010000000010000011000000001000000
000000000000000001111000000001000000
101000100000000000000100000001000000
100100010000000000000100000001000000
000011001000000000000100000001000000
110000000100000000000100000001000000
010100000001000000000100000001000000
100010000001000000000100000001000000
000000101001000000000100000001000000
011000000000100000000100000001000000
000101000000010000000100000001000000
000000011000010000000100000001000000
001000000001010000000100000001000000
000000001100001000000100000001000000
010000000010001000000100000001000000
000000000000111000000100000001000000
000110000000000100000100000001000000
000001000010000100000100000001000000
000000000101000100000100000001000000
000100000010000010000100000001000000
100000000000010010000100000001000000
001000000000000110000100000001000000
001100000000000001000100000001000000
100001000000000001000100000001000000
000000000010100001000100000001000000
000000001000000101000100000001000000
000000010000000011000100000001000000
000000001000100000100100000001000000
000010000000001000100100000001000000
000000000100000010100100000001000000
000000100000000001100100000001000000
000000010100000000010100000001000000
001000000010000000010100000001000000
000010000000100000010100000001000000
010000000000010000010100000001000000
100000000000001000010100000001000000
000000100000001000001100000001000000
000000010000000100001100000001000000
000000000000010001001100000001000000
010000000000000000101100000001000000
000001000000000000011100000001000000
101100000000000000000010000001000000
000001101000000000000010000001000000
100000100100000000000010000001000000
000011000010000000000010000001000000
001000100010000000000010000001000000
000000000111000000000010000001000000
000000011000100000000010000001000000
000100000010100000000010000001000000
100000000001100000000010000001000000
001010000000010000000010000001000000
100001000000010000000010000001000000
000100010000001000000010000001000000
000000100000101000000010000001000000
000000000001011000000010000001000000
010000001000000100000010000001000000
000010000100000100000010000001000000
100000000010000100000010000001000000
000100000001000100000010000001000000
000101000000000010000010000001000000
010000000001000010000010000001000000
000000000000010110000010000001000000
010000010000000001000010000001000000
000001000001000001000010000001000000
001000000000000011000010000001000000
001000000100000000100010000001000000
010000000010000000100010000001000000
000010000000100000100010000001000000
000000100000000010100010000001000000
000000000000001001100010000001000000
000001000100000000010010000001000000
000000000000110000010010000001000000
000000001000001000010010000001000000
100000000000000010010010000001000000
000110000000000000001010000001000000
000000000010010000001010000001000000
100000000000001000001010000001000000
000001000000000100001010000001000000
000000000000100010001010000001000000
000000010000000000011010000001000000
000000110000000000000110000001000000
000100000100000000000110000001000000
000000001010000000000110000001000000
000010000000000001000110000001000000
001000000000000000001110000001000000
100010100000000000000001000001000000
000110010000000000000001000001000000
000000101100000000000001000001000000
000100100010000000000001000001000000
010000100001000000000001000001000000
100000010001000000000001000001000000
000001001001000000000001000001000000
100001000000100000000001000001000000
010000000010100000000001000001000000
001000000001100000000001000001000000
000000000101010000000001000001000000
000000110000001000000001000001000000
100000000010001000000001000001000000
000001000000011000000001000001000000
000000010010000100000001000001000000
000000001000010100000001000001000000
100100000000000010000001000001000000
000001100000000010000001000001000000
000010000100000010000001000001000000
000000000010010010000001000001000000
000000001000001010000001000001000000
010001000000000001000001000001000000
000010001000000001000001000001000000
000000000000110001000001000001000000
000011000000000000100001000001000000
010000001000000000100001000001000000
001000000000010000100001000001000000
000100000000001000100001000001000000
000000000000000101100001000001000000
000000011000000000010001000001000000
000000000100100000010001000001000000
000100000000010000010001000001000000
001000000000000001010001000001000000
100000000000000000110001000001000000
001010000000000000001001000001000000
000000010100000000001001000001000000
000001000010000000001001000001000000
000100000000100000001001000001000000
000000000001000010001001000001000000
000000000000000100011001000001000000
010010000000000000000101000001000000
001001000000000000000101000001000000
000000000110000000000101000001000000
000000000000100010000101000001000000
000000000000001001000101000001000000
000000000001000000100101000001000000
000000100000000000010101000001000000
001000010000000000000011000001000000
000000000100001000000011000001000000
000000100000000100000011000001000000
000000000001000000010011000001000000
010000000000000000001011000001000000
000101100000000000000000100001000000
001100000100000000000000100001000000
000100001001000000000000100001000000
100000000011000000000000100001000000
100100000000100000000000100001000000
000001000010100000000000100001000000
101000000000010000000000100001000000
000010010000010000000000100001000000
001001000000001000000000100001000000
100000010000001000000000100001000000
010000001000001000000000100001000000
010010000000000100000000100001000000
000001000001000100000000100001000000
100010000000000010000000100001000000
000000000110000010000000100001000000
000000100001000010000000100001000000
000000010000000110000000100001000000
000110000000000001000000100001000000
000000001000100001000000100001000000
000000000010001001000000100001000000
000000000000010011000000100001000000
000000100010000000100000100001000000
001000000001000000100000100001000000
010000000000100000100000100001000000
000000000100000100100000100001000000
000000001000000010100000100001000000
010100000000000000010000100001000000
001000010000000000010000100001000000
100000001000000000010000100001000000
000000100000100000010000100001000000
000000000000010000110000100001000000
010000100000000000001000100001000000
000100010000000000001000100001000000
100000000100000000001000100001000000
000000000000011000001000100001000000
000000000000000101001000100001000000
000001000000000000101000100001000000
001000001000000000000100100001000000
000000000010010000000100100001000000
000000100000000100000100100001000000
000000000100000001000100100001000000
000100000000000000100100100001000000
000000000000000010010100100001000000
000010000000000000001100100001000000
000010001000000000000010100001000000
000000000000001100000010100001000000
000000010000000000100010100001000000
000000000010000000010010100001000000
000000000001000000001010100001000000
000001000000000000000110100001000000
010000000100000000000001100001000000
001000000010000000000001100001000000
000000100000010000000001100001000000
000000000001001000000001100001000000
000000000000100100000001100001000000
000000010000000001000001100001000000
000000001000000000001001100001000000
100000000000000000000101100001000000
000000000000000010000011100001000000
101001000000000000000000010001000000
001010100000000000000000010001000000
000000111000000000000000010001000000
001000010100000000000000010001000000
000001000110000000000000010001000000
100100000001000000000000010001000000
001000000011000000000000010001000000
001000001000010000000000010001000000
000100000010010000000000010001000000
000001000001010000000000010001000000
000010000000110000000000010001000000
000010010000001000000000010001000000
000000001001001000000000010001000000
100000000000011000000000010001000000
000100000100000100000000010001000000
000000001010000100000000010001000000
000100100000000010000000010001000000
010000000100000010000000010001000000
000000010001000010000000010001000000
000001000000100010000000010001000000
010000001000000001000000010001000000
000100000000001001000000010001000000
000010000000000101000000010001000000
000100010000000000100000010001000000
000000100000100000100000010001000000
000000000100001000100000010001000000
100000000000000100100000010001000000
000000000000010010100000010001000000
000000000001000001100000010001000000
000100001000000000010000010001000000
100000000100000000010000010001000000
010000000001000000010000010001000000
000000100000001000010000010001000000
000000000000100100010000010001000000
010001000000000000001000010001000000
000000000010100000001000010001000000
000000000000010100001000010001000000
000000010000000001001000010001000000
001000000000000000101000010001000000
000001010000000000000100010001000000
000000000001100000000100010001000000
000000100000010000000100010001000000
000010000000000010000100010001000000
000000000010000000100100010001000000
000000000100000000001100010001000000
010100000000000000000010010001000000
100010000000000000000010010001000000
000000010000010000000010010001000000
000000001000000010000010010001000000
000000100000000001000010010001000000
000001000000000000100010010001000000
000000000000000000010110010001000000
100000001000000000000001010001000000
010000000000010000000001010001000000
001000000000000010000001010001000000
000000000100000001000001010001000000
000010000000000000010001010001000000
000000100000000000001001010001000000
000000000000000100000101010001000000
000000000000100000000011010001000000
100000100000000000000000110001000000
000000001100000000000000110001000000
000000010010000000000000110001000000
000010000001000000000000110001000000
000000000000101000000000110001000000
001000000000000100000000110001000000
000001000000000001000000110001000000
000000000000000000011000110001000000
010000000000000000000100110001000000
000011100000000000000000001001000000
001100001000000000000000001001000000
000110000100000000000000001001000000
010100000010000000000000001001000000
001001000010000000000000001001000000
100000001010000000000000001001000000
010001000001000000000000001001000000
000000010011000000000000001001000000
011000000000010000000000001001000000
000000001100010000000000001001000000
000001000000110000000000001001000000
000000100001001000000000001001000000
000000000100101000000000001001000000
001000100000000100000000001001000000
000000000001100100000000001001000000
100000000000010100000000001001000000
000000000010001100000000001001000000
100000000001000010000000001001000000
010000000000100010000000001001000000
000000100000010010000000001001000000
000010000000001010000000001001000000
000000011000000001000000001001000000
000010000000010001000000001001000000
000000000100000011000000001001000000
100000000100000000100000001001000000
000000000010100000100000001001000000
000100000000010000100000001001000000
000001000000000001100000001001000000
100100000000000000010000001001000000
000010010000000000010000001001000000
000000100010000000010000001001000000
000000000001010000010000001001000000
000001000000001000010000001001000000
000000000000000110010000001001000000
000000001000000000110000001001000000
100001000000000000001000001001000000
000000010000001000001000001001000000
000100000000000100001000001001000000
001000000000000010001000001001000000
000000000010000001001000001001000000
000010000000000000101000001001000000
010000000000000000011000001001000000
001010000000000000000100001001000000
000000100100000000000100001001000000
000000010000100000000100001001000000
000100000000001000000100001001000000
010000000000000100000100001001000000
000000001000000010000100001001000000
010000100000000000000010001001000000
001000000000100000000010001001000000
000000010000000010000010001001000000
100000000000000001000010001001000000
000000000001000000100010001001000000
000000001000000000001010001001000000
000000000000010000000110001001000000
101000000000000000000001001001000000
010000010000000000000001001001000000
000001000100000000000001001001000000
000000100000100000000001001001000000
000010000000000100000001001001000000
000100000000000001000001001001000000
000000000000000010100001001001000000
000000000000000000001101001001000000
000000000010000000000011001001000000
000000110000000000000000101001000000
000000000101000000000000101001000000
000010000000100000000000101001000000
000001000000000010000000101001000000
001000000000000001000000101001000000
000000000000001000100000101001000000
010010000000000000000000011001000000
000001001000000000000000011001000000
000100000000100000000000011001000000
001000000000001000000000011001000000
000000010000000100000000011001000000
000000000010000010000000011001000000
000000000000000001010000011001000000
100000000000000000000100011001000000
000000000000000000000010111001000000
110010000000000000000000000101000000
000100110000000000000000000101000000
000011000100000000000000000101000000
000100001100000000000000000101000000
100000010010000000000000000101000000
001000010001000000000000000101000000
100000001001000000000000000101000000
010000000011000000000000000101000000
000000010100100000000000000101000000
100100000000010000000000000101000000
000001100000010000000000000101000000
000000000001110000000000000101000000
000010100000001000000000000101000000
000001001000001000000000000101000000
000000010000011000000000000101000000
000101000000000100000000000101000000
000010000000010100000000000101000000
010100000000000010000000000101000000
001000100000000010000000000101000000
000000001000100010000000000101000000
000000000100001010000000000101000000
100000000000000110000000000101000000
000010010000000001000000000101000000
001000000000000101000000000101000000
000000000010000011000000000101000000
000000101000000000100000000101000000
001000000010000000100000000101000000
000001000001000000100000000101000000
000010000000000010100000000101000000
000000000000100001100000000101000000
001010000000000000010000000101000000
100001000000000000010000000101000000
000100000000100000010000000101000000
000000000010010000010000000101000000
000000000001000010010000000101000000
000000000100000001010000000101000000
000000000000001000110000000101000000
000010000001000000001000000101000000
001000000000100000001000000101000000
000000000010000100001000000101000000
000000000000010010001000000101000000
010000000000000001001000000101000000
000000010000000000101000000101000000
010000010000000000000100000101000000
001000000100000000000100000101000000
000000100010000000000100000101000000
000001000000000010000100000101000000
000000000000000100100100000101000000
000100000000000000001100000101000000
000001010000000000000010000101000000
001000001000000000000010000101000000
000000100001000000000010000101000000
010000000000100000000010000101000000
000000000010001000000010000101000000
000100000000000001000010000101000000
100000000000000000100010000101000000
001100000000000000000001000101000000
000000000000001100000001000101000000
000000000001000001000001000101000000
000000000100000000100001000101000000
010000000000000000010001000101000000
100000000000000000001001000101000000
000000000000000000000111000101000000
010001000000000000000000100101000000
000000011000000000000000100101000000
000000100100000000000000100101000000
100000000000000001000000100101000000
000000000000100000000100100101000000
000000000000010000000010100101000000
000010000000000000000001100101000000
011000000000000000000000010101000000
000010000010000000000000010101000000
100000000000100000000000010101000000
000000100000000100000000010101000000
000000000000010001000000010101000000
000000000000001000001000010101000000
000000001000000000000100010101000000
000000000100000000000010010101000000
000001000000000000000001010101000000
000100000000000000000000110101000000
010000000000001000000000001101000000
000000001000000100000000001101000000
000000100000000001000000001101000000
000000000100000000001000001101000000
000000000001000000000100001101000000
000010000000000000000010001101000000
000000000000010000000001001101000000
000000000000000000010000101101000000
000000000000000000100000011101000000
100001100000000000000000000011000000
010100001000000000000000000011000000
001000101000000000000000000011000000
100010000100000000000000000011000000
100100000010000000000000000011000000
101000000001000000000000000011000000
000100010001000000000000000011000000
000000100001100000000000000011000000
000001010000010000000000000011000000
100000001000010000000000000011000000
000011000000001000000000000011000000
000000000110001000000000000011000000
010000000000011000000000000011000000
000001000100000100000000000011000000
000100000000100100000000000011000000
000000000010010100000000000011000000
001001000000000010000000000011000000
000000001100000010000000000011000000
010000000010000010000000000011000000
000000000001010010000000000011000000
000010000000000110000000000011000000
000000110000000001000000000011000000
000010000001000001000000000011000000
010000000000000101000000000011000000
010010000000000000100000000011000000
000000010000100000100000000011000000
000100000000000001100000000011000000
011000000000000000010000000011000000
000110000000000000010000000011000000
000001000001000000010000000011000000
000000000010100000010000000011000000
000000010000001000010000000011000000
000000000100000000110000000011000000
001000010000000000001000000011000000
000100000100000000001000000011000000
000000100010000000001000000011000000
000000001000100000001000000011000000
100000000000000100001000000011000000
000000000000001000101000000011000000
000100100000000000000100000011000000
000000010010000000000100000011000000
100000000000100000000100000011000000
000010000000010000000100000011000000
000001000000000000100100000011000000
000000000000000001010100000011000000
000000000001000000001100000011000000
010001000000000000000010000011000000
000010100000000000000010000011000000
000000010100000000000010000011000000
000100000000010000000010000011000000
001000000000001000000010000011000000
000000000000000010000110000011000000
110000000000000000000001000011000000
000101000000000000000001000011000000
000000000011000000000001000011000000
000000000000101000000001000011000000
001000000000000100000001000011000000
000000000000000011000001000011000000
000000001000000000000101000011000000
000000000000000000100011000011000000
001010000000000000000000100011000000
000001001000000000000000100011000000
010000000001000000000000100011000000
000000000100010000000000100011000000
000000000000000100010000100011000000
000000000000000010001000100011000000
000000000000001000000100100011000000
000000000000000001000010100011000000
010000100000000000000000010011000000
000000000100100000000000010011000000
000000000000001010000000010011000000
100000000000000001000000010011000000
000000001000000000100000010011000000
000010000000000000001000010011000000
001000000000000000000100010011000000
000000000010000000000010010011000000
000000010000000000000001010011000000
100000010000000000000000001011000000
001000000100000000000000001011000000
000000001000001000000000001011000000
000000000000100001000000001011000000
000000100000000000100000001011000000
000000000000010000001000001011000000
000000000000000100000010001011000000
000000000000000000010001001011000000
000000000010000000000000101011000000
000000000001000000000000011011000000
010000000100000000000000000111000000
000000001010000000000000000111000000
000001000000100000000000000111000000
001000000000010000000000000111000000
000000000001000100000000000111000000
000000010000000010000000000111000000
000000000000001001000000000111000000
000000000000000000010010000111000000
000000100000000000000001000111000000
000000000000000000100000100111000000
000100000000000000000000001111000000
101101000000000000000000000000100000
001110100000000000000000000000100000
010011100000000000000000000000100000
101000110000000000000000000000100000
011100001000000000000000000000100000
110000011000000000000000000000100000
010101000100000000000000000000100000
001000101100000000000000000000100000
010000101010000000000000000000100000
001001000110000000000000000000100000
110000100001000000000000000000100000
000110001001000000000000000000100000
000010100101000000000000000000100000
000001001101000000000000000000100000
001000001011000000000000000000100000
000001101000100000000000000000100000
110000000010100000000000000000100000
000010010010100000000000000000100000
100000000101100000000000000000100000
100010010000010000000000000000100000
001001010000010000000000000000100000
000100110000010000000000000000100000
000010101000010000000000000000100000
011000000100010000000000000000100000
001000100010010000000000000000100000
100100000001010000000000000000100000
010000010001010000000000000000100000
000001000011010000000000000000100000
000011000000110000000000000000100000
000000000110110000000000000000100000
100110000000001000000000000000100000
000010010100001000000000000000100000
000100100010001000000000000000100000
001001000001001000000000000000100000
000000011001001000000000000000100000
010000000011001000000000000000100000
011000000000101000000000000000100000
100001000000101000000000000000100000
000000010010011000000000000000100000
000000000101011000000000000000100000
001010010000000100000000000000100000
100000001100000100000000000000100000
010010000010000100000000000000100000
000100010010000100000000000000100000
100010000001000100000000000000100000
000000110001000100000000000000100000
000100000101000100000000000000100000
001100000000100100000000000000100000
101000000000010100000000000000100000
000101000000010100000000000000100000
000010000100010100000000000000100000
000000001001010100000000000000100000
000000100000110100000000000000100000
000011000000001100000000000000100000
010010010000000010000000000000100000
100001010000000010000000000000100000
001010001000000010000000000000100000
010000100100000010000000000000100000
101000000010000010000000000000100000
010100000010000010000000000000100000
000101000001000010000000000000100000
000000010011000010000000000000100000
000100000100100010000000000000100000
000001100000010010000000000000100000
000100001000010010000000000000100000
000000010100010010000000000000100000
000000001000101010000000000000100000
001000000000011010000000000000100000
000000001010000110000000000000100000
000001000000100110000000000000100000
010000000000010110000000000000100000
000011000100000001000000000000100000
000100001100000001000000000000100000
000000011010000001000000000000100000
000110000000100001000000000000100000
000000100010100001000000000000100000
000001000001100001000000000000100000
000001001000010001000000000000100000
010000000010010001000000000000100000
001000001000001001000000000000100000
100000000100001001000000000000100000
000010000010001001000000000000100000
000100000000011001000000000000100000
011000000000000101000000000000100000
000000101000000101000000000000100000
100000100000000011000000000000100000
001000010000000011000000000000100000
000000000001010011000000000000100000
000010000000000111000000000000100000
000101100000000000100000000000100000
001100010000000000100000000000100000
100010001000000000100000000000100000
100000100100000000100000000000100000
000000110010000000100000000000100000
000100000110000000100000000000100000
010100000001000000100000000000100000
000001010001000000100000000000100000
000000001010100000100000000000100000
000010000001100000100000000000100000
100001000000010000100000000000100000
010000001000010000100000000000100000
000010000010010000100000000000100000
001000000000110000100000000000100000
010000010000001000100000000000100000
000100001000001000100000000000100000
001000000010001000100000000000100000
000000100001001000100000000000100000
000000000100101000100000000000100000
100100000000000100100000000000100000
001001000000000100100000000000100000
010000000000100100100000000000100000
100000000001000010100000000000100000
000010000000001010100000000000100000
000000100000000110100000000000100000
110000000000000001100000000000100000
000000010000000101100000000000100000
000000000000100011100000000000100000
011010000000000000010000000000100000
100100010000000000010000000000100000
000011010000000000010000000000100000
000101001000000000010000000000100000
100000101000000000010000000000100000
000100100100000000010000000000100000
001000010010000000010000000000100000
100001000001000000010000000000100000
000000000111000000010000000000100000
010000010000100000010000000000100000
000001000010100000010000000000100000
000110000000010000010000000000100000
100000000010010000010000000000100000
101000000000001000010000000000100000
010001000000001000010000000000100000
000000001010001000010000000000100000
000000000001101000010000000000100000
010100000000000100010000000000100000
001000100000000100010000000000100000
000000001000100100010000000000100000
000000010000001100010000000000100000
001100000000000010010000000000100000
000000011000000010010000000000100000
000010000100000010010000000000100000
000000100000001010010000000000100000
010000001000000001010000000000100000
000000100001000001010000000000100000
000000000000010101010000000000100000
010000000100000000110000000000100000
000000001001000000110000000000100000
001000000000000001110000000000100000
110100000000000000001000000000100000
001001100000000000001000000000100000
011000010000000000001000000000100000
101000000100000000001000000000100000
010001000001000000001000000000100000
100000001001000000001000000000100000
000010000011000000001000000000100000
000001000100100000001000000000100000
000100000010100000001000000000100000
100000100000010000001000000000100000
000100000100010000001000000000100000
000000001000110000001000000000100000
100000010000001000001000000000100000
000000000001100100001000000000100000
000110000000000010001000000000100000
000000101000000010001000000000100000
000000010000100010001000000000100000
000000000010001010001000000000100000
001000000000000110001000000000100000
000001010000000001001000000000100000
000010001000000001001000000000100000
000000000101000001001000000000100000
000000100000001001001000000000100000
000100000000000101001000000000100000
000010100000000000101000000000100000
000000010100000000101000000000100000
001000000001000000101000000000100000
000000000000001100101000000000100000
010000000000000010101000000000100000
000000000000010001101000000000100000
000000110000000000011000000000100000
001000001000000000011000000000100000
000010000000100000011000000000100000
000000000001000010011000000000100000
100010100000000000000100000000100000
010001001000000000000100000000100000
000000111000000000000100000000100000
001100000100000000000100000000100000
010010000100000000000100000000100000
000001010100000000000100000000100000
100000010010000000000100000000100000
011000000001000000000100000000100000
000100000011000000000100000000100000
000100100000100000000100000000100000
000000001100100000000100000000100000
001000000010100000000100000000100000
001000001000010000000100000000100000
001010000000001000000100000000100000
000100010000001000000100000000100000
010000000000011000000100000000100000
000000100010000100000100000000100000
000001000001000100000100000000100000
000010000000100100000100000000100000
100100000000000010000100000000100000
000000000010010010000100000000100000
001001000000000001000100000000100000
010000010000000001000100000000100000
000000100100000001000100000000100000
100000000001000001000100000000100000
000001000010000000100100000000100000
000000010000100000100100000000100000
000000100000010000100100000000100000
000000000100000100100100000000100000
000010000000000001100100000000100000
110000000000000000010100000000100000
000010000001000000010100000000100000
000000000000110000010100000000100000
000000000100001000010100000000100000
000000000000000011010100000000100000
000010010000000000001100000000100000
000000000110000000001100000000100000
010000000000100000001100000000100000
000001000000001000001100000000100000
000000000000000000111100000000100000
010100010000000000000010000000100000
010010001000000000000010000000100000
100001001000000000000010000000100000
110000000100000000000010000000100000
000001100100000000000010000000100000
011000000010000000000010000000100000
100000100010000000000010000000100000
001010000000100000000010000000100000
010001000000100000000010000000100000
000000010100100000000010000000100000
001100000000010000000010000000100000
000010100000001000000010000000100000
000000001100001000000010000000100000
000100000000101000000010000000100000
000000000110000100000010000000100000
001000000001000100000010000000100000
000000000000011100000010000000100000
000011000000000010000010000000100000
000000100001000010000010000000100000
000000000010100010000010000000100000
100000000000000110000010000000100000
000010000001000001000010000000100000
100000000000100001000010000000100000
010000000000001001000010000000100000
000100000000000011000010000000100000
101000000000000000100010000000100000
000110000000000000100010000000100000
010000100000000000100010000000100000
000000000001010000100010000000100000
000000000100000010100010000000100000
000000001000000001100010000000100000
000000000100010000010010000000100000
000001000000000100010010000000100000
000000000010000001010010000000100000
000000010000000000110010000000100000
100010000000000000001010000000100000
000000001010000000001010000000100000
000100000001000000001010000000100000
000001000000010000001010000000100000
001000000000001000001010000000100000
010000000000000100001010000000100000
100000000000010000000110000000100000
000000010000000100000110000000100000
000000001000000010000110000000100000
000000000000001000100110000000100000
001000000000000000010110000000100000
000000100000000000001110000000100000
010110000000000000000001000000100000
000000110100000000000001000000100000
010000010010000000000001000000100000
100000000110000000000001000000100000
000001100001000000000001000000100000
000100010001000000000001000000100000
100100000000100000000001000000100000
000000000011100000000001000000100000
000000001100010000000001000000100000
000010000001010000000001000000100000
010000000000110000000001000000100000
000101000000001000000001000000100000
010000100000001000000001000000100000
000010001000000100000001000000100000
000000010000010100000001000000100000
000000000000101100000001000000100000
001000000100000010000001000000100000
000001000010000010000001000000100000
010000000001000010000001000000100000
000010000000100010000001000000100000
100001000000000001000001000000100000
000010100000000001000001000000100000
001000000000100001000001000000100000
000000000000001011000001000000100000
001000001000000000100001000000100000
000000100000100000100001000000100000
100000000000001000100001000000100000
000100000000000001100001000000100000
000100000010000000010001000000100000
001000000001000000010001000000100000
000001000000010000010001000000100000
000000010000000001010001000000100000
000000000000000100110001000000100000
000000100010000000001001000000100000
000000000000011000001001000000100000
000000000100000100001001000000100000
100000000000000010001001000000100000
010000000000000001001001000000100000
000011000000000000000101000000100000
000000000001001000000101000000100000
010000000000000100000101000000100000
000000100000000010000101000000100000
000000000000010001000101000000100000
000000001000000000001101000000100000
000000011000000000000011000000100000
000010000010000000000011000000100000
000000000101000000000011000000100000
000001000000000000100011000000100000
100000000000000000010011000000100000
000100000000000000000111000000100000
101010000000000000000000100000100000
010001010000000000000000100000100000
000011001000000000000000100000100000
100100000010000000000000100000100000
000000010110000000000000100000100000
000010010001000000000000100000100000
001000010000100000000000100000100000
010000001000100000000000100000100000
000000100100100000000000100000100000
010000100000010000000000100000100000
001000000001010000000000100000100000
000100000000110000000000100000100000
000000000010101000000000100000100000
000000011000000100000000100000100000
010000000001000100000000100000100000
000000100000001100000000100000100000
000000001001000010000000100000100000
100000000000100010000000100000100000
000000000100001010000000100000100000
010010000000000001000000100000100000
000000110000000001000000100000100000
100000001000000001000000100000100000
000001000010000001000000100000100000
000000000001001001000000100000100000
000000000100000101000000100000100000
001000100000000000100000100000100000
100000010000000000100000100000100000
000001000100000000100000100000100000
000000000000011000100000100000100000
000001100000000000010000100000100000
001000000100000000010000100000100000
000100000000001000010000100000100000
000010000000000100010000100000100000
000000000000000010110000100000100000
000000001100000000001000100000100000
000000000010010000001000100000100000
000010000000001000001000100000100000
000100000000000000101000100000100000
010000000000000000011000100000100000
000101000000000000000100100000100000
000000001010000000000100100000100000
000000100001000000000100100000100000
000010000000010000000100100000100000
100000000000000100000100100000100000
000000000000100001000100100000100000
000000000000000010001100100000100000
001001000000000000000010100000100000
000100100000000000000010100000100000
000000000011000000000010100000100000
100000000000001000000010100000100000
000000000000010001000010100000100000
000000000000000100100010100000100000
000000000000100000010010100000100000
000000010000000000001010100000100000
110000000000000000000001100000100000
000100001000000000000001100000100000
000000000010000100000001100000100000
000000010000000010000001100000100000
000000000000100000001001100000100000
001000000000000000000101100000100000
000010110000000000000000010000100000
100000010100000000000000010000100000
000110000010000000000000010000100000
101000000001000000000000010000100000
000010000100100000000000010000100000
010000000001100000000000010000100000
010010000000010000000000010000100000
100000001000010000000000010000100000
000000100001010000000000010000100000
010100000000001000000000010000100000
100000100000001000000000010000100000
000001001000001000000000010000100000
000100100000000100000000010000100000
010000001000000100000000010000100000
001000000100000100000000010000100000
001001000000000010000000010000100000
000000100000100010000000010000100000
100100000000000001000000010000100000
010001000000000001000000010000100000
000000000011000001000000010000100000
000000010000100001000000010000100000
000000001000000011000000010000100000
000011000000000000100000010000100000
100000000000100000100000010000100000
000000000100010000100000010000100000
000000000001000100100000010000100000
000000000000001001100000010000100000
000000010001000000010000010000100000
000100000000100000010000010000100000
001000000000010000010000010000100000
000000000010000010010000010000100000
000000000100000001010000010000100000
001010000000000000001000010000100000
000100001000000000001000010000100000
010000000100000000001000010000100000
000000010000010000001000010000100000
000000000000001000011000010000100000
001000010000000000000100010000100000
000010001000000000000100010000100000
010000000010000000000100010000100000
000000000000001100000100010000100000
000000000000000010100100010000100000
000000100000000000010100010000100000
000100000100000000000010010000100000
000000000001001000000010010000100000
000000010000000010000010010000100000
000000000010000000100010010000100000
000010000000000000010010010000100000
000000000000000001001010010000100000
000001000000000000000110010000100000
100010000000000000000001010000100000
000001000100000000000001010000100000
000000000000000110000001010000100000
000000001000000000010001010000100000
000000000001000000001001010000100000
000000000000100000000101010000100000
000000100000000000000011010000100000
001000000010000000000000110000100000
000100000001000000000000110000100000
000000010000001000000000110000100000
000000000000100100000000110000100000
000000000000010010000000110000100000
000000001000000000100000110000100000
100000000000000000010000110000100000
000000000100000000000100110000100000
010000000000000000000010110000100000
000000000000000001000001110000100000
100011000000000000000000001000100000
010100100000000000000000001000100000
000101010000000000000000001000100000
101000001000000000000000001000100000
000000011100000000000000001000100000
000100001010000000000000001000100000
000000100011000000000000001000100000
010010000000100000000000001000100000
100000010000100000000000001000100000
000100000001100000000000001000100000
100000000100010000000000001000100000
000100000100001000000000001000100000
000010000001001000000000001000100000
000000100000101000000000001000100000
000001000000011000000000001000100000
100000100000000100000000001000100000
000001001000000100000000001000100000
000000000100100100000000001000100000
010000000000001100000000001000100000
000010000010000010000000001000100000
000000000101000010000000001000100000
000010010000000001000000001000100000
001000000010000001000000001000100000
000000001000100001000000001000100000
000000100000010001000000001000100000
001000000100000000100000001000100000
000010000000000100100000001000100000
000001000000000010100000001000100000
000010001000000000010000001000100000
000000010000010000010000001000100000
000000000010000100010000001000100000
010000000000000010010000001000100000
000000000000001001010000001000100000
000000000000100000110000001000100000
000010000100000000001000001000100000
010000000010000000001000001000100000
001000000000100000001000001000100000
000000010000000100001000001000100000
000000000000010010001000001000100000
100000000000000000011000001000100000
001000100000000000000100001000100000
000000000001010000000100001000100000
000000000000001010000100001000100000
000000001000000000100100001000100000
000100000000000000010100001000100000
000000101000000000000010001000100000
000000000000110000000010001000100000
000000010000001000000010001000100000
000001000000000001000010001000100000
000000000001000000010010001000100000
000000000010000000000110001000100000
001010000000000000000001001000100000
010001000000000000000001001000100000
000000001000001000000001001000100000
000000000100000001000001001000100000
000000010000000000100001001000100000
000000100000000000010001001000100000
100000000000000000000101001000100000
000000000000000000001011001000100000
010000000100000000000000101000100000
100000000001000000000000101000100000
001000000000001000000000101000100000
000100000000000001000000101000100000
000000000010000000100000101000100000
000001000000000000001000101000100000
000000010000000000000100101000100000
000000000000000010000010101000100000
000000000000010000000001101000100000
010000010000000000000000011000100000
000000000110000000000000011000100000
000000001001000000000000011000100000
000001000000100000000000011000100000
000000000000010100000000011000100000
000100000000000010000000011000100000
000000100000000000100000011000100000
000000000000000000001100011000100000
001000000000000000000010011000100000
111000000000000000000000000100100000
000001110000000000000000000100100000
000110000100000000000000000100100000
000011000010000000000000000100100000
001010000001000000000000000100100000
000100100001000000000000000100100000
010000000101000000000000000100100000
001000100000100000000000000100100000
000000001001100000000000000100100000
001100000000001000000000000100100000
100000001000001000000000000100100000
000000000110001000000000000100100000
000000100000011000000000000100100000
000000010000100100000000000100100000
000000000010010100000000000100100000
000100010000000010000000000100100000
000000000000110010000000000100100000
010000000000001010000000000100100000
000000000001000110000000000100100000
100010000000000001000000000100100000
010000000000100001000000000100100000
001000000000010001000000000100100000
000000010000001001000000000100100000
000001000000000101000000000100100000
000000001100000000100000000100100000
000001000000001000100000000100100000
000000000010000001100000000100100000
010000000010000000010000000100100000
000000000001010000010000000100100000
000010000000001000010000000100100000
100000000000000010010000000100100000
000000100000000000110000000100100000
010010000000000000001000000100100000
000001001000000000001000000100100000
000000010001000000001000000100100000
000000000000101000001000000100100000
000000100000000100001000000100100000
000000000000000011001000000100100000
000000000100000000011000000100100000
010000100000000000000100000100100000
100000000000100000000100000100100000
000000001000000100000100000100100000
000010000000000010000100000100100000
000100000000000001000100000100100000
000000000001000000100100000100100000
000001000000000000010100000100100000
001000000000000000001100000100100000
000101000000000000000010000100100000
000000010010000000000010000100100000
000000001000010000000010000100100000
000010000000000100000010000100100000
001000000000000010000010000100100000
000000000100000001000010000100100000
001000010000000000000001000100100000
000100000000010000000001000100100000
100000000000000100000001000100100000
000000001000000001000001000100100000
010000000000000000100001000100100000
000000000000100000010001000100100000
000000000100000000000101000100100000
000000000000001000000011000100100000
010100000000000000000000100100100000
001000001000000000000000100100100000
100000000100000000000000100100100000
000000100010000000000000100100100000
000000010000010000000000100100100000
000001000000000010000000100100100000
000010000000000000100000100100100000
000000000000000001010000100100100000
000000000000000000000110100100100000
000000000001000000000001100100100000
000000011000000000000000010100100000
000000000010100000000000010100100000
000001000000010000000000010100100000
000000100000000001000000010100100000
000100000000000000100000010100100000
000000000000000100010000010100100000
100000000000000000000010010100100000
001001000000000000000000001100100000
000000100100000000000000001100100000
100000000010000000000000001100100000
000010000000010000000000001100100000
000100000000000100000000001100100000
000000001000000010000000001100100000
000000000001000001000000001100100000
000000000000000000101000001100100000
010000000000000000000010001100100000
000000000000000000000001011100100000
011001000000000000000000000010100000
100100100000000000000000000010100000
000010011000000000000000000010100000
100001000100000000000000000010100000
000001100010000000000000000010100000
000010000110000000000000000010100000
010000001001000000000000000010100000
100010000000100000000000000010100000
000100001000100000000000000010100000
010000000100100000000000000010100000
001000000001100000000000000010100000
000000001010010000000000000010100000
010010000000001000000000000010100000
000000110000001000000000000010100000
100000000010001000000000000010100000
000000000000111000000000000010100000
110000000000000100000000000010100000
000001010000000100000000000010100000
000000100100000100000000000010100000
000000001000001100000000000010100000
000010100000000010000000000010100000
000001000000001010000000000010100000
001010000000000001000000000010100000
000100010000000001000000000010100000
000000000100010001000000000010100000
000000000010000101000000000010100000
010000000000000011000000000010100000
000001001000000000100000000010100000
000100000000000010100000000010100000
000000000001000001100000000010100000
000000010100000000010000000010100000
000100000001000000010000000010100000
000000100000100000010000000010100000
000001000000000001010000000010100000
000000000000010000110000000010100000
000101000000000000001000000010100000
010000100000000000001000000010100000
000010000000010000001000000010100000
000000000001001000001000000010100000
000000000000100001001000000010100000
000000000010000000101000000010100000
000000000000000100011000000010100000
000001000000100000000100000010100000
000100000000010000000100000010100000
000000000001000010000100000010100000
000000000000001001000100000010100000
001000000000000000100100000010100000
000000001000000000010100000010100000
100000000000000000001100000010100000
001000001000000000000010000010100000
000100000010000000000010000010100000
000000010001000000000010000010100000
000000100000000001000010000010100000
000000000000000010010010000010100000
000010000000000000000110000010100000
000000101000000000000001000010100000
000100000100000000000001000010100000
000000010000100000000001000010100000
001000000000010000000001000010100000
000000000001000100000001000010100000
000010000000000000100001000010100000
010000000000000000010001000010100000
000110000000000000000000100010100000
100000000000010000000000100010100000
000000000000000110000000100010100000
000000000000100000100000100010100000
000000000010000000010000100010100000
001000000000000000001000100010100000
010000000000000000000100100010100000
000000000000000000000011100010100000
001000100000000000000000010010100000
000000001100000000000000010010100000
000000010010000000000000010010100000
100000000000000010000000010010100000
010000000000000000100000010010100000
000000000000010000000010010010100000
000000000000001000000001010010100000
000001000000000000000000110010100000
001100000000000000000000001010100000
000001000001000000000000001010100000
010000000000010000000000001010100000
000000010000000010000000001010100000
100000000000000001000000001010100000
000000000000001000100000001010100000
000000000000000100000100001010100000
000000000100000000000010001010100000
000000000010000000000001001010100000
000000100000000000000000101010100000
000010000000000000000000011010100000
100000000001000000000000000110100000
001000000000000100000000000110100000
000000000100000010000000000110100000
000000010000000000100000000110100000
000000000010000000000100000110100000
000000000000100000000010000110100000
000001000000000000000001000110100000
000000000000001000000000100110100000
000000000000000000001000010110100000
000000000000000000010000001110100000
010000110000000000000000000001100000
001010000100000000000000000001100000
000100010100000000000000000001100000
010001000010000000000000000001100000
010010000001000000000000000001100000
010100000000100000000000000001100000
000010001000100000000000000001100000
000000010000110000000000000001100000
000000101000001000000000000001100000
010000000100001000000000000001100000
000001100000000100000000000001100000
100000010000000100000000000001100000
000000000011000100000000000001100000
001000000000001100000000000001100000
100000001000000010000000000001100000
000000100010000010000000000001100000
000010000000010010000000000001100000
000000000001001010000000000001100000
000100100000000001000000000001100000
000000000110000001000000000001100000
001000000001000001000000000001100000
000000000000101001000000000001100000
000001000000000011000000000001100000
000000011000000000100000000001100000
000001000000100000100000000001100000
001000000000000010100000000001100000
001001000000000000010000000001100000
100000000000100000010000000001100000
000000001000010000010000000001100000
000010000000000000110000000001100000
001100000000000000001000000001100000
000011000000000000001000000001100000
000000100000100000001000000001100000
000000000001010000001000000001100000
000000001000000100001000000001100000
100000000000000001001000000001100000
000000000010000000011000000001100000
000100001000000000000100000001100000
000010000010000000000100000001100000
000000010001000000000100000001100000
000000000100010000000100000001100000
010000000000000010000100000001100000
100000000000000000100100000001100000
000000000000000100010100000001100000
000010010000000000000010000001100000
000000001001000000000010000001100000
010000000000010000000010000001100000
000001000000001000000010000001100000
000000100000000000010010000001100000
000000000000000000101010000001100000
000000000000100000000110000001100000
001000100000000000000001000001100000
000001010000000000000001000001100000
000000001010000000000001000001100000
100000000000010000000001000001100000
000010000000001000000001000001100000
000100000000000100000001000001100000
000000000000000001000011000001100000
011000000000000000000000100001100000
100001000000000000000000100001100000
000010100000000000000000100001100000
000000000001100000000000100001100000
000000000000010100000000100001100000
000100000000000010000000100001100000
000000000000000001100000100001100000
000000000100000000000010100001100000
000000000000000000010001100001100000
110000000000000000000000010001100000
000101000000000000000000010001100000
000000100100000000000000010001100000
001000000000100000000000010001100000
000000000010001000000000010001100000
000000000000000010001000010001100000
000000000000000001000100010001100000
000000000000000100000010010001100000
000000000000000000100001010001100000
001000010000000000000000001001100000
000000000010010000000000001001100000
100000000000001000000000001001100000
000000000000000101000000001001100000
010000000000000000100000001001100000
000000000100000000010000001001100000
000001000000000000000100001001100000
000100000000000000000010001001100000
000000000001000000000001001001100000
000000001000000000000000101001100000
100000100000000000000000000101100000
010000001000000000000000000101100000
000100000010000000000000000101100000
000000000100000100000000000101100000
000000000000010000100000000101100000
000000010000000000010000000101100000
000000000000001000000100000101100000
000000000000000010000001000101100000
000000000000000000001000100101100000
000000000001000000000000010101100000
000000000000100000000000001101100000
001000000010000000000000000011100000
000000000101000000000000000011100000
000000100000010000000000000011100000
000100000000001000000000000011100000
000000000000100010000000000011100000
000000001000000001000000000011100000
000000000000000100100000000011100000
100000000000000000000010000011100000
000000000000000000001001000011100000
000000010000000000000000100011100000
000000000000000000010000010011100000
000010000000000000000000000111100000
010110100000000000000000000000010000
100101100000000000000000000000010000
000111010000000000000000000000010000
110000110000000000000000000000010000
001001110000000000000000000000010000
010100011000000000000000000000010000
001110000100000000000000000000010000
011000001100000000000000000000010000
100010001100000000000000000000010000
110010000010000000000000000000010000
001010100010000000000000000000010000
100001000110000000000000000000010000
000100010110000000000000000000010000
100000101001000000000000000000010000
110000000101000000000000000000010000
001000010101000000000000000000010000
101000000011000000000000000000010000
000100100011000000000000000000010000
100110000000100000000000000000010000
011000010000100000000000000000010000
000011000100100000000000000000010000
000001010010100000000000000000010000
100000001010100000000000000000010000
000000100110100000000000000000010000
000100000101100000000000000000010000
110100000000010000000000000000010000
100010100000010000000000000000010000
100001010000010000000000000000010000
000000110100010000000000000000010000
011000000001010000000000000000010000
000001001001010000000000000000010000
010000000010110000000000000000010000
111000000000001000000000000000010000
010001001000001000000000000000010000
000100101000001000000000000000010000
000010011000001000000000000000010000
000001010100001000000000000000010000
001100000010001000000000000000010000
000100010001001000000000000000010000
010010000000101000000000000000010000
001000001000101000000000000000010000
000000100001101000000000000000010000
000001100000011000000000000000010000
000000000011011000000000000000010000
100000000000111000000000000000010000
010011000000000100000000000000010000
100100000010000100000000000000010000
000001001010000100000000000000010000
000010010001000100000000000000010000
110000000000100100000000000000010000
000100100000100100000000000000010000
000000001100100100000000000000010000
001000000001100100000000000000010000
001100000000010100000000000000010000
010000100000010100000000000000010000
100000001000010100000000000000010000
000000001001001100000000000000010000
000000000010101100000000000000010000
101000100000000010000000000000010000
000101001000000010000000000000010000
010000000110000010000000000000010000
001001000001000010000000000000010000
000010001001000010000000000000010000
010001000000100010000000000000010000
000000011000100010000000000000010000
000010000010100010000000000000010000
000110000000010010000000000000010000
010100000000001010000000000000010000
000010100000001010000000000000010000
000001000010001010000000000000010000
000000000100101010000000000000010000
000000010000011010000000000000010000
000001100000000110000000000000010000
100000000001000110000000000000010000
001001001000000001000000000000010000
010000101000000001000000000000010000
000101000100000001000000000000010000
100000100100000001000000000000010000
001000010010000001000000000000010000
010100000001000001000000000000010000
001010000001000001000000000000010000
100001000000100001000000000000010000
000010100000100001000000000000010000
000000001001100001000000000000010000
000010000010010001000000000000010000
000000110000001001000000000000010000
000010000100001001000000000000010000
000000001010001001000000000000010000
100010000000000101000000000000010000
000000000100010101000000000000010000
000100000000001101000000000000010000
100000001000000011000000000000010000
000000000101000011000000000000010000
000000100000010011000000000000010000
001000000000001011000000000000010000
101010000000000000100000000000010000
100100010000000000100000000000010000
110000001000000000100000000000010000
000001100010000000100000000000010000
000010000110000000100000000000010000
000000001101000000100000000000010000
000011000000010000100000000000010000
000000010001010000100000000000010000
000000100000110000100000000000010000
100001000000001000100000000000010000
000000100100001000100000000000010000
001000000001001000100000000000010000
000100000100000100100000000000010000
010000000010000100100000000000010000
000001000001000100100000000000010000
000010000000001100100000000000010000
001100000000000010100000000000010000
000000010100000010100000000000010000
010000010000000001100000000000010000
000100001000000001100000000000010000
000000000000101001100000000000010000
000001000000000011100000000000010000
000010110000000000010000000000010000
000110001000000000010000000000010000
010001000100000000010000000000010000
010000010010000000010000000000010000
000000011001000000010000000000010000
000010000011000000010000000000010000
001010000000100000010000000000010000
000000101000100000010000000000010000
000000000101010000010000000000010000
000001000000110000010000000000010000
010000100000001000010000000000010000
100000001000001000010000000000010000
001000000100001000010000000000010000
000001000001001000010000000000010000
000100000000011000010000000000010000
001000001000000100010000000000010000
000010000100000100010000000000010000
000100000001000100010000000000010000
000000010000100100010000000000010000
000000000010010100010000000000010000
010010000000000010010000000000010000
000100100000000010010000000000010000
100000000100000010010000000000010000
001000000000010010010000000000010000
100000000001000001010000000000010000
010000000000100001010000000000010000
000001000000000101010000000000010000
000000010000000011010000000000010000
011000000000000000110000000000010000
100000000010000000110000000000010000
000000001000000010110000000000010000
000000000000010001110000000000010000
001101000000000000001000000000010000
101000010000000000001000000000010000
010010001000000000001000000000010000
000001101000000000001000000000010000
000010100100000000001000000000010000
010000010100000000001000000000010000
000010010010000000001000000000010000
100001000001000000001000000000010000
000100001001000000001000000000010000
010000100000100000001000000000010000
000000000011100000001000000000010000
001000001000010000001000000000010000
100000000010010000001000000000010000
000000100001010000001000000000010000
000011000000001000001000000000010000
010000000001001000001000000000010000
010100000000000100001000000000010000
001000100000000100001000000000010000
000000000101000100001000000000010000
000000000000110100001000000000010000
110000000000000010001000000000010000
001010000000000010001000000000010000
000100010000000010001000000000010000
000000000100010010001000000000010000
000000001000000110001000000000010000
000110000000000001001000000000010000
000000001100000001001000000000010000
000001000010000001001000000000010000
100000000000001001001000000000010000
000000010000000101001000000000010000
001000000100000000101000000000010000
000000010000100000101000000000010000
000000000000001010101000000000010000
100000100000000000011000000000010000
001000000010000000011000000000010000
000000000100100000011000000000010000
000100000000000000111000000000010000
011010000000000000000100000000010000
000100110000000000000100000000010000
001100001000000000000100000000010000
010100000010000000000100000000010000
100100000001000000000100000000010000
001000100000100000000100000000010000
010000000100100000000100000000010000
000001000001100000000100000000010000
000000100010010000000100000000010000
000010000001010000000100000000010000
010000010000001000000100000000010000
000010000010001000000100000000010000
000000000100011000000100000000010000
010000001000000100000100000000010000
100000000100000100000100000000010000
000000000000110010000100000000010000
100000000000001010000100000000010000
000011000000000001000100000000010000
000000010100000001000100000000010000
000000001000010001000100000000010000
000000000001000101000100000000010000
000100000000000011000100000000010000
000000101000000000100100000000010000
000001000100000000100100000000010000
000000000010100000100100000000010000
000000010000000100100100000000010000
000010000000000010100100000000010000
000001010000000000010100000000010000
000000001010000000010100000000010000
000100000000100000010100000000010000
000000000000000110010100000000010000
001000000000000001010100000000010000
000000000000001000110100000000010000
000000011000000000001100000000010000
000100000100000000001100000000010000
000001000000010000001100000000010000
000000000000100001001100000000010000
010001010000000000000010000000010000
001000100100000000000010000000010000
000000011100000000000010000000010000
000110000010000000000010000000010000
001001000010000000000010000000010000
000000101010000000000010000000010000
010000001001000000000010000000010000
001100000000100000000010000000010000
100000000100100000000010000000010000
000010000001100000000010000000010000
000010010000010000000010000000010000
000000000110010000000010000000010000
000100000001010000000010000000010000
000100000100001000000010000000010000
000101000000000100000010000000010000
100000010000000100000010000000010000
000010001000000100000010000000010000
001000000000001100000010000000010000
000000010001000010000010000000010000
000000100000100010000010000000010000
000001000000010010000010000000010000
010010000000000001000010000000010000
100000000000010001000010000000010000
000000000001001001000010000000010000
000100100000000000100010000000010000
001000001000000000100010000000010000
000000010010000000100010000000010000
100000000001000000100010000000010000
010000000000100000100010000000010000
000000100001000000010010000000010000
000000001000010000010010000000010000
000000010000001000010010000000010000
000000000010000010010010000000010000
000001000000000000110010000000010000
011000000000000000001010000000010000
000001000000100000001010000000010000
000000000000011000001010000000010000
000000000010000100001010000000010000
000000000000000001101010000000010000
100010000000000000000110000000010000
000001001000000000000110000000010000
000000000011000000000110000000010000
001000000000010000000110000000010000
000000100000000100000110000000010000
000000000000000000011110000000010000
100100001000000000000001000000010000
001010001000000000000001000000010000
001001000100000000000001000000010000
010000100100000000000001000000010000
011000000010000000000001000000010000
000000110010000000000001000000010000
001100000001000000000001000000010000
010000010001000000000001000000010000
000101000000010000000001000000010000
001000100000010000000001000000010000
000000001010010000000001000000010000
000110000000001000000001000000010000
100000010000001000000001000000010000
000001010000000100000001000000010000
000000000110000100000001000000010000
000010000000010100000001000000010000
100010000000000010000001000000010000
000000000011000010000001000000010000
000100000000100010000001000000010000
000000000000001110000001000000010000
000001100000000001000001000000010000
000000010000100001000001000000010000
000000000001010001000001000000010000
010000000000000011000001000000010000
000001000000100000100001000000010000
010000000000010000100001000000010000
001000000000000100100001000000010000
000010000000000001100001000000010000
010100000000000000010001000000010000
000011000000000000010001000000010000
001000010000000000010001000000010000
000000000000101000010001000000010000
000000000010000001010001000000010000
000000000100000000110001000000010000
100000000100000000001001000000010000
000000000010001000001001000000010000
000000100000000010001001000000010000
000000000001000000101001000000010000
000000001000000000011001000000010000
010001000000000000000101000000010000
100000000010000000000101000000010000
000000000101000000000101000000010000
000010000000100000000101000000010000
000000100000001000000101000000010000
000100000000000100000101000000010000
001000000000000010000101000000010000
101000000000000000000011000000010000
010000000000001000000011000000010000
000000001000000010000011000000010000
000000000100000001000011000000010000
000000000000000100010011000000010000
000100000000000000001011000000010000
000000010000000000000111000000010000
101100000000000000000000100000010000
001011000000000000000000100000010000
100010010000000000000000100000010000
000000011010000000000000100000010000
001000001001000000000000100000010000
010000000011000000000000100000010000
000000110000100000000000100000010000
000010001000100000000000100000010000
010010000000010000000000100000010000
100000000100010000000000100000010000
000000000001110000000000100000010000
000000000110001000000000100000010000
000001000000101000000000100000010000
001000000000011000000000100000010000
000010100000000100000000100000010000
001000010000000100000000100000010000
000001000100000010000000100000010000
000000001000001010000000100000010000
000000000000010110000000100000010000
000100000010000001000000100000010000
000000100001000001000000100000010000
001000000000100001000000100000010000
000001000000010001000000100000010000
010000100000000000100000100000010000
000001010000000000100000100000010000
100000000000100000100000100000010000
000100000000010000100000100000010000
000000000000000101100000100000010000
000100000100000000010000100000010000
000000010000010000010000100000010000
010000000000000100010000100000010000
000010000000000000110000100000010000
000010000001000000001000100000010000
000100000000100000001000100000010000
000000100000001000001000100000010000
100000000000000100001000100000010000
000000001000000000101000100000010000
000000000000000010011000100000010000
100000100000000000000100100000010000
000000010001000000000100100000010000
000000000000001100000100100000010000
000000000010000010000100100000010000
010000000000000001000100100000010000
001000000000000000100100100000010000
000001100000000000000010100000010000
000000000000100100000010100000010000
001000000000000010000010100000010000
000000010000000001000010100000010000
000000000000001000100010100000010000
100000000000000000010010100000010000
000000000100000000000110100000010000
000000001100000000000001100000010000
000001000001000000000001100000010000
000000000010100000000001100000010000
100000000000000001000001100000010000
000000100000000000010001100000010000
010000000000000000001001100000010000
000010000000000000000011100000010000
010101000000000000000000010000010000
001000101000000000000000010000010000
000001100100000000000000010000010000
010010000001000000000000010000010000
000000001011000000000000010000010000
000001001000100000000000010000010000
000100001000010000000000010000010000
001000000100010000000000010000010000
000000010010010000000000010000010000
001000010000001000000000010000010000
100000000100001000000000010000010000
000100000000101000000000010000010000
000010000000011000000000010000010000
100000100000000100000000010000010000
000000000001010100000000010000010000
100100000000000010000000010000010000
000000001100000010000000010000010000
001000000000100010000000010000010000
000000010000000110000000010000010000
100000010000000001000000010000010000
000000000100100001000000010000010000
010000000000010001000000010000010000
000000000010000101000000010000010000
001001000000000000100000010000010000
000000011000000000100000010000010000
010000000100000000100000010000010000
000000100001000000100000010000010000
000000000000100100100000010000010000
000000000010000010100000010000010000
101000000000000000010000010000010000
000100010000000000010000010000010000
010000001000000000010000010000010000
000000100010000000010000010000010000
000000000000001100010000010000010000
000000110000000000001000010000010000
000100000010000000001000010000010000
100000000000100000001000010000010000
000010000000000100001000010000010000
000001000000000010001000010000010000
000000000000000001011000010000010000
000000000110000000000100010000010000
000000000001001000000100010000010000
000001000000000100000100010000010000
100000000000000000100100010000010000
000010000000000000010100010000010000
001000000000000000001100010000010000
000010100000000000000010010000010000
000000000101000000000010010000010000
000000010000100000000010010000010000
000001000000001000000010010000010000
010000000000000010000010010000010000
000000000000010000100010010000010000
000000000000000001000110010000010000
000100100000000000000001010000010000
000010010000000000000001010000010000
000000000001100000000001010000010000
010000000000000100000001010000010000
000000000000001000100001010000010000
000000000000000010010001010000010000
000000000000010000001001010000010000
000000001000000000000101010000010000
011000000000000000000000110000010000
100001000000000000000000110000010000
000010000100000000000000110000010000
000000000001000010000000110000010000
000000001000000001000000110000010000
000000000000010000000100110000010000
000100000000000000000010110000010000
000001011000000000000000001000010000
100100000100000000000000001000010000
010000001010000000000000001000010000
000011000001000000000000001000010000
100000010001000000000000001000010000
010100000000100000000000001000010000
000001000010010000000000001000010000
001000000000110000000000001000010000
100010000000001000000000001000010000
001001000000001000000000001000010000
010000000100001000000000001000010000
000000010000101000000000001000010000
001010000000000100000000001000010000
010000010000000100000000001000010000
000000100100000100000000001000010000
000010010000000010000000001000010000
001000000100000010000000001000010000
000100000010000010000000001000010000
101000000000000001000000001000010000
000100100000000001000000001000010000
000000010000010001000000001000010000
010010000000000000100000001000010000
001000100000000000100000001000010000
000000000001100000100000001000010000
000000001000010000100000001000010000
100000000000000010100000001000010000
000000000100000001100000001000010000
000001100000000000010000001000010000
010000000000010000010000001000010000
000000000010001000010000001000010000
000000000000100010010000001000010000
000000000000000100110000001000010000
000000001000100000001000001000010000
000010000000010000001000001000010000
000100000000001000001000001000010000
000000000001000001001000001000010000
000000000010000000101000001000010000
000101000000000000000100001000010000
000010000100000000000100001000010000
001000000010000000000100001000010000
000000001000001000000100001000010000
100000000000000000010100001000010000
000000000000000100001100001000010000
110000000000000000000010001000010000
000100001000000000000010001000010000
000001000100000000000010001000010000
001000000001000000000010001000010000
000000000000000110000010001000010000
000000000000000001010010001000010000
000000010000000000001010001000010000
000010000010000000000001001000010000
100000000000010000000001001000010000
000000000000100100000001001000010000
000000001000000001000001001000010000
000000000001000000010001001000010000
000001000000000000001001001000010000
000000000000000000100101001000010000
000000100000000000000011001000010000
010001000000000000000000101000010000
100000001000000000000000101000010000
000000100010000000000000101000010000
000000000000000011000000101000010000
000000000100000000001000101000010000
000000000000100000000100101000010000
000000000000010000000010101000010000
000000010000000000000001101000010000
000100000001000000000000011000010000
000010000000100000000000011000010000
000000001000000100000000011000010000
000000000000010010000000011000010000
000000000000001001000000011000010000
000000000100000000010000011000010000
010000000000000000001000011000010000
000000000010000000000010011000010000
001000000000000000000001011000010000
000000000000000000100000111000010000
100011000000000000000000000100010000
010001100000000000000000000100010000
001010010000000000000000000100010000
000010101000000000000000000100010000
101000000100000000000000000100010000
010100000100000000000000000100010000
000000001110000000000000000100010000
000010000101000000000000000100010000
000000010001100000000000000100010000
001001000000010000000000000100010000
010000001000010000000000000100010000
100000000001010000000000000100010000
000010000000110000000000000100010000
010000000010001000000000000100010000
000010000010000100000000000100010000
000001000000100100000000000100010000
000000010000010100000000000100010000
000000100000001100000000000100010000
010000010000000010000000000100010000
000000100100000010000000000100010000
000000000010010010000000000100010000
001000000000000110000000000100010000
000001000001000001000000000100010000
000000000010100001000000000100010000
000001001000000000100000000100010000
000100000001000000100000000100010000
000000000100010000100000000100010000
000000010000001000100000000100010000
100000000000000001100000000100010000
000100000010000000010000000100010000
100000000000100000010000000100010000
000001000000000010010000000100010000
000000100000000001010000000100010000
100100000000000000001000000100010000
000001000100000000001000000100010000
000000001000001000001000000100010000
000000000001000010001000000100010000
001000000000000001001000000100010000
000000000000000100101000000100010000
000000000000010000011000000100010000
000001000010000000000100000100010000
001000000001000000000100000100010000
000100000000010000000100000100010000
000000001000000010000100000100010000
000000000000001001000100000100010000
010000000000000000001100000100010000
000100010000000000000010000100010000
100000000010000000000010000100010000
000000000000101000000010000100010000
000000000000000101000010000100010000
000000000100000000010010000100010000
000010000000000000001010000100010000
110000000000000000000001000100010000
000000010100000000000001000100010000
000000000000011000000001000100010000
000000001000000100000001000100010000
000000100000000000100001000100010000
000000000000100000001001000100010000
000000000001000000000011000100010000
000101000000000000000000100100010000
001000100000000000000000100100010000
000000000100000100000000100100010000
100000000000000010000000100100010000
000000000010000000100000100100010000
000000001000000000010000100100010000
000000010000000000001000100100010000
010000000000000000000010100100010000
000000000000000000000101100100010000
001000000010000000000000010100010000
010000000000100000000000010100010000
000100000000000100000000010100010000
000010000000000000100000010100010000
000000000001000000010000010100010000
000000100000000000000100010100010000
000000001000000000000010010100010000
000000000000000001000001010100010000
000000000000001000000000110100010000
001000001000000000000000001100010000
000000000011000000000000001100010000
000000000100100000000000001100010000
000000100000010000000000001100010000
100000000000000100000000001100010000
000000000000001010000000001100010000
000010000000000001000000001100010000
000000010000000000010000001100010000
000000000000000000000110001100010000
000100000000000000000001001100010000
011100000000000000000000000010010000
101000001000000000000000000010010000
000000111000000000000000000010010000
100000010100000000000000000010010000
000011000010000000000000000010010000
100000100010000000000000000010010000
000001100001000000000000000010010000
000101000000100000000000000010010000
000010010000100000000000000010010000
001000000010100000000000000010010000
000100010000010000000000000010010000
000000000100110000000000000010010000
000110000000000100000000000010010000
010000000100000100000000000010010000
000000000011000100000000000010010000
000000010000001100000000000010010000
000000001000010010000000000010010000
000000000001001010000000000010010000
000010001000000001000000000010010000
000000000000011001000000000010010000
001000000000000101000000000010010000
000000000000100011000000000010010000
010001000000000000100000000010010000
001000000000010000100000000010010000
000100000000001000100000000010010000
000000001000000100100000000010010000
000000100000000010100000000010010000
000000000110000000010000000010010000
100000000000010000010000000010010000
000000100000000100010000000010010000
000000000001000000110000000010010000
100010000000000000001000000010010000
001000000001000000001000000010010000
000000000000101000001000000010010000
000001000000000100001000000010010000
010000000000000001001000000010010000
000000010000000000011000000010010000
110000000000000000000100000010010000
001001000000000000000100000010010000
000000100100000000000100000010010000
000000001000100000000100000010010000
000000000000010100000100000010010000
000000010000000010000100000010010000
000000000000000001100100000010010000
000000000010000000001100000010010000
001000010000000000000010000010010000
010000000000010000000010000010010000
100000000000001000000010000010010000
000000000100000010000010000010010000
000001000000000001000010000010010000
000010000000000000100010000010010000
000000000000100000010010000010010000
000000100000000000001010000010010000
000100000000000000000110000010010000
000010100000000000000001000010010000
000000001001000000000001000010010000
100000000000100000000001000010010000
000000000100001000000001000010010000
000001000000000010000001000010010000
000100000000000001000001000010010000
000000000010000000100001000010010000
000100001000000000000000100010010000
100000000001000000000000100010010000
000010000000001000000000100010010000
010000000000000010000000100010010000
000000000100000000100000100010010000
001000000000000000010000100010010000
000000000000010000001000100010010000
000000000010000000000010100010010000
000000000000000100000001100010010000
001010000000000000000000010010010000
000100000100000000000000010010010000
010000000010000000000000010010010000
000000010001000000000000010010010000
000000001000001000000000010010010000
000000100000000001000000010010010000
000001000000000000010000010010010000
000000000000000000101000010010010000
000000000000000000000011010010010000
000000000000100000000000110010010000
100001000000000000000000001010010000
000000001100000000000000001010010000
000000000001010000000000001010010000
000000100000001000000000001010010000
000000010000000000100000001010010000
000010000000000000010000001010010000
000000000000000010001000001010010000
010000000000000000000001001010010000
000100100000000000000000000110010000
000000010010000000000000000110010000
010000000001000000000000000110010000
000001000000001000000000000110010000
000010000000000010000000000110010000
000000000100000001000000000110010000
000000000000100000100000000110010000
000000000000000000010100000110010000
001000000000000000000001000110010000
100000000000000000000000010110010000
000000000000000000000000101110010000
001100100000000000000000000001010000
010010010000000000000000000001010000
000001001100000000000000000001010000
010000100010000000000000000001010000
000000110001000000000000000001010000
000001000011000000000000000001010000
001000000100100000000000000001010000
010001000000010000000000000001010000
000010000100010000000000000001010000
001000000010010000000000000001010000
000100000000110000000000000001010000
100000100000001000000000000001010000
000000000101001000000000000001010000
001001000000000100000000000001010000
000000011000000100000000000001010000
010000000001000100000000000001010000
000000000000011100000000000001010000
011000000000000010000000000001010000
100001000000000010000000000001010000
000000101000000010000000000001010000
000000010010000010000000000001010000
000000000100000110000000000001010000
100100000000000001000000000001010000
000001010000000001000000000001010000
000000100000000101000000000001010000
000101000000000000100000000001010000
000010001000000000100000000001010000
000000000010001000100000000001010000
000000000001000010100000000001010000
001000000000000001100000000001010000
100000010000000000010000000001010000
000000100100000000010000000001010000
000010000000000001010000000001010000
000000000000100000110000000001010000
000000001010000000001000000001010000
000010000000100000001000000001010000
000000010000010000001000000001010000
000000100000000000101000000001010000
000000000000001000011000000001010000
000010100000000000000100000001010000
001000010000000000000100000001010000
000001000000001000000100000001010000
000000000000100100000100000001010000
000000000000010000100100000001010000
000000000001000000010100000001010000
000000000000000010001100000001010000
100000001000000000000010000001010000
000000100000010000000010000001010000
000010000000001000000010000001010000
000000000000100001000010000001010000
000000000000000100100010000001010000
000100000000000000010010000001010000
000000000100000000001010000001010000
010000000000000000000110000001010000
000100000100000000000001000001010000
000010000001000000000001000001010000
000000001000100000000001000001010000
100000000000000100000001000001010000
000000010000000000100001000001010000
000000000000000001001001000001010000
000001000000000000000011000001010000
110000000000000000000000100001010000
000000010100000000000000100001010000
000010000010000000000000100001010000
000000001000010000000000100001010000
000100000000001000000000100001010000
000000000000100010000000100001010000
000001000000000000010000100001010000
001000000000000000001000100001010000
000011000000000000000000010001010000
100000000010000000000000010001010000
010000000000001000000000010001010000
000000000000000011000000010001010000
000000000000010000010000010001010000
000000000001000000001000010001010000
000100000000000000000100010001010000
001000000000000000000010010001010000
000000000000000000000001110001010000
000100010000000000000000001001010000
000000000110000000000000001001010000
000000001001000000000000001001010000
100000000000100000000000001001010000
010000000000000001000000001001010000
001000000000000000010000001001010000
000000000000001000000001001001010000
000000000000000100000000101001010000
000000100000000000000000011001010000
000110000000000000000000000101010000
000000100000100000000000000101010000
001000000000001000000000000101010000
000000001000000001000000000101010000
010000000000000000100000000101010000
000000000000000100010000000101010000
100000000000000000000100000101010000
000000000000000010000010000101010000
000000000010000000000001000101010000
000000000001000000000000100101010000
000000010000000000000000010101010000
000001000000000000000000001101010000
010000000000100000000000000011010000
000100000000000010000000000011010000
000000000010000001000000000011010000
100000000000000000100000000011010000
000000001000000000010000000011010000
000000000001000000000010000011010000
000000000000010000000001000011010000
000000100000000000000000100011010000
000000000000000100000000010011010000
000000000000000000000100001011010000
000000000000000000001000000111010000
110001000000000000000000000000110000
001000011000000000000000000000110000
000101000010000000000000000000110000
000010001010000000000000000000110000
001000100001000000000000000000110000
001001000000100000000000000000110000
100000100000100000000000000000110000
001010000000010000000000000000110000
000001000100010000000000000000110000
000000001000011000000000000000110000
000000010100000100000000000000110000
001000000010000100000000000000110000
100000000000001100000000000000110000
000000110000000010000000000000110000
010000001000000010000000000000110000
000000000001100010000000000000110000
100000000000010010000000000000110000
000100000000000110000000000000110000
010000000100000001000000000000110000
100000000010000001000000000000110000
000000010001000001000000000000110000
000001000000001001000000000000110000
000000000000100101000000000000110000
000010010000000000100000000000110000
000000000011000000100000000000110000
000100000000100000100000000000110000
000000000000010100100000000000110000
000000100000000001100000000000110000
100010000000000000010000000000110000
000000001100000000010000000000110000
000000100000010000010000000000110000
000100000000000001010000000000110000
000100100000000000001000000000110000
010000000000010000001000000000110000
000000000100001000001000000000110000
100000000000000000101000000000110000
000001000000000000011000000000110000
000110000000000000000100000000110000
000001100000000000000100000000110000
100000001000000000000100000000110000
000000010000010000000100000000110000
000000000000101000000100000000110000
000000000100000010000100000000110000
010000000000000000100100000000110000
000000000001000000001100000000110000
100100000000000000000010000000110000
000010000100000000000010000000110000
000001000001000000000010000000110000
000000001000100000000010000000110000
000000000010001000000010000000110000
001000000000000001000010000000110000
010000000000000000010010000000110000
000000000000000010001010000000110000
000001001000000000000001000000110000
100000000001000000000001000000110000
000000000100100000000001000000110000
001000000000001000000001000000110000
000000100000000100000001000000110000
000000010000000000001001000000110000
000000000000000000010101000000110000
000000000000010000000011000000110000
000100010000000000000000100000110000
000000101000000000000000100000110000
000000000101000000000000100000110000
010000000000001000000000100000110000
000001000000000100000000100000110000
000010000000000010000000100000110000
000000000000000000100001100000110000
001100000000000000000000010000110000
010000100000000000000000010000110000
000001010000000000000000010000110000
000000000000110000000000010000110000
000000000000001010000000010000110000
000010000000000001000000010000110000
000000000000000000110000010000110000
000000000010000000000001010000110000
000000000000000000001000110000110000
011000000000000000000000001000110000
000010100000000000000000001000110000
000000010010000000000000001000110000
000100000000010000000000001000110000
000000000001000100000000001000110000
000000000000000001000100001000110000
000000000000000000100010001000110000
000000000000000010000001001000110000
000000000000000000010000101000110000
100000000000000000000000011000110000
100000010000000000000000000100110000
000100001000000000000000000100110000
000000000001001000000000000100110000
010000000000000100000000000100110000
000000000000000010100000000100110000
001000000000000000010000000100110000
000000000010000000001000000100110000
000000100000000000000010000100110000
000010000000000000000001000100110000
000000000000100000000000100100110000
000000000100000000000000010100110000
010000010000000000000000000010110000
001000000100000000000000000010110000
000010000001000000000000000010110000
000000000010000010000000000010110000
000000000000001000010000000010110000
000000001000000000001000000010110000
000000000000000100000010000010110000
000000000000000001000000100010110000
000000000000000000000100010010110000
000000000000100000000000001010110000
000000000000010000000000000110110000
101000000000000000000000000001110000
000100000001000000000000000001110000
000000000010100000000000000001110000
000000010000001000000000000001110000
000010000000000100000000000001110000
000000000000010001000000000001110000
000000000100000000100000000001110000
000000000000000010010000000001110000
010000000000000000000001000001110000
000000000000000000000100100001110000
000000001000000000000000010001110000
000000000000000000001000001001110000
000001000000000000000000000011110000
001011010000000000000000000000001000
010010110000000000000000000000001000
100001110000000000000000000000001000
000011101000000000000000000000001000
011000011000000000000000000000001000
000100111000000000000000000000001000
001010001100000000000000000000001000
101001000010000000000000000000001000
000111000010000000000000000000001000
001100000110000000000000000000001000
010001000110000000000000000000001000
011001000001000000000000000000001000
000101010001000000000000000000001000
100100000101000000000000000000001000
010000100011000000000000000000001000
000010001011000000000000000000001000
110001000000100000000000000000001000
100010100000100000000000000000001000
010000010100100000000000000000001000
011000000010100000000000000000001000
000100001010100000000000000000001000
010100000001100000000000000000001000
000010010001100000000000000000001000
100000000011100000000000000000001000
010011000000010000000000000000001000
110000001000010000000000000000001000
001100001000010000000000000000001000
101000000100010000000000000000001000
000001100010010000000000000000001000
100010000001010000000000000000001000
000000101001010000000000000000001000
010000000101010000000000000000001000
000000010011010000000000000000001000
000010000010110000000000000000001000
011010000000001000000000000000001000
010001010000001000000000000000001000
010000101000001000000000000000001000
100000001100001000000000000000001000
100010000010001000000000000000001000
000000011010001000000000000000001000
001100000000101000000000000000001000
000000100100101000000000000000001000
001000000001011000000000000000001000
011100000000000100000000000000001000
001000100100000100000000000000001000
000010010100000100000000000000001000
000001001100000100000000000000001000
000000101010000100000000000000001000
100000000110000100000000000000001000
000110000001000100000000000000001000
000010001000100100000000000000001000
001001000000010100000000000000001000
000100000100010100000000000000001000
000000010000110100000000000000001000
000000110000001100000000000000001000
000000000001101100000000000000001000
010000000000011100000000000000001000
001001100000000010000000000000001000
100000010100000010000000000000001000
100100000010000010000000000000001000
010010000001000010000000000000001000
100000001001000010000000000000001000
000000100101000010000000000000001000
000001001000100010000000000000001000
011000000000010010000000000000001000
000010010000010010000000000000001000
000000000110010010000000000000001000
000100000000110010000000000000001000
000110000000001010000000000000001000
100000100000001010000000000000001000
001000010000001010000000000000001000
010000000100001010000000000000001000
101000000000000110000000000000001000
000000000100100110000000000000001000
000000000001010110000000000000001000
010100010000000001000000000000001000
100100001000000001000000000000001000
000010100100000001000000000000001000
100000010001000001000000000000001000
001000000011000001000000000000001000
000100100000100001000000000000001000
000001000100100001000000000000001000
001000100000010001000000000000001000
000000001100010001000000000000001000
000001000001010001000000000000001000
101000000000001001000000000000001000
000011000000001001000000000000001000
001010000000000101000000000000001000
000001010000000101000000000000001000
000000100001000101000000000000001000
000000000010010101000000000000001000
000000001000001101000000000000001000
000000110000000011000000000000001000
010000000000100011000000000000001000
100000000000010011000000000000001000
101000100000000000100000000000001000
000100100100000000100000000000001000
001000010100000000100000000000001000
000010100010000000100000000000001000
010000010010000000100000000000001000
000100001001000000100000000000001000
001010000000100000100000000000001000
000101000000100000100000000000001000
010000100000010000100000000000001000
000001010000010000100000000000001000
000000000100110000100000000000001000
100100000000001000100000000000001000
000001000001001000100000000000001000
000000011000000100100000000000001000
000001000010000100100000000000001000
000000000101000100100000000000001000
010001000000000010100000000000001000
000000000010001010100000000000001000
000010000000000110100000000000001000
010000000100000001100000000000001000
000000000010100001100000000000001000
000000010000001001100000000000001000
000100000000000101100000000000001000
101010000000000000010000000000001000
010101000000000000010000000000001000
010010001000000000010000000000001000
100000011000000000010000000000001000
011000000100000000010000000000001000
000000110001000000010000000000001000
000001000011000000010000000000001000
000000000110100000010000000000001000
100001000000010000010000000000001000
000001100000001000010000000000001000
000000001000101000010000000000001000
000000010000011000010000000000001000
010000100000000100010000000000001000
000000010010000100010000000000001000
000100000000100100010000000000001000
100000000000001100010000000000001000
110000000000000010010000000000001000
000010000010000010010000000000001000
001000000001000010010000000000001000
000000100000100010010000000000001000
000001000000000110010000000000001000
000110000000000001010000000000001000
000000001010000001010000000000001000
001000001000000000110000000000001000
000010000100000000110000000000001000
100000000001000000110000000000001000
000000000000010100110000000000001000
000000100000000001110000000000001000
100110000000000000001000000000001000
110000100000000000001000000000001000
000001011000000000001000000000001000
000011000100000000001000000000001000
001000100010000000001000000000001000
001000001001000000001000000000001000
000000001100100000001000000000001000
000001000001100000001000000000001000
000101000000010000001000000000001000
000000010100010000001000000000001000
000000000010101000001000000000001000
000000100000011000001000000000001000
001000010000000100001000000000001000
010000000100000100001000000000001000
000100000010000100001000000000001000
000000100000100100001000000000001000
000010000000001100001000000000001000
000100000100000010001000000000001000
000001000010000010001000000000001000
000010000000100010001000000000001000
000000001000010010001000000000001000
000000000001001010001000000000001000
001001000000000001001000000000001000
000010010000000001001000000000001000
010000000010000001001000000000001000
100000000000100001001000000000001000
000100000000001001001000000000001000
010000000000100000101000000000001000
001000000000010000101000000000001000
100000000000000100101000000000001000
000000100000000010101000000000001000
000000001000000001101000000000001000
001100000000000000011000000000001000
010000000001000000011000000000001000
000000000100000001011000000000001000
000000000000001000111000000000001000
000110100000000000000100000000001000
010100001000000000000100000000001000
001001000100000000000100000000001000
000000110100000000000100000000001000
000001010010000000000100000000001000
001000001010000000000100000000001000
000001001001000000000100000000001000
010000100000100000000100000000001000
100000001000100000000100000000001000
000010000100100000000100000000001000
001000010000010000000100000000001000
000000000001110000000100000000001000
000100000100001000000100000000001000
010000000001001000000100000000001000
000000010000101000000100000000001000
100100000000000100000100000000001000
000001100000000100000100000000001000
001000000000100100000100000000001000
001010000000000010000100000000001000
000100010000000010000100000000001000
000000000010100010000100000000001000
000000000000011010000100000000001000
011000000000000001000100000000001000
000101000000000001000100000000001000
000010001000000001000100000000001000
000000000010001001000100000000001000
000000000100000011000100000000001000
000011000000000000100100000000001000
000000000110000000100100000000001000
000000100001000000100100000000001000
010000000000000100100100000000001000
000000001000000010100100000000001000
100000000000000001100100000000001000
100000100000000000010100000000001000
000100000010000000010100000000001000
000000001000010000010100000000001000
000000000000000101010100000000001000
010000010000000000001100000000001000
000100000001000000001100000000001000
000000000010010000001100000000001000
100000000000000010001100000000001000
000010000000000000011100000000001000
110100000000000000000010000000001000
001101000000000000000010000000001000
000010011000000000000010000000001000
000110000100000000000010000000001000
100001000100000000000010000000001000
001010000001000000000010000000001000
010010000000100000000010000000001000
000100010000010000000010000000001000
001000000010010000000010000000001000
000000100000110000000010000000001000
000000010001001000000010000000001000
000001000000101000000010000000001000
001000001000000100000010000000001000
000001000001000100000010000000001000
000000000010001100000010000000001000
001000000100000010000010000000001000
010000000010000010000010000000001000
100000100000000001000010000000001000
000000000000011001000010000000001000
010000000000000101000010000000001000
000001100000000000100010000000001000
100000010000000000100010000000001000
000000001010000000100010000000001000
000000000100001000100010000000001000
000000000000100010100010000000001000
000010000000000001100010000000001000
000000010100000000010010000000001000
000000100010000000010010000000001000
100000000000100000010010000000001000
000000000001010000010010000000001000
000000001000000010010010000000001000
000001000000000001010010000000001000
000000101000000000001010000000001000
100000000010000000001010000000001000
000000000101000000001010000000001000
000010000000010000001010000000001000
000000000000000011001010000000001000
000100000000000000101010000000001000
000000000000000100011010000000001000
000000001100000000000110000000001000
000010000010000000000110000000001000
000000100000001000000110000000001000
000000000000010000100110000000001000
100101000000000000000001000000001000
101000010000000000000001000000001000
001000101000000000000001000000001000
000100010010000000000001000000001000
000000001110000000000001000000001000
000011000001000000000001000000001000
000100100001000000000001000000001000
000000010101000000000001000000001000
001000000100100000000001000000001000
000110000000010000000001000000001000
010000000010010000000001000000001000
000001000000110000000001000000001000
000001001000001000000001000000001000
000000000011001000000001000000001000
000010000000101000000001000000001000
100000000000011000000001000000001000
000010000010000100000001000000001000
000010100000000010000001000000001000
010000001000000010000001000000001000
000001000100000010000001000000001000
000100000000000110000001000000001000
100010000000000001000001000000001000
000000001000100001000001000000001000
000000010000010001000001000000001000
000000100000001001000001000000001000
001001000000000000100001000000001000
010000000000001000100001000000001000
000000000000100100100001000000001000
000010010000000000010001000000001000
000100000100000000010001000000001000
100000000010000000010001000000001000
000000001001000000010001000000001000
010000000000100000010001000000001000
001000000000010000010001000000001000
000000010000100000001001000000001000
000000000100001000001001000000001000
000000001000000100001001000000001000
000000000001000001001001000000001000
000000100000000000011001000000001000
110000000000000000000101000000001000
001100000000000000000101000000001000
000000100000010000000101000000001000
000000000000001100000101000000001000
000000000001000010000101000000001000
000000000000000000110101000000001000
010001000000000000000011000000001000
000000100100000000000011000000001000
000000000001100000000011000000001000
000100000000001000000011000000001000
100000000000000100000011000000001000
000000010000000010000011000000001000
000000000000000000001111000000001000
110000010000000000000000100000001000
100010001000000000000000100000001000
010010000100000000000000100000001000
000101000100000000000000100000001000
000100100010000000000000100000001000
001000010010000000000000100000001000
001100000001000000000000100000001000
000000011001000000000000100000001000
000110000000100000000000100000001000
001000001000100000000000100000001000
100100000000010000000000100000001000
000010100000001000000000100000001000
000100010000001000000000100000001000
000000000101001000000000100000001000
000011000000000100000000100000001000
100000100000000100000000100000001000
010000001000000100000000100000001000
000000101000000010000000100000001000
000000000011000010000000100000001000
000001000000001010000000100000001000
010001000000000001000000100000001000
000000000001100001000000100000001000
000010000000010001000000100000001000
000000000000000111000000100000001000
000000110000000000100000100000001000
000000001000010000100000100000001000
000000000000101000100000100000001000
100000000000000010100000100000001000
001000000000000001100000100000001000
100000000100000000010000100000001000
000000100000010000010000100000001000
001000000000001000010000100000001000
000100000000000010010000100000001000
000001000000000000110000100000001000
001010000000000000001000100000001000
000001100000000000001000100000001000
000100001000000000001000100000001000
000000000000010100001000100000001000
000000000001000000101000100000001000
000000000010000000011000100000001000
100001000000000000000100100000001000
010000000010000000000100100000001000
000000000001000100000100100000001000
000000010000000001000100100000001000
000000000000100000010100100000001000
000000000100000000001100100000001000
001000100000000000000010100000001000
010000000001000000000010100000001000
000000000010100000000010100000001000
000001000000010000000010100000001000
000000010000000100000010100000001000
000010000000000010000010100000001000
000100000000000001000010100000001000
010100000000000000000001100000001000
100000000001000000000001100000001000
001000000000000100000001100000001000
000000000100000001000001100000001000
000000000010000000100001100000001000
000000000000000010001001100000001000
000010000000000000000101100000001000
000000001000000000000011100000001000
010110000000000000000000010000001000
100011000000000000000000010000001000
000101100000000000000000010000001000
101000001000000000000000010000001000
010001001000000000000000010000001000
100000100100000000000000010000001000
000000001101000000000000010000001000
000100000100100000000000010000001000
001000000001100000000000010000001000
000000011000010000000000010000001000
000001000100010000000000010000001000
100000000010010000000000010000001000
001001000000001000000000010000001000
010000000010001000000000010000001000
000000000000111000000000010000001000
110000000000000100000000010000001000
000000000011000100000000010000001000
000000100000010100000000010000001000
000100000000001100000000010000001000
000001010000000010000000010000001000
000100001000000010000000010000001000
100000000000100010000000010000001000
000000100010000001000000010000001000
000000000100000101000000010000001000
000000000000001011000000010000001000
000010000001000000100000010000001000
000000010000100000100000010000001000
000100000000010000100000010000001000
000000100000001000100000010000001000
001000010000000000010000010000001000
000000101000000000010000010000001000
010000000000010000010000010000001000
000010000000001000010000010000001000
100000000000000001010000010000001000
000000000000000010110000010000001000
000010000010000000001000010000001000
100000000001000000001000010000001000
000000001000001000001000010000001000
001000000000000010001000010000001000
000001000000000000011000010000001000
000001000000100000000100010000001000
000010000000010000000100010000001000
000000010000000100000100010000001000
010000000000000010000100010000001000
000000000100000000010100010000001000
000000000000000001001100010000001000
010000010000000000000010010000001000
000000001000100000000010010000001000
000000000000000110000010010000001000
000000000001000001000010010000001000
001000000000000000100010010000001000
000100000000000000010010010000001000
100000000000000000000110010000001000
000000110000000000000001010000001000
000000000000010010000001010000001000
000100000000000001000001010000001000
000000001000000000100001010000001000
000000000000000100010001010000001000
010000000000000000001001010000001000
000000000010000000000011010000001000
000000000110000000000000110000001000
000000100000100000000000110000001000
000000000001010000000000110000001000
100000000000001000000000110000001000
010000000000000000100000110000001000
000000010000000000001000110000001000
001000000000000000000100110000001000
000001000000000000000001110000001000
111000000000000000000000001000001000
001010100000000000000000001000001000
000100010100000000000000001000001000
000000110010000000000000001000001000
100000100001000000000000001000001000
100100000000100000000000001000001000
001001000000100000000000001000001000
000000000101100000000000001000001000
000000100100010000000000001000001000
000010000100001000000000001000001000
000100000010001000000000001000001000
000000001001001000000000001000001000
000100001000000100000000001000001000
010000000010000100000000001000001000
000010000000010100000000001000001000
000001000000001100000000001000001000
010000010000000010000000001000001000
000000000000101010000000001000001000
010010000000000001000000001000001000
100001000000000001000000001000001000
000000000110000001000000001000001000
000100000000010001000000001000001000
000000001000000011000000001000001000
100010000000000000100000001000001000
010000001000000000100000001000001000
000000000010010000100000001000001000
001000000000001000100000001000001000
000000000001000010100000001000001000
000100100000000000010000001000001000
000000001100000000010000001000001000
001000000010000000010000001000001000
000000010000100000010000001000001000
000000000000010010010000001000001000
000000000001000001010000001000001000
010100000000000000001000001000001000
000010001000000000001000001000001000
001000000100000000001000001000001000
000000010001000000001000001000001000
100000000000010000001000001000001000
000000000000000110001000001000001000
000000011000000000000100001000001000
100000000100000000000100001000001000
000010000001000000000100001000001000
010000000000010000000100001000001000
000001000000000010000100001000001000
000000100000000001000100001000001000
000000000000000000101100001000001000
100000001000000000000010001000001000
000000000011000000000010001000001000
000000000000100100000010001000001000
000000100000000010000010001000001000
010000000000000000010010001000001000
000001000000000000001010001000001000
000100000000000000000110001000001000
000001010000000000000001001000001000
000000000010100000000001001000001000
000000001000010000000001001000001000
000000100000000100000001001000001000
100000000000000010000001001000001000
001000000000000001000001001000001000
000000000000001000010001001000001000
000000000000000000100011001000001000
000010010000000000000000101000001000
000001001000000000000000101000001000
100000000010000000000000101000001000
000000000000110000000000101000001000
001000000000000010000000101000001000
000000000000000100010000101000001000
000000000000000001001000101000001000
000000000000001000000100101000001000
000000000100000000000010101000001000
001100000000000000000000011000001000
010000100000000000000000011000001000
100000010000000000000000011000001000
000001000010000000000000011000001000
000000000000100001000000011000001000
000000000100000000100000011000001000
000000000000001000000010011000001000
000010000000000000000001011000001000
000000101100000000000000000100001000
010010000010000000000000000100001000
100000001010000000000000000100001000
110000000001000000000000000100001000
001000000101000000000000000100001000
000001100000100000000000000100001000
010000001000100000000000000100001000
001010000000010000000000000100001000
000000100001001000000000000100001000
000100000000011000000000000100001000
010001000000000100000000000100001000
000100100000000100000000000100001000
001000000010000100000000000100001000
100000000000100100000000000100001000
000000001000010100000000000100001000
100010000000000010000000000100001000
000101000000000010000000000100001000
001000001000000010000000000100001000
000000010010000010000000000100001000
000001001000000001000000000100001000
000100000010000001000000000100001000
000010000001000001000000000100001000
010100000000000000100000000100001000
000010010000000000100000000100001000
100000000000010000100000000100001000
000000001000001000100000000100001000
001001000000000000010000000100001000
000100010000000000010000000100001000
000000000000110000010000000100001000
000000000100001000010000000100001000
010000000000000001010000000100001000
000000000010000000110000000100001000
000000110000000000001000000100001000
100000000100000000001000000100001000
001000000000001000001000000100001000
000000000001000100001000000100001000
000000000000010001001000000100001000
000000000000000010011000000100001000
100000010000000000000100000100001000
000000000100010000000100000100001000
000001000000001000000100000100001000
000010000000000100000100000100001000
000000000000100000100100000100001000
000000000001000000010100000100001000
000010100000000000000010000100001000
000001000010000000000010000100001000
000100000001000000000010000100001000
100000000000001000000010000100001000
000000000100000100000010000100001000
010000000000000000001010000100001000
000000000000000010000110000100001000
011000000000000000000001000100001000
000010000100000000000001000100001000
000000100010000000000001000100001000
000100000000100000000001000100001000
000000000000000011000001000100001000
000000000000000000101001000100001000
000000001000000000000101000100001000
000001000001000000000000100100001000
010000000000001000000000100100001000
000000000000010010000000100100001000
000000000100000000100000100100001000
000000000000100000001000100100001000
000000100000000000000100100100001000
000000000000000000010010100100001000
000000010000000000000001100100001000
100100000000000000000000010100001000
001000100000000000000000010100001000
010000000100000000000000010100001000
000000010001000000000000010100001000
000000000000000001100000010100001000
000000000010000000000100010100001000
000000000000010000000010010100001000
000000000000001000000001010100001000
000000001000000000000000110100001000
000010000000100000000000001100001000
000001000000010000000000001100001000
000000000100000010000000001100001000
000000000000001001000000001100001000
000000000000000100100000001100001000
000000000010000000001000001100001000
001000000000000000000100001100001000
000000000001000000000001001100001000
000100000000000000000000101100001000
000000000000000000010000011100001000
101100000000000000000000000010001000
010001100000000000000000000010001000
001000110000000000000000000010001000
000101001000000000000000000010001000
110000000100000000000000000010001000
000001010100000000000000000010001000
010100000010000000000000000010001000
001010000010000000000000000010001000
000000000111000000000000000010001000
100000010000100000000000000010001000
000001000010100000000000000010001000
000000001000110000000000000010001000
000100100000001000000000000010001000
001000000100001000000000000010001000
010000000000101000000000000010001000
000001000000011000000000000010001000
100010000000000100000000000010001000
001000000001000100000000000010001000
000001000001000010000000000010001000
000000100000010010000000000010001000
000000001000001010000000000010001000
000000010000000110000000000010001000
001000001000000001000000000010001000
000000010010000001000000000010001000
000000000001001001000000000010001000
000100000000000011000000000010001000
100000001000000000100000000010001000
000000100000100000100000000010001000
000000000001010000100000000010001000
000000100100000000010000000010001000
000010000000100000010000000010001000
000000000010001000010000000010001000
000000001000000100010000000010001000
010000000000000000110000000010001000
100001000000000000001000000010001000
000010000001000000001000000010001000
010000000000010000001000000010001000
000000100000000001001000000010001000
000000010000000000101000000010001000
010010000000000000000100000010001000
000000100010000000000100000010001000
000000000100000100000100000010001000
000000000000100001000100000010001000
000100000000000000100100000010001000
000000000000000010010100000010001000
000000000000001000001100000010001000
000000100001000000000010000010001000
000100000000100000000010000010001000
100000000000010000000010000010001000
000010000000001000000010000010001000
000000000100000001000010000010001000
000000000000000100100010000010001000
001000000000000000000110000010001000
100000100000000000000001000010001000
000010001000000000000001000010001000
010000000001000000000001000010001000
000000000000010100000001000010001000
000000000000000010100001000010001000
000000000010000000001001000010001000
000001000000000000000101000010001000
011000000000000000000000100010001000
000000001010000000000000100010001000
000000000000001100000000100010001000
000000000100000010000000100010001000
100000000000000001000000100010001000
000000010000000000010000100010001000
000000000000010000000100100010001000
000000000000100000000001100010001000
000010100000000000000000010010001000
000100010000000000000000010010001000
000000000010000010000000010010001000
010000000000000001000000010010001000
000000000001000000010000010010001000
000000000100000000001000010010001000
000000001000000000000100010010001000
001000000000000000000001010010001000
000000000000000000000010110010001000
000100000001000000000000001010001000
001000000000010000000000001010001000
100000000000001000000000001010001000
000010000000000010000000001010001000
000001000000000000010000001010001000
000000000000100000001000001010001000
000000010000000000000010001010001000
000000000100000000000001001010001000
000000000000000000100000101010001000
000000000000000100000000011010001000
000100000100000000000000000110001000
000000000001100000000000000110001000
000000000010010000000000000110001000
000000010000001000000000000110001000
010000000000000010000000000110001000
000000000000000101000000000110001000
000001000000000000100000000110001000
100000000000000000010000000110001000
000000001000000000001000000110001000
000000000000000000000011000110001000
000010000000000000000000100110001000
001110000000000000000000000001001000
100000101000000000000000000001001000
010100000100000000000000000001001000
000000011100000000000000000001001000
010000001010000000000000000001001000
000001100001000000000000000001001000
010000010001000000000000000001001000
000000110000100000000000000001001000
000010100000010000000000000001001000
100000010000010000000000000001001000
000001001000010000000000000001001000
000100000001010000000000000001001000
100001000000001000000000000001001000
000010001000001000000000000001001000
000000000010011000000000000001001000
100000000001000100000000000001001000
000011000000000010000000000001001000
001000000010000010000000000001001000
000000000001100010000000000001001000
000000001000000110000000000001001000
110000000000000001000000000001001000
000000000100001001000000000001001000
000000000000100101000000000001001000
000001000100000000100000000001001000
100000000000100000100000000001001000
000000000000001100100000000001001000
000100000000000010100000000001001000
000000000000010001100000000001001000
001000100000000000010000000001001000
000100000000001000010000000001001000
000010000000000100010000000001001000
000000000100000010010000000001001000
000000010000000001010000000001001000
101000000000000000001000000001001000
000000000011000000001000000001001000
010000000000001000001000000001001000
000000010000000010001000000001001000
000000000000100000011000000001001000
010001000000000000000100000001001000
100000000010000000000100000001001000
000100000000100000000100000001001000
000000000000010100000100000001001000
000000100000000010000100000001001000
001000000000000000100100000001001000
000000001000000000001100000001001000
011000000000000000000010000001001000
000100100000000000000010000001001000
000000010010000000000010000001001000
000000000100010000000010000001001000
000000000000001010000010000001001000
000000001000000001000010000001001000
000000000000000000110010000001001000
000000000001000000000110000001001000
000100001000000000000001000001001000
100000000100000000000001000001001000
001000000000001000000001000001001000
010000000000000100000001000001001000
000000000010000001000001000001001000
000000100000000000100001000001001000
000001000000000000010001000001001000
000000000000010000001001000001001000
000000010000000000000101000001001000
000010000000000000000011000001001000
000001010000000000000000100001001000
000000000100100000000000100001001000
010000000000010000000000100001001000
000000000010000100000000100001001000
000000100000000001000000100001001000
000010000000000000100000100001001000
000000000001000000010000100001001000
100000000000000000000010100001001000
000010000100000000000000010001001000
010000000000100000000000010001001000
000001000000000100000000010001001000
001000000000000001000000010001001000
000000000010000000010000010001001000
000100000000000000001000010001001000
000000000000001000000100010001001000
000000000001000000000001010001001000
000000000000000010000000110001001000
000101000000000000000000001001001000
000010000010000000000000001001001000
001000000001000000000000001001001000
000000001000100000000000001001001000
000000000100000100000000001001001000
000000010000000000100000001001001000
000000100000000000001000001001001000
000000000000000000010100001001001000
000000000000000000000001101001001000
000000000000010000000000011001001000
010000100000000000000000000101001000
000000000110000000000000000101001000
000000000000101000000000000101001000
000000010000000100000000000101001000
000000001000000000010000000101001000
000001000000000000001000000101001000
000000000000000001000100000101001000
001000000000000000000000100101001000
100000000000000000000000001101001000
000010010000000000000000000011001000
000000001001000000000000000011001000
001000000000100000000000000011001000
000000100000000100000000000011001000
100000000000000010000000000011001000
000001000000000001000000000011001000
000000000010000000100000000011001000
000000000000010000010000000011001000
000000000000000000001010000011001000
000100000000000000000000100011001000
010000000000000000000000001011001000
000000000000000000000000010111001000
000110010000000000000000000000101000
001001001000000000000000000000101000
100010000100000000000000000000101000
000000100110000000000000000000101000
001000010001000000000000000000101000
000000011000100000000000000000101000
000000100001100000000000000000101000
000100000010010000000000000000101000
100000000000110000000000000000101000
110000000000001000000000000000101000
001000100000001000000000000000101000
000001000010001000000000000000101000
000100000001001000000000000000101000
000010000000011000000000000000101000
010000010000000100000000000000101000
000000000010100100000000000000101000
000100100000000010000000000000101000
000000001100000010000000000000101000
001000000000100010000000000000101000
000000000000001110000000000000101000
001100000000000001000000000000101000
010000100000000001000000000000101000
000000010100000001000000000000101000
000000001001000001000000000000101000
100000000000000101000000000000101000
000000000010000011000000000000101000
010010000000000000100000000000101000
000000101000000000100000000000101000
100000000010000000100000000000101000
000000010000000010100000000000101000
000010100000000000010000000000101000
000001000100000000010000000000101000
000000000001000100010000000000101000
000000000000100001010000000000101000
000100000000000000110000000000101000
010000001000000000001000000000101000
000000010010000000001000000000101000
000001000000000000101000000000101000
000000000000010000011000000000101000
101000000000000000000100000000101000
000000000101000000000100000000101000
000001000000010000000100000000101000
000000001000001000000100000000101000
000000010000000000010100000000101000
000000000000000100001100000000101000
000001010000000000000010000000101000
000100001000000000000010000000101000
100000000001000000000010000000101000
000000100000000100000010000000101000
000000000000010010000010000000101000
000000000000001000010010000000101000
000000000000100000001010000000101000
000000000000000001000110000000101000
100000001000000000000001000000101000
010000000100000000000001000000101000
000000010000001000000001000000101000
000001000000000100000001000000101000
000000000000010000100001000000101000
000000000000000010010001000000101000
000010000000000000001001000000101000
000000000010000000000101000000101000
001000000000000000000011000000101000
000010000010000000000000100000101000
000001000000100000000000100000101000
000000000100010000000000100000101000
010000000000000010000000100000101000
000000001000000000010000100000101000
100000000000000000001000100000101000
000000000000000000100100100000101000
000000100000000000000001100000101000
011000000000000000000000010000101000
000000001010000000000000010000101000
000001000001000000000000010000101000
000000000100001000000000010000101000
000010000000000100000000010000101000
000000000000010001000000010000101000
000000100000000000001000010000101000
000100000000000000000100010000101000
000001100000000000000000001000101000
010000000001000000000000001000101000
001000000000000100000000001000101000
000000000000000001100000001000101000
000000000000001000001000001000101000
000000000000100000000100001000101000
000010000000000000000010001000101000
000100000000000000000001001000101000
000000000000000000000000111000101000
100001000000000000000000000100101000
000010001000000000000000000100101000
000000000011000000000000000100101000
000000000100100000000000000100101000
010000000000010000000000000100101000
001000000000000000100000000100101000
000100000000000000001000000100101000
000000000000000100000000100100101000
000000000000000010000000010100101000
000000010000000000000000001100101000
000011000000000000000000000010101000
000000010000010000000000000010101000
000100000000000100000000000010101000
000000000100000000100000000010101000
001000000000000000010000000010101000
000000000000000010001000000010101000
010000000000000000000010000010101000
000000000000000001000001000010101000
000000000001000000000000100010101000
000000000000100000000000010010101000
000000001000000000000000001010101000
000000100000000000000000000110101000
100100000000000000000000000001101000
001000000000010000000000000001101000
000010000000000001000000000001101000
000000000001000000100000000001101000
010000000000000000010000000001101000
000000000100000000001000000001101000
000000000000100000000001000001101000
000000000000001000000000100001101000
000000010000000000000000010001101000
000000000000000010000000001001101000
000000000000000000000010000101101000
000000000000000000000100000011101000
011000100000000000000000000000011000
000100001100000000000000000000011000
100000010010000000000000000000011000
000010100001000000000000000000011000
000001000101000000000000000000011000
101000000000100000000000000000011000
000100010000100000000000000000011000
000100100000010000000000000000011000
010000010000010000000000000000011000
000101000000001000000000000000011000
000000100010001000000000000000011000
100000000001001000000000000000011000
100001000000000100000000000000011000
000000000100001100000000000000011000
000000001010000010000000000000011000
000100000001000010000000000000011000
010000000000000110000000000000011000
000000011000000001000000000000011000
001000000100000001000000000000011000
000000000000110001000000000000011000
010000000000001001000000000000011000
000010000000000011000000000000011000
100000000100000000100000000000011000
001000000010000000100000000000011000
010000000001000000100000000000011000
000000001000100000100000000000011000
000000100000000100100000000000011000
000000000000010010100000000000011000
100100000000000000010000000000011000
000001001000000000010000000000011000
000000000001100000010000000000011000
000010000000010000010000000000011000
000000000000001010010000000000011000
000000010000000000110000000000011000
010001000000000000001000000000011000
100000001000000000001000000000011000
000000000110000000001000000000011000
000000010000001000001000000000011000
000010000000000000101000000000011000
000010010000000000000100000000011000
100000000000010000000100000000011000
001000000000001000000100000000011000
000000000010000100000100000000011000
010000000000000000010100000000011000
000000100000000000001100000000011000
000011000000000000000010000000011000
000000110000000000000010000000011000
010000000100000000000010000000011000
000000001000001000000010000000011000
000000000000010100000010000000011000
100000000000000010000010000000011000
000000000010000001000010000000011000
001000000000000000010010000000011000
000000000000100000000110000000011000
010010000000000000000001000000011000
000001000010000000000001000000011000
000000100000100000000001000000011000
000000000100010000000001000000011000
000000000001000100000001000000011000
000100000000000000100001000000011000
001000000000000000001001000000011000
000000000000000001000101000000011000
000000100100000000000000100000011000
010000000000100000000000100000011000
000000000010010000000000100000011000
000100000000000100000000100000011000
000000010000000010000000100000011000
000000001000000000000100100000011000
000000000000000000001010100000011000
000000000000001000000001100000011000
000010001000000000000000010000011000
000000010100000000000000010000011000
000000000010100000000000010000011000
001000000000000100000000010000011000
000000100000000010000000010000011000
000001000000000001000000010000011000
100000000000000000000001010000011000
000000000000000000010000110000011000
000110000000000000000000001000011000
001000010000000000000000001000011000
000000101000000000000000001000011000
000000000000011000000000001000011000
000000000000000101000000001000011000
000001000000000000100000001000011000
000000000000000000011000001000011000
000000000001000000000000101000011000
000000000000000000000100011000011000
001100000000000000000000000100011000
100000100000000000000000000100011000
000001010000000000000000000100011000
000000001001000000000000000100011000
000010000000001000000000000100011000
000000000000100010000000000100011000
000000000000000000100010000100011000
000000000000000000010001000100011000
000000000000000001000000100100011000
000000000000000000001000010100011000
010000000000000000000000001100011000
010000001000000000000000000010011000
000010000100000000000000000010011000
000000000000100100000000000010011000
001000000000000010000000000010011000
000000000000000001010000000010011000
000100000000000000001000000010011000
000000000001000000000100000010011000
000000010000000000000001000010011000
000001000000000000000000100010011000
000000000000010000000000010010011000
000000000010000000000000001010011000
100010000000000000000000000001011000
001000001000000000000000000001011000
000100000010000000000000000001011000
000001000000100000000000000001011000
000000000001000001000000000001011000
000000000000000100001000000001011000
000000000100000000000100000001011000
000000000000000010000001000001011000
000000000000000000100000010001011000
000000000000000000000010001001011000
000000000000010000000000000101011000
000000000000001000000000000011011000
010100000000000000000000000000111000
000010000000100000000000000000111000
000000000001010000000000000000111000
000000001000000100000000000000111000
000001000000000010000000000000111000
000000000000001000100000000000111000
000000000010000000010000000000111000
000000000000000001001000000000111000
001000000000000000000000100000111000
000000000000000000000010010000111000
000000000100000000000000001000111000
000000000000000000000100000100111000
100000000000000000000000000010111000
000000100000000000000000000001111000
111001000000000000000000000000000100
110010001000000000000000000000000100
000101101000000000000000000000000100
001001011000000000000000000000000100
010000111000000000000000000000000100
000001110100000000000000000000000100
001100001100000000000000000000000100
000010011100000000000000000000000100
100000110010000000000000000000000100
101000000110000000000000000000000100
000101000110000000000000000000000100
010100100001000000000000000000000100
000011100001000000000000000000000100
100001001001000000000000000000000100
000110000011000000000000000000000100
001000100011000000000000000000000100
110000100000100000000000000000000100
001100100000100000000000000000000100
100100010000100000000000000000000100
000010101000100000000000000000000100
010010000010100000000000000000000100
001000010001100000000000000000000100
000001000101100000000000000000000100
011000100000010000000000000000000100
010001010000010000000000000000000100
001000001010010000000000000000000100
001100000001010000000000000000000100
000010000101010000000000000000000100
001010000000110000000000000000000100
000001001000110000000000000000000100
100000000100110000000000000000000100
010000000001110000000000000000000100
001001100000001000000000000000000100
110000010000001000000000000000000100
011000000100001000000000000000000100
000110000100001000000000000000000100
010100000010001000000000000000000100
100001000010001000000000000000000100
000000110001001000000000000000000100
010001000000101000000000000000000100
000000010100101000000000000000000100
001000000010101000000000000000000100
000000001001101000000000000000000100
000001000001011000000000000000000100
101010000000000100000000000000000100
001101000000000100000000000000000100
001000101000000100000000000000000100
001000010100000100000000000000000100
010000000110000100000000000000000100
010001000001000100000000000000000100
000000001101000100000000000000000100
100000000011000100000000000000000100
000110000000010100000000000000000100
000000010010010100000000000000000100
100000000100001100000000000000000100
000100000000101100000000000000000100
001110000000000010000000000000000100
110000000100000010000000000000000100
000100010010000010000000000000000100
000001001010000010000000000000000100
000000100110000010000000000000000100
000000010101000010000000000000000100
010000000011000010000000000000000100
000011000000100010000000000000000100
100000100000010010000000000000000100
000001000100010010000000000000000100
000100100000001010000000000000000100
000010000010001010000000000000000100
000000001000011010000000000000000100
100100000000000110000000000000000100
000000011000000110000000000000000100
000000000000110110000000000000000100
001000000000001110000000000000000100
100110000000000001000000000000000100
000100110000000001000000000000000100
100001000100000001000000000000000100
010000001010000001000000000000000100
010010000001000001000000000000000100
001001000000100001000000000000000100
010000000100100001000000000000000100
000000010010100001000000000000000100
100000001000010001000000000000000100
000000100100010001000000000000000100
001100000000001001000000000000000100
100000100000001001000000000000000100
000001001000001001000000000000000100
000000000011001001000000000000000100
000010000000011001000000000000000100
000011000000000101000000000000000100
010000010000000101000000000000000100
000100001000000101000000000000000100
001000000010000101000000000000000100
010100000000000011000000000000000100
100000010000000011000000000000000100
000000000010010011000000000000000100
000000000000101011000000000000000100
001010001000000000100000000000000100
010010000100000000100000000000000100
100010000010000000100000000000000100
000001010010000000100000000000000100
101000000000100000100000000000000100
010000001000100000100000000000000100
000100000001100000100000000000000100
000010010000010000100000000000000100
000000100010010000100000000000000100
000100010000001000100000000000000100
000000000110001000100000000000000100
000000100000101000100000000000000100
010100000000000100100000000000000100
000001100000000100100000000000000100
100000000000010100100000000000000100
000101000000000010100000000000000100
000000101000000010100000000000000100
000000010000100010100000000000000100
000000000001001010100000000000000100
000000000100000110100000000000000100
000000011000000001100000000000000100
001000000000010001100000000000000100
010000000000001001100000000000000100
101100000000000000010000000000000100
010100010000000000010000000000000100
100000100100000000010000000000000100
000010010010000000010000000000000100
000100001010000000010000000000000100
000001010001000000010000000000000100
001000001001000000010000000000000100
000010000100100000010000000000000100
100000000001100000010000000000000100
000101000000010000010000000000000100
000010100000010000010000000000000100
001000010000001000010000000000000100
000000101000001000010000000000000100
000000000010011000010000000000000100
010010000000000100010000000000000100
100001000000000100010000000000000100
000000100000100100010000000000000100
000000001100000010010000000000000100
000000100001000010010000000000000100
000000000010100010010000000000000100
001000100000000001010000000000000100
000000000001000101010000000000000100
000001000000000011010000000000000100
001000000010000000110000000000000100
000000000001010000110000000000000100
000000001000000100110000000000000100
000010000000000010110000000000000100
100000000000000001110000000000000100
010101000000000000001000000000000100
001010100000000000001000000000000100
100001100000000000001000000000000100
101000001000000000001000000000000100
100010000100000000001000000000000100
001001000100000000001000000000000100
010000001100000000001000000000000100
001100000010000000001000000000000100
000000011000100000001000000000000100
100000000010100000001000000000000100
000000100001100000001000000000000100
000000000011010000001000000000000100
010000100000001000001000000000000100
100000000001001000001000000000000100
000000110000000100001000000000000100
000000000100010100001000000000000100
000000001000001100001000000000000100
001000010000000010001000000000000100
000000001001000010001000000000000100
000010000000010010001000000000000100
010000000000000110001000000000000100
011000000000000001001000000000000100
000001000001000001001000000000000100
000100000000100001001000000000000100
000000010000010001001000000000000100
000000100000000011001000000000000100
100100000000000000101000000000000100
000011000000000000101000000000000100
000000000101000000101000000000000100
000100000100000000011000000000000100
000001000010000000011000000000000100
010000000000100000011000000000000100
100000000000010000011000000000000100
000000000000001010011000000000000100
000000010000000000111000000000000100
010011000000000000000100000000000100
011000010000000000000100000000000100
100010010000000000000100000000000100
000000101100000000000100000000000100
000001100010000000000100000000000100
000100010001000000000100000000000100
100000000101000000000100000000000100
000100000100100000000100000000000100
100100000000010000000100000000000100
000000000110010000000100000000000100
000000100000110000000100000000000100
000010100000001000000100000000000100
000000001010001000000100000000000100
110000000000000100000100000000000100
000000000001010100000100000000000100
000000010000001100000100000000000100
000100001000000010000100000000000100
001000000010000010000100000000000100
000010000001000010000100000000000100
000000010000010010000100000000000100
000001000000000110000100000000000100
000010000010000001000100000000000100
000000100001000001000100000000000100
000001000000010001000100000000000100
000000000100001001000100000000000100
000000000000100101000100000000000100
000100100000000000100100000000000100
000001001000000000100100000000000100
001000000001000000100100000000000100
010000000000010000100100000000000100
000010000000000100100100000000000100
100000000010000000010100000000000100
001000000000010000010100000000000100
000100000000001000010100000000000100
010000000000000010010100000000000100
000000010000000001010100000000000100
000000000100000000110100000000000100
000110000000000000001100000000000100
001000000000100000001100000000000100
000000000010000000101100000000000100
000000000000000100011100000000000100
000011010000000000000010000000000100
001010000100000000000010000000000100
100000010100000000000010000000000100
000100100010000000000010000000000100
000000011010000000000010000000000100
000000101001000000000010000000000100
000100000101000000000010000000000100
100000001000100000000010000000000100
000000100100100000000010000000000100
001000010000010000000010000000000100
010000000100010000000010000000000100
000001000010010000000010000000000100
000100001000001000000010000000000100
000000000000111000000010000000000100
000010000010000100000010000000000100
001000000000100100000010000000000100
000000001000010100000010000000000100
010010000000000010000010000000000100
000000110000000010000010000000000100
000100000000010010000010000000000100
000101000000000001000010000000000100
000010001000000001000010000000000100
000000000001010001000010000000000100
000000000000001101000010000000000100
001100000000000000100010000000000100
000010100000000000100010000000000100
000001000100000000100010000000000100
100000000000001000100010000000000100
000000000001000100100010000000000100
000000000010000001100010000000000100
000001100000000000010010000000000100
000000000011000000010010000000000100
000000010000100000010010000000000100
001000000000000010010010000000000100
000000000100000001010010000000000100
010000000000000000110010000000000100
010000010000000000001010000000000100
000010000001000000001010000000000100
000000000100001000001010000000000100
100000000000000100001010000000000100
000000000000000010101010000000000100
100000100000000000000110000000000100
001000001000000000000110000000000100
000010000000100000000110000000000100
000000000001001000000110000000000100
010000000000000001000110000000000100
000001000000000000001110000000000100
011010000000000000000001000000000100
000110100000000000000001000000000100
000001001100000000000001000000000100
000011000010000000000001000000000100
010000100010000000000001000000000100
100010000001000000000001000000000100
000101000000100000000001000000000100
001001000000010000000001000000000100
100000000010010000000001000000000100
101000000000001000000001000000000100
000010001000001000000001000000000100
000100000001001000000001000000000100
000000010000011000000001000000000100
000000001000100100000001000000000100
000000100000010100000001000000000100
000100000100000010000001000000000100
000000100000100010000001000000000100
000000000001000110000001000000000100
000100000010000001000001000000000100
001000000001000001000001000000000100
010000010000000000100001000000000100
000000000000001100100001000000000100
001000000000000010100001000000000100
000000110000000000010001000000000100
010000001000000000010001000000000100
000000000101000000010001000000000100
000000000010000100010001000000000100
000000000000010001010001000000000100
000001000000000000110001000000000100
000000001010000000001001000000000100
000000010001000000001001000000000100
010000000000010000001001000000000100
000000000000101000001001000000000100
000000000100000001001001000000000100
000000100000000000101001000000000100
100000001000000000000101000000000100
000000010100000000000101000000000100
010000000001000000000101000000000100
000000000010100000000101000000000100
000001000000001000000101000000000100
000000000000000001100101000000000100
000010000000000000010101000000000100
000000000000000010001101000000000100
000000000110000000000011000000000100
000001000001000000000011000000000100
000000010000000100000011000000000100
100000000000000010000011000000000100
000000000000001000010011000000000100
100101000000000000000000100000000100
010010100000000000000000100000000100
101000010000000000000000100000000100
010100001000000000000000100000000100
000100010100000000000000100000000100
000010001001000000000000100000000100
000000000111000000000000100000000100
000001100000100000000000100000000100
000010010000100000000000100000000100
000000001010100000000000100000000100
000100000010010000000000100000000100
000011000000001000000000100000000100
001000000001001000000000100000000100
100000000000101000000000100000000100
000000100000011000000000100000000100
000000100100000100000000100000000100
000000000001100100000000100000000100
000001000000010100000000100000000100
010000000000001100000000100000000100
100000001000000010000000100000000100
000001000001000010000000100000000100
000001010000000001000000100000000100
001000000100000001000000100000000100
000000100010000001000000100000000100
100000000001000001000000100000000100
000010000000000011000000100000000100
010001000000000000100000100000000100
000000000100010000100000100000000100
000000001000001000100000100000000100
000000010000000100100000100000000100
110000000000000000010000100000000100
000100100000000000010000100000000100
001000000000000100010000100000000100
000000000000010010010000100000000100
000001001000000000001000100000000100
000010000010000000001000100000000100
010000000001000000001000100000000100
000000000100100000001000100000000100
001000000000010000001000100000000100
000100000000001000001000100000000100
000000001000010000000100100000000100
000000000010000100000100100000000100
000000000100000010000100100000000100
000000000000100000100100100000000100
000000010000000000001100100000000100
011000000000000000000010100000000100
000110000000000000000010100000000100
100000000010000000000010100000000100
000000010000001000000010100000000100
000000000000000110000010100000000100
000000000000100001000010100000000100
000000000000000000011010100000000100
001000100000000000000001100000000100
000000010010000000000001100000000100
000000000000110000000001100000000100
000010000000000100000001100000000100
010000000000000010000001100000000100
000000001000000001000001100000000100
100000000000000000100001100000000100
000000000000000000000111100000000100
011000001000000000000000010000000100
010001000100000000000000010000000100
001001000010000000000000010000000100
000010100010000000000000010000000100
100000001010000000000000010000000100
100000100001000000000000010000000100
000010010001000000000000010000000100
000100001001000000000000010000000100
000110000000100000000000010000000100
000000001100100000000000010000000100
110000000000010000000000010000000100
000011000000010000000000010000000100
000100000100010000000000010000000100
100100000000001000000000010000000100
010010000000001000000000010000000100
000001010000000100000000010000000100
000010001000000100000000010000000100
000000000010100100000000010000000100
000001100000000010000000010000000100
010000010000000010000000010000000100
001000000100000010000000010000000100
000000010100000001000000010000000100
000000000001100001000000010000000100
000000100000000101000000010000000100
001000100000000000100000010000000100
100000000100000000100000010000000100
000000000000110000100000010000000100
000001000000001000100000010000000100
000000000000000011100000010000000100
000000011000000000010000010000000100
000000000100001000010000010000000100
000000000000010100010000010000000100
100000000000000010010000010000000100
010000000000000001010000010000000100
000100000000000000110000010000000100
010000000010000000001000010000000100
000000010000001000001000010000000100
000100000000000100001000010000000100
000010000000000001001000010000000100
000000100000000000011000010000000100
101000000000000000000100010000000100
000101000000000000000100010000000100
000000110000000000000100010000000100
000010000100000000000100010000000100
000000000000001010000100010000000100
000000000000100000010100010000000100
000000000001000000001100010000000100
010000100000000000000010010000000100
001000000001000000000010010000000100
000000000000100010000010010000000100
100000000000000001000010010000000100
000000001000000000100010010000000100
000000000000010000001010010000000100
000000000010000000000110010000000100
000100010000000000000001010000000100
001000000000100000000001010000000100
000000000001010000000001010000000100
000000100000001000000001010000000100
100000000000000100000001010000000100
000000001000000010000001010000000100
000001000000000001000001010000000100
000010000000000000100001010000000100
001010000000000000000000110000000100
010000000000100000000000110000000100
000100000000000010000000110000000100
000000000010000000100000110000000100
000000000001000000010000110000000100
100000000000000000001000110000000100
000000000000000001000100110000000100
000001000000000000000010110000000100
000000000100000000000001110000000100
001011000000000000000000001000000100
010001100000000000000000001000000100
000010110000000000000000001000000100
010100000100000000000000001000000100
001000100100000000000000001000000100
010000010010000000000000001000000100
100100000001000000000000001000000100
100010000000100000000000001000000100
000000000110100000000000001000000100
000010000010010000000000001000000100
000100000000110000000000001000000100
000000001100001000000000001000000100
000000100010001000000000001000000100
010000000001001000000000001000000100
000100100000000100000000001000000100
001000000001000100000000001000000100
000000000000011100000000001000000100
011000000000000010000000001000000100
000000000001100010000000001000000100
000000010000001010000000001000000100
000010000000000110000000001000000100
000000101000000001000000001000000100
000010000100000001000000001000000100
100000000010000001000000001000000100
010000000000010001000000001000000100
100000001000000000100000001000000100
000000010001000000100000001000000100
000000000010000010100000001000000100
000000000000000101100000001000000100
000001000000100000010000001000000100
000000001000010000010000001000000100
000010000000001000010000001000000100
000000010000000100010000001000000100
000100001000000000001000001000000100
000000010100000000001000001000000100
001000000000001000001000001000000100
000001000000000100001000001000000100
010000000000000000101000001000000100
000000000000000001011000001000000100
000001000001000000000100001000000100
010000000000100000000100001000000100
000000000100000100000100001000000100
100000000000000010000100001000000100
000100000000000001000100001000000100
000000100000000000001100001000000100
000000100000010000000010001000000100
000001000000001000000010001000000100
000000001000000010000010001000000100
001000000000000001000010001000000100
100000000000000000010010001000000100
000000000010000000001010001000000100
000000000000000000100110001000000100
100000010000000000000001001000000100
001000001000000000000001001000000100
000000000100010000000001001000000100
000000000000000011000001001000000100
000000000000100000100001001000000100
000100000000000000010001001000000100
000010000000000000001001001000000100
010000000000000000000011001000000100
000000011000000000000000101000000100
100000000000010000000000101000000100
000000000000001001000000101000000100
000010000000000000100000101000000100
000000000100000000010000101000000100
000000000000000010001000101000000100
001000000000000000000100101000000100
000000000001000000000001101000000100
100001000000000000000000011000000100
000000000011000000000000011000000100
000000010000010000000000011000000100
000000000000101000000000011000000100
010000000000000100000000011000000100
001000000000000000010000011000000100
000000001000000000000100011000000100
000100000000000000000010011000000100
000000100000000000000000111000000100
011100000000000000000000000100000100
101000100000000000000000000100000100
000101010000000000000000000100000100
000010001010000000000000000100000100
000000011001000000000000000100000100
010000010000100000000000000100000100
010010000000010000000000000100000100
000100100000010000000000000100000100
100000010000010000000000000100000100
000000000010110000000000000100000100
000000010010001000000000000100000100
100000001000000100000000000100000100
000001000010000100000000000100000100
000010000001000100000000000100000100
000000000100100100000000000100000100
000010000100000010000000000100000100
001000000001000010000000000100000100
100000000000100010000000000100000100
000001000000001010000000000100000100
000000100000000110000000000100000100
001000001000000001000000000100000100
000000000000010101000000000100000100
001001000000000000100000000100000100
010000100000000000100000000100000100
000000000011000000100000000100000100
000010000000001000100000000100000100
000000000100000001100000000100000100
100010000000000000010000000100000100
010001000000000000010000000100000100
001000000100000000010000000100000100
000000000001001000010000000100000100
000100000000000100010000000100000100
000000000000100001010000000100000100
110000000000000000001000000100000100
000010010000000000001000000100000100
000000000110000000001000000100000100
000100000001000000001000000100000100
000000001000010000001000000100000100
000000000000001001001000000100000100
000000000000100000101000000100000100
001010000000000000000100000100000100
000001000100000000000100000100000100
000100000010000000000100000100000100
000000001000100000000100000100000100
010000000000001000000100000100000100
000000000000000011000100000100000100
000000001100000000000010000100000100
010000000010000000000010000100000100
100000000001000000000010000100000100
000001000000100000000010000100000100
001000000000001000000010000100000100
000000100000000001000010000100000100
000000010000000000100010000100000100
000000000000000000010110000100000100
100100000000000000000001000100000100
010000000100000000000001000100000100
000000000001100000000001000100000100
000000000000010010000001000100000100
000000010000000001000001000100000100
001000000000000000001001000100000100
000000100000000000000101000100000100
000010000000000000000011000100000100
000000101000000000000000100100000100
000000000001010000000000100100000100
000000000100001000000000100100000100
000000010000000010000000100100000100
010000000000000001000000100100000100
000100000000000000100000100100000100
000000000000000100001000100100000100
100000000000000000000100100100000100
000000000000000000010001100100000100
000001001000000000000000010100000100
000000100100000000000000010100000100
010000000001000000000000010100000100
000000000000011000000000010100000100
000100000000000001000000010100000100
000000000000000010001000010100000100
000000000000000000100100010100000100
000000000000000100000010010100000100
000000000010000000000001010100000100
000110000000000000000000001100000100
001000010000000000000000001100000100
010000001000000000000000001100000100
100000000100000000000000001100000100
000000100001000000000000001100000100
000000000000010000100000001100000100
000000000010000000010000001100000100
000000000000000100000001001100000100
000001000000000000000000101100000100
110100000000000000000000000010000100
100011000000000000000000000010000100
000000010110000000000000000010000100
001001000001000000000000000010000100
010000000101000000000000000010000100
011000000000100000000000000010000100
000100000010100000000000000010000100
000000110000010000000000000010000100
001000000100010000000000000010000100
100000000001010000000000000010000100
000101000000001000000000000010000100
100000001000001000000000000010000100
000000010000100100000000000010000100
000010000000001100000000000010000100
001000100000000010000000000010000100
000010010000000010000000000010000100
000100000001000010000000000010000100
010000000000010010000000000010000100
000000000100001010000000000010000100
010001000000000001000000000010000100
000010100000000001000000000010000100
000100000100000001000000000010000100
000000001001000001000000000010000100
100000000000100001000000000010000100
100000010000000000100000000010000100
000000100100000000100000000010000100
000010000001000000100000000010000100
000001000000100000100000000010000100
001010000000000000010000000010000100
000001001000000000010000000010000100
010000000000001000010000000010000100
000000000100000100010000000010000100
000100100000000000001000000010000100
000010001000000000001000000010000100
000000000000011000001000000010000100
000000000010000100001000000010000100
100000000000000010001000000010000100
001000000000000000101000000010000100
000000000001000000011000000010000100
000000011000000000000100000010000100
010000000010000000000100000010000100
000100000000000100000100000010000100
000000000000100010000100000010000100
000000000000001000100100000010000100
000000000000000001001100000010000100
101000000000000000000010000010000100
010000001000000000000010000010000100
000000000010001000000010000010000100
000000100000000100000010000010000100
000001000000000010000010000010000100
000000000000010000010010000010000100
000000000000100000001010000010000100
000001010000000000000001000010000100
100000000100000000000001000010000100
000000100001000000000001000010000100
000010000000100000000001000010000100
010000000000000100000001000010000100
000000000010000010000001000010000100
001000000000000000000101000010000100
000000000000000001000011000010000100
001100000000000000000000100010000100
100000100000000000000000100010000100
000001000010000000000000100010000100
000000010001000000000000100010000100
000010000000010000000000100010000100
000000000000000001100000100010000100
000000000000000000010100100010000100
000000000100000000000010100010000100
000000100000100000000000010010000100
001000000000000100000000010010000100
000000000000001001000000010010000100
000000000010000000010000010010000100
000000000000010000000100010010000100
000000010000000000000010010010000100
000000000000000000001001010010000100
000000001000000000000000110010000100
010010000000000000000000001010000100
000100010000000000000000001010000100
001000000010000000000000001010000100
000000001000100000000000001010000100
000000000000000000110000001010000100
000000000001000000000010001010000100
000000000000001000000001001010000100
000000000000000100000000101010000100
000000000100000000000000011010000100
000001000000010000000000000110000100
000000100000001000000000000110000100
000000000010000001000000000110000100
000000000000000100100000000110000100
000000000000000010010000000110000100
000000000001000000000100000110000100
000100000000000000000010000110000100
000000000000100000000000100110000100
000010000000000000000000010110000100
000000000000000000001000001110000100
010110000000000000000000000001000100
001000110000000000000000000001000100
000100011000000000000000000001000100
000010100100000000000000000001000100
100000001100000000000000000001000100
011000000010000000000000000001000100
000000101010000000000000000001000100
001010000001000000000000000001000100
000101000001000000000000000001000100
000000000011100000000000000001000100
010000001000010000000000000001000100
000000100001010000000000000001000100
100010000000001000000000000001000100
000000000100011000000000000001000100
000010010000000100000000000001000100
000100000010000100000000000001000100
001000000000010100000000000001000100
000000100000001100000000000001000100
101000000000000010000000000001000100
010001000000000010000000000001000100
000100000000100010000000000001000100
000000100000100001000000000001000100
000000010000001001000000000001000100
000000000100000101000000000001000100
000000001000000011000000000001000100
100001000000000000100000000001000100
000100000100000000100000000001000100
000000001001000000100000000001000100
000000000000100100100000000001000100
000010000000000001100000000001000100
010000000100000000010000000001000100
000000010000010000010000000001000100
000000000000101000010000000001000100
000000010010000000001000000001000100
000001000000010000001000000001000100
000000000001000100001000000001000100
000000000100000010001000000001000100
001000000000000000011000000001000100
010000100000000000000100000001000100
000001000000100000000100000001000100
001000000000001000000100000001000100
000000010000000000100100000001000100
000000001000000000010100000001000100
100000000000000000001100000001000100
110000000000000000000010000001000100
001001000000000000000010000001000100
000000010001000000000010000001000100
000000000010000010000010000001000100
000000000000010000100010000001000100
000010000000000000010010000001000100
000000000000000001001010000001000100
000000000000000100000110000001000100
000000010000100000000001000001000100
000010000000010000000001000001000100
010000000000001000000001000001000100
000001000000000100000001000001000100
100000000000000001000001000001000100
000000000010000000100001000001000100
000000000000000010010001000001000100
000100000000000000000011000001000100
010000010000000000000000100001000100
000001000100000000000000100001000100
001000000000100000000000100001000100
100000000000000100000000100001000100
000000000000001010000000100001000100
000000000000000001010000100001000100
000000000001000000000100100001000100
000000100000000000000010100001000100
001100000000000000000000010001000100
100000010000000000000000010001000100
000000000101000000000000010001000100
000000000000000110000000010001000100
000000000010000001000000010001000100
010000000000000000100000010001000100
000000001000000000001000010001000100
000000000000001000000010010001000100
000000000000010000000000110001000100
100000100000000000000000001001000100
000001010000000000000000001001000100
000010001000000000000000001001000100
000000000001000001000000001001000100
001000000000000000100000001001000100
000000000000100000001000001001000100
000000000010000000000100001001000100
000000000100000000000010001001000100
000100000000000000000000101001000100
000000000000000000000001011001000100
000010000000100000000000000101000100
000100000000001000000000000101000100
010000000000000100000000000101000100
000001000000000001000000000101000100
000000100000000000001000000101000100
000000000000010000000100000101000100
000000001000000000000001000101000100
000000000010000000000000100101000100
000000000000000000010000010101000100
000000000000000010000000001101000100
000010000010000000000000000011000100
000000000000110000000000000011000100
000000000001001000000000000011000100
000000001000000100000000000011000100
001000000000000001000000000011000100
000000000000000010100000000011000100
000000100000000000010000000011000100
010000000000000000001000000011000100
000000000100000000000100000011000100
000000000000000000000001100011000100
000001000000000000000000010011000100
100000000000000000000000000111000100
000111000000000000000000000000100100
100100001000000000000000000000100100
010000010100000000000000000000100100
001010000010000000000000000000100100
000000001110000000000000000000100100
100000010001000000000000000000100100
001000000101000000000000000000100100
000000110000100000000000000000100100
001000001000100000000000000000100100
000000011000010000000000000000100100
000001010000001000000000000000100100
010000001000001000000000000000100100
000000100100001000000000000000100100
000010000000101000000000000000100100
100000000000011000000000000000100100
010000100000000100000000000000100100
000001000100000100000000000000100100
100000000000100100000000000000100100
000000000001001100000000000000100100
100010000000000010000000000000100100
010000000000100010000000000000100100
101000000000000001000000000000100100
000001100000000001000000000000100100
000100000001000001000000000000100100
000000000000110001000000000000100100
000000000100000011000000000000100100
011000000000000000100000000000100100
000000000010000100100000000000100100
000000000000010010100000000000100100
000000100010000000010000000000100100
010000000000010000010000000000100100
000000000000000110010000000000100100
000010000000000001010000000000100100
000000000000001000110000000000100100
000100010000000000001000000000100100
000010000000000100001000000000100100
000001000000000010001000000000100100
000000000010000001001000000000100100
000000001000000000101000000000100100
010100000000000000000100000000100100
100001000000000000000100000000100100
000000000001100000000100000000100100
001000000000000100000100000000100100
000000001000000001000100000000100100
000000000000010000001100000000100100
001000100000000000000010000000100100
010000000001000000000010000000100100
000010000000010000000010000000100100
000000000000001010000010000000100100
000000010000000001000010000000100100
000100000000000000010010000000100100
000000000100000000000110000000100100
001100000000000000000001000000100100
100000100000000000000001000000100100
000010010000000000000001000000100100
000000001001000000000001000000100100
000000000010001000000001000000100100
000000000000000101000001000000100100
000000000100000000100001000000100100
000000000000000000011001000000100100
000000000000100000000011000000100100
000010000100000000000000100000100100
010000000010000000000000100000100100
000100000000000100000000100000100100
001000000000000010000000100000100100
000000000001000000100000100000100100
000000010000000000010000100000100100
000000100000000000001000100000100100
000000000000001000000100100000100100
000000001000000000000010100000100100
000001000000000000000001100000100100
000000101000000000000000010000100100
000000000010010000000000010000100100
001000000000001000000000010000100100
000000000001000010000000010000100100
000000010000000000100000010000100100
000001000000000000010000010000100100
000000000000100000001000010000100100
010000000000000000000001010000100100
110000000000000000000000001000100100
000001000010000000000000001000100100
001000000000010000000000001000100100
000000100000000010000000001000100100
000100000000000000100000001000100100
000000000001000000001000001000100100
000010000000000000000100001000100100
000000000000000100000010001000100100
000000000000100000000000101000100100
000000000000000001000000011000100100
000010100000000000000000000100100100
000001000001000000000000000100100100
000100000000100000000000000100100100
000000000100010000000000000100100100
000000000010000010000000000100100100
100000000000000000100000000100100100
000000001000000000010000000100100100
000000010000000000000100000100100100
000000000000000000001010000100100100
000000000000000000000000110100100100
000000000000001000000000001100100100
001000010000000000000000000010100100
000000000011000000000000000010100100
000000000000010100000000000010100100
000000001000000010000000000010100100
100000000000000000010000000010100100
000000000100000000001000000010100100
000000100000000000000100000010100100
000000000000000000100010000010100100
000100000000000000000000010010100100
010000000000000000000000000110100100
000001001000000000000000000001100100
100000000010000000000000000001100100
000000000100100000000000000001100100
000100000000010000000000000001100100
000000010000000010000000000001100100
010000000000000001000000000001100100
000000100000000000100000000001100100
000000000001000000010000000001100100
000000000000001000001000000001100100
000000000000000000000101000001100100
000010000000000000000000010001100100
001000000000000000000000000101100100
000000000000000000000000001011100100
000011001000000000000000000000010100
100000011000000000000000000000010100
000100100100000000000000000000010100
010001000010000000000000000000010100
000000010011000000000000000000010100
000100001000100000000000000000010100
101000000000010000000000000000010100
000000001100010000000000000000010100
000000010000110000000000000000010100
000010000001001000000000000000010100
010000000000011000000000000000010100
011000000000000100000000000000010100
000100010000000100000000000000010100
000000100001000100000000000000010100
000010000000100100000000000000010100
000001000000001100000000000000010100
001000001000000010000000000000010100
100000000010000010000000000000010100
000000000001010010000000000000010100
110000000000000001000000000000010100
000010010000000001000000000000010100
000000000110000001000000000000010100
000100000000010001000000000000010100
000000000000000111000000000000010100
000110000000000000100000000000010100
100000100000000000100000000000010100
001000010000000000100000000000010100
000000001010000000100000000000010100
000000000100100000100000000000010100
010000000000000010100000000000010100
000000000001000001100000000000010100
001001000000000000010000000000010100
000000010100000000010000000000010100
010000000001000000010000000000010100
000000001000000001010000000000010100
000001010000000000001000000000010100
000000100010000000001000000000010100
000000000000100010001000000000010100
000000000000010000101000000000010100
000010000000000000011000000000010100
001000000100000000000100000000010100
000000001001000000000100000000010100
100000000000100000000100000000010100
000000100000000000010100000000010100
000000000000001000001100000000010100
010100000000000000000010000000010100
100001000000000000000010000000010100
000000000010100000000010000000010100
000000100000001000000010000000010100
000000000100000100000010000000010100
000000001000000000001010000000010100
000000000000000010000110000000010100
000000101000000000000001000000010100
000010000100000000000001000000010100
010000000000100000000001000000010100
000000010000000010000001000000010100
000000000000001001000001000000010100
100000000000000000010001000000010100
000000000000000100001001000000010100
000000000000010000000101000000010100
000000000000000000100011000000010100
010000000100000000000000100000010100
001000000010000000000000100000010100
000000001000000100000000100000010100
000000100000000010000000100000010100
000000000000001000010000100000010100
000000000000000001001000100000010100
000001000000000000000100100000010100
000000000001000000000010100000010100
000100000000000000000001100000010100
100010000000000000000000010000010100
000001000001000000000000010000010100
000000100000010000000000010000010100
000000000010001000000000010000010100
001000000000000001000000010000010100
000000000100000000001000010000010100
010000000000000000000100010000010100
000000000000000000010010010000010100
000000010000000000000000110000010100
001100000000000000000000001000010100
000000000101000000000000001000010100
000000100000100000000000001000010100
000000000010000100000000001000010100
000001000000000010000000001000010100
000000000000001000100000001000010100
100000000000000000001000001000010100
000000010000000000000100001000010100
000010000000000000000010001000010100
000000110000000000000000000100010100
001000000000100000000000000100010100
100000000000001000000000000100010100
000100000000000010000000000100010100
000000000000000000110000000100010100
000000000000000100000100000100010100
000000000000010000000010000100010100
000001000000000000000001000100010100
000010000000000000000000100100010100
000000000000000000000000011100010100
010000100000000000000000000010010100
000001000100000000000000000010010100
000000000001100000000000000010010100
000000000010010000000000000010010100
001000000000001000000000000010010100
100000000000000100000000000010010100
000100000000000000010000000010010100
000010000000000000000100000010010100
000000000000000010000000010010010100
000000000000000001000000001010010100
000000001000000000000000000110010100
000001100000000000000000000001010100
100000000001000000000000000001010100
000000001000001000000000000001010100
000010000000000010000000000001010100
000000000010000000010000000001010100
000100000000000000001000000001010100
000000000000000001000100000001010100
001000000000000000000001000001010100
000000000000000000100000100001010100
000000000000100000000000010001010100
000000000000010000000000001001010100
000000000100000000000000000101010100
000000010000000000000000000011010100
010010000000000000000000000000110100
100000000100000000000000000000110100
000100000000001000000000000000110100
000001000000000000100000000000110100
000000000000100000010000000000110100
001000000000000000001000000000110100
000000000010000000000100000000110100
000000000000010000000000100000110100
000000000000000100000000010000110100
000000001000000000000000001000110100
000000000000000001000000000100110100
000000000000000000000001000010110100
000000000000000000000010000001110100
100100100000000000000000000000001100
001100010000000000000000000000001100
000010000110000000000000000000001100
101000000001000000000000000000001100
010000001001000000000000000000001100
000001010000100000000000000000001100
000000100010100000000000000000001100
010100000000010000000000000000001100
000010001000010000000000000000001100
000010010000001000000000000000001100
001000001000001000000000000000001100
000010100000000100000000000000001100
000000010001000100000000000000001100
010000000000100100000000000000001100
100001000000000010000000000000001100
010000100000000010000000000000001100
000000000010000110000000000000001100
000000000101000001000000000000001100
000010000000100001000000000000001100
001000000000000011000000000000001100
110000000000000000100000000000001100
000000001100000000100000000000001100
000100000010000000100000000000001100
000000000000011000100000000000001100
001000000000000100100000000000001100
000001000000000001100000000000001100
010000000010000000010000000000001100
000100000001000000010000000000001100
001000000000100000010000000000001100
000000000100010000010000000000001100
000000010000000010010000000000001100
000000000000001001010000000000001100
010010000000000000001000000000001100
100000010000000000001000000000001100
000000100100000000001000000000001100
000000000000110000001000000000001100
000001000000001000001000000000001100
000000000000000101001000000000001100
000000001000000000011000000000001100
001000100000000000000100000000001100
010000000100000000000100000000001100
000000000011000000000100000000001100
100000000000001000000100000000001100
000000001000000100000100000000001100
000001000000000000010100000000001100
100010000000000000000010000000001100
000001001000000000000010000000001100
010000000000001000000010000000001100
000100000000000100000010000000001100
000000000001000010000010000000001100
001000000000000000001010000000001100
000000010000000000000110000000001100
000001100000000000000001000000001100
000000011000000000000001000000001100
001000000010000000000001000000001100
100000000000100000000001000000001100
000000000100000100000001000000001100
000000000000001010000001000000001100
010000000000000001000001000000001100
000000000001000000100001000000001100
000100000000000000001001000000001100
000000000000010000000011000000001100
001001000000000000000000100000001100
000000100001000000000000100000001100
000000010000010000000000100000001100
000000000010001000000000100000001100
000000000000100010000000100000001100
000010000000000000010000100000001100
000100000000000000000100100000001100
000000000000000000100010100000001100
000000010010000000000000010000001100
001000000000010000000000010000001100
000000000001001000000000010000001100
000010000000000010000000010000001100
000000001000000001000000010000001100
000000000100000000000010010000001100
000000000000000000000101010000001100
000000000000000100000000110000001100
000001000100000000000000001000001100
000000001010000000000000001000001100
000000000001010000000000001000001100
100000000000000100000000001000001100
000100000000000010000000001000001100
000000010000000001000000001000001100
000000100000000000100000001000001100
010000000000000000000000101000001100
000000000000000000001000011000001100
000011000000000000000000000100001100
000100001000000000000000000100001100
000000010100000000000000000100001100
000000000000001100000000000100001100
100000000000000001000000000100001100
000000000000000010100000000100001100
000000100000000000010000000100001100
000000000000000000001100000100001100
000000000000100000000000010100001100
000000000000000000000010001100001100
000110000000000000000000000010001100
010000010000000000000000000010001100
000000101000000000000000000010001100
100000000010000000000000000010001100
000000000100100000000000000010001100
000001000000000100000000000010001100
000000000000010001000000000010001100
000000000000000000010001000010001100
000000000000000000001000100010001100
000000000000000000100000010010001100
000000000000000000000100001010001100
001000000000000000000000000110001100
001000000100000000000000000001001100
000001000010000000000000000001001100
000000000000010010000000000001001100
000100000000000001000000000001001100
100000000000000000010000000001001100
000000000000000000101000000001001100
000010000000000000000100000001001100
000000000000100000000010000001001100
000000001000000000000000100001001100
000000100000000000000000010001001100
000000000000001000000000001001001100
000000000001000000000000000101001100
010001000000000000000000000000101100
000100000100000000000000000000101100
000010000001000000000000000000101100
000000100000010000000000000000101100
000000000000100000100000000000101100
000000000000000010000100000000101100
000000000010000000000010000000101100
000000000000000001000000100000101100
100000000000000000000000010000101100
000000000000000000010000001000101100
000000000000000000000001000100101100
000000000000001000000000000010101100
000000000000000100000000000001101100
001010000000000000000000000000011100
000001000000010000000000000000011100
000000000000101000000000000000011100
000000000100000010000000000000011100
000000100000000001000000000000011100
000000000000000100010000000000011100
000000000001000000001000000000011100
000000000000000000100100000000011100
100000000000000000000000100000011100
000100000000000000000000010000011100
000000000000000000000001001000011100
000000000010000000000000000100011100
000000000000000000000010000010011100
010000000000000000000000000001011100
000000010000000000000000000000111100
011100100000000000000000000000000010
110001010000000000000000000000000010
101001001000000000000000000000000010
011001000100000000000000000000000010
100011000100000000000000000000000010
000010110100000000000000000000000010
000100101100000000000000000000000010
001000011100000000000000000000000010
000000111010000000000000000000000010
000110000110000000000000000000000010
000001001110000000000000000000000010
111000000001000000000000000000000010
010000011001000000000000000000000010
010100000011000000000000000000000010
000010100011000000000000000000000010
001010010000100000000000000000000010
000001110000100000000000000000000010
010000100100100000000000000000000010
000011000001100000000000000000000010
100000100001100000000000000000000010
000100010001100000000000000000000010
101010000000010000000000000000000010
011000010000010000000000000000000010
000110010000010000000000000000000010
010010001000010000000000000000000010
000001010100010000000000000000000010
100100000010010000000000000000000010
001001000001010000000000000000000010
000100001000110000000000000000000010
000000100010110000000000000000000010
001100010000001000000000000000000010
001000101000001000000000000000000010
100000010100001000000000000000000010
000100000101001000000000000000000010
000110000000101000000000000000000010
100000001000101000000000000000000010
000001000010101000000000000000000010
000101000000011000000000000000000010
000000100100011000000000000000000010
010000000010011000000000000000000010
001000000000111000000000000000000010
100101000000000100000000000000000010
000100110000000100000000000000000010
011000001000000100000000000000000010
001100000010000100000000000000000010
000011000010000100000000000000000010
100000100010000100000000000000000010
001010000001000100000000000000000010
010000100001000100000000000000000010
000000011000100100000000000000000010
001000100000010100000000000000000010
000000001010010100000000000000000010
000100000001010100000000000000000010
000000000100110100000000000000000010
000000100000101100000000000000000010
010101000000000010000000000000000010
000110100000000010000000000000000010
110000001000000010000000000000000010
100000100100000010000000000000000010
000100010100000010000000000000000010
100010000010000010000000000000000010
000100001010000010000000000000000010
001000000011000010000000000000000010
001000100000100010000000000000000010
000000000110100010000000000000000010
010000000001100010000000000000000010
000011000000001010000000000000000010
000000001001001010000000000000000010
010000000010000110000000000000000010
000010000000010110000000000000000010
000111000000000001000000000000000010
100000101000000001000000000000000010
011000000010000001000000000000000010
000010001001000001000000000000000010
000000100101000001000000000000000010
000000010011000001000000000000000010
000000001010100001000000000000000010
001000000001100001000000000000000010
000001100000010001000000000000000010
100000000100010001000000000000000010
100100000000001001000000000000000010
010000010000001001000000000000000010
000000100010001001000000000000000010
110000000000000101000000000000000010
000010010000000101000000000000000010
000001000001000101000000000000000010
000000000100001101000000000000000010
010010000000000011000000000000000010
000000001100000011000000000000000010
000000000000011011000000000000000010
000100000000000111000000000000000010
010011000000000000100000000000000010
101000010000000000100000000000000010
100100001000000000100000000000000010
000010011000000000100000000000000010
010000100010000000100000000000000010
001000000101000000100000000000000010
001001000000100000100000000000000010
000100100000010000100000000000000010
001000000010010000100000000000000010
000000001001010000100000000000000010
010000000100001000100000000000000010
000000010010001000100000000000000010
000110000000000100100000000000000010
010000010000000100100000000000000010
000000100100000100100000000000000010
000000000001100100100000000000000010
000001000000001100100000000000000010
000001100000000010100000000000000010
001000001000000010100000000000000010
000010000100000010100000000000000010
000100000001000010100000000000000010
001010000000000001100000000000000010
010000001000000001100000000000000010
100000000000100001100000000000000010
000000000001001001100000000000000010
000000000000010101100000000000000010
000101000100000000010000000000000010
001001000010000000010000000000000010
010001000001000000010000000000000010
000000101001000000010000000000000010
110000000000100000010000000000000010
010100000000010000010000000000000010
001000000100010000010000000000000010
100000000001010000010000000000000010
000010000000110000010000000000000010
100000100000001000010000000000000010
000001001000001000010000000000000010
000000010001001000010000000000000010
000010001000000100010000000000000010
000000000011000100010000000000000010
000000010000010100010000000000000010
001010000000000010010000000000000010
000000110000000010010000000000000010
010000000000001010010000000000000010
000010100000000001010000000000000010
000000010100000001010000000000000010
000000001000010001010000000000000010
000000000000100101010000000000000010
000000000010000011010000000000000010
100010000000000000110000000000000010
000000001100000000110000000000000010
000100000000001000110000000000000010
001000000000000100110000000000000010
101100000000000000001000000000000010
010110000000000000001000000000000010
001010001000000000001000000000000010
110000000100000000001000000000000010
010000010010000000001000000000000010
000001001001000000001000000000000010
000010000101000000001000000000000010
100000000011000000001000000000000010
100001000000100000001000000000000010
000000101000100000001000000000000010
000100000100100000001000000000000010
000001000010010000001000000000000010
010000000000110000001000000000000010
000010100000001000001000000000000010
000001010000001000001000000000000010
000100001000000100001000000000000010
000000010100000100001000000000000010
000000000001001100001000000000000010
001001000000000010001000000000000010
010000100000000010001000000000000010
000000010000010010001000000000000010
100000000000000110001000000000000010
100010000000000001001000000000000010
000000000110000001001000000000000010
000000010000100001001000000000000010
000000000001010001001000000000000010
000100010000000000101000000000000010
000000000000100010101000000000000010
000000100000000001101000000000000010
100000010000000000011000000000000010
000100000001000000011000000000000010
000000000000101000011000000000000010
000000000100000010011000000000000010
000001000000000001011000000000000010
010000000000000000111000000000000010
001010100000000000000100000000000010
000101010000000000000100000000000010
010000110000000000000100000000000010
010100000100000000000100000000000010
010001000010000000000100000000000010
000100100010000000000100000000000010
001000000110000000000100000000000010
000110000001000000000100000000000010
100100000000100000000100000000000010
100001000000010000000100000000000010
000000001100010000000100000000000010
010000000001010000000100000000000010
000000010000110000000100000000000010
100010000000001000000100000000000010
000000000001101000000100000000000010
001000010000000100000100000000000010
100000000001000100000100000000000010
010000000000100100000100000000000010
000000011000000010000100000000000010
000000000010001010000100000000000010
000000000100000110000100000000000010
000100001000000001000100000000000010
000000000100100001000100000000000010
000001000000001001000100000000000010
001000000000000011000100000000000010
001100000000000000100100000000000010
100000000100000000100100000000000010
000000100000100000100100000000000010
000010000000010000100100000000000010
000000001000001000100100000000000010
000000010000000001100100000000000010
010010000000000000010100000000000010
000001100000000000010100000000000010
000000000010100000010100000000000010
100000000000000010010100000000000010
000010000010000000001100000000000010
000000100001000000001100000000000010
001000000000010000001100000000000010
010000000000001000001100000000000010
000000000000000101001100000000000010
000000001000000000011100000000000010
100100100000000000000010000000000010
001001100000000000000010000000000010
001100001000000000000010000000000010
010001001000000000000010000000000010
101000000100000000000010000000000010
000000010110000000000010000000000010
000000110001000000000010000000000010
100000001001000000000010000000000010
000010001000100000000010000000000010
010000000010100000000010000000000010
000010000010010000000010000000000010
010010000000001000000010000000000010
000000000011001000000010000000000010
000000010000011000000010000000000010
000001010000000100000010000000000010
000000000101000100000010000000000010
100000000000001100000010000000000010
011000000000000010000010000000000010
100000010000000010000010000000000010
000000000000101010000010000000000010
000000001000000110000010000000000010
000010000100000001000010000000000010
000100000001000001000010000000000010
000001000000100001000010000000000010
000000001000001001000010000000000010
000000100000000011000010000000000010
110000000000000000100010000000000010
000001000001000000100010000000000010
000000010000100000100010000000000010
000000100000001000100010000000000010
000000000010000100100010000000000010
000000000000010010100010000000000010
000010010000000000010010000000000010
000000100100000000010010000000000010
000100000000100000010010000000000010
001000000000001000010010000000000010
000001000000000010010010000000000010
100000000000000001010010000000000010
010000000001000000001010000000000010
000100000000001000001010000000000010
000010000000000100001010000000000010
001000000000000001001010000000000010
000000001000000000101010000000000010
000000000010000000011010000000000010
000011000000000000000110000000000010
100000000010000000000110000000000010
000100000000010000000110000000000010
000000000001000000010110000000000010
000000000000000010001110000000000010
100010001000000000000001000000000010
000001101000000000000001000000000010
000101000010000000000001000000000010
010000001010000000000001000000000010
100100000001000000000001000000000010
000010010001000000000001000000000010
000000001101000000000001000000000010
000000010100100000000001000000000010
000010000010100000000001000000000010
010000000100010000000001000000000010
000000010010010000000001000000000010
100000000000110000000001000000000010
110000000000001000000001000000000010
000100001000001000000001000000000010
001000000010001000000001000000000010
000000100001001000000001000000000010
000010000100000100000001000000000010
000000000000011100000001000000000010
101000000000000010000001000000000010
000001000001000010000001000000000010
000100000000010010000001000000000010
000000000100001010000001000000000010
001001000000000001000001000000000010
000000011000000001000001000000000010
100000000010000001000001000000000010
000010000000001001000001000000000010
000010100000000000100001000000000010
000001000100000000100001000000000010
000000000000101000100001000000000010
000000000000000110100001000000000010
000110000000000000010001000000000010
000001010000000000010001000000000010
000000100010000000010001000000000010
010000000000000100010001000000000010
000000000000100010010001000000000010
000000000001000000110001000000000010
000000110000000000001001000000000010
000000000001100000001001000000000010
000000001000010000001001000000000010
000100000000000001001001000000000010
000000000010000000101001000000000010
001000000000000000011001000000000010
100000010000000000000101000000000010
001000001000000000000101000000000010
000001000000100000000101000000000010
000000000010000100000101000000000010
010000000000000010000101000000000010
000000000000000001010101000000000010
010000010000000000000011000000000010
000100000100000000000011000000000010
000001000000010000000011000000000010
000000000000100100000011000000000010
001000000000000000100011000000000010
000000100000000000000111000000000010
001101000000000000000000100000000010
101000100000000000000000100000000010
000011010000000000000000100000000010
100000010010000000000000100000000010
000000100110000000000000100000000010
000001100001000000000000100000000010
001000010001000000000000100000000010
010001000000100000000000100000000010
000010100000010000000000100000000010
000100100000001000000000100000000010
010000000001001000000000100000000010
010100000000000100000000100000000010
000001000100000100000000100000000010
000010000000100100000000100000000010
000000001000001100000000100000000010
100100000000000010000000100000000010
000000000100010010000000100000000010
000000010000001010000000100000000010
100001000000000001000000100000000010
000010000010000001000000100000000010
000000010000010001000000100000000010
000000000000100011000000100000000010
000010000001000000100000100000000010
000100000000100000100000100000000010
100000000000010000100000100000000010
001000001000000000010000100000000010
000000000000000110010000100000000010
000100000000000001010000100000000010
000000011000000000001000100000000010
001000000100000000001000100000000010
000000000010100000001000100000000010
000000000001000010001000100000000010
000000000000001000101000100000000010
000000100000000000011000100000000010
110000000000000000000100100000000010
000000000101000000000100100000000010
000000001000100000000100100000000010
001000000000001000000100100000000010
000000000000010100000100100000000010
000000000010000000100100100000000010
000000010000000000010100100000000010
100010000000000000000010100000000010
010000000100000000000010100000000010
000000001010000000000010100000000010
001000000000100000000010100000000010
000000000001010000000010100000000010
000000100000000100000010100000000010
000000000000000000110010100000000010
000001000000000000001010100000000010
000000000000000001000110100000000010
100000000100000000000001100000000010
000000000011000000000001100000000010
000000100000100000000001100000000010
000000001000000010000001100000000010
010000000000000001000001100000000010
000000000000000100001001100000000010
010010100000000000000000010000000010
001001010000000000000000010000000010
010100001000000000000000010000000010
100000011000000000000000010000000010
001010000100000000000000010000000010
000010001010000000000000010000000010
100000000110000000000000010000000010
100010000000100000000000010000000010
000001000100100000000000010000000010
000000000011100000000000010000000010
000000110000010000000000010000000010
000001001000010000000000010000000010
000000000101010000000000010000000010
101000000000001000000000010000000010
000010000001001000000000010000000010
000001100000000100000000010000000010
000100000000100100000000010000000010
010000000000010100000000010000000010
000000010000001100000000010000000010
000000010010000010000000010000000010
000000000000110010000000010000000010
000000100000001010000000010000000010
001000000000000110000000010000000010
010000000100000001000000010000000010
100000000001000001000000010000000010
000000100000100001000000010000000010
000000101000000000100000010000000010
000100000010000000100000010000000010
000000010001000000100000010000000010
010000000000100000100000010000000010
100000000000000010100000010000000010
000001000000000001100000010000000010
100100000000000000010000010000000010
001000100000000000010000010000000010
000000000010001000010000010000000010
000000000100000100010000010000000010
000000001000000010010000010000000010
011000000000000000001000010000000010
000010010000000000001000010000000010
100000000000010000001000010000000010
000100000000000010001000010000000010
000000000000001001001000010000000010
000000100100000000000100010000000010
000001000001000000000100010000000010
001000000000100000000100010000000010
000000000010010000000100010000000010
000100000000001000000100010000000010
000010000000000100000100010000000010
100001000000000000000010010000000010
000000000100001000000010010000000010
000000000001000010000010010000000010
000000000010000001000010010000000010
000000000000010000010010010000000010
000000001000000000000110010000000010
001100000000000000000001010000000010
000011000000000000000001010000000010
010000000001000000000001010000000010
000000001000000100000001010000000010
000000000000000011000001010000000010
000000000000010000100001010000000010
000000000000000000001101010000000010
000100010000000000000000110000000010
000000001001000000000000110000000010
000000000000011000000000110000000010
100000000000000100000000110000000010
000001000000000010000000110000000010
001000000000000001000000110000000010
000000000100000000100000110000000010
010000000000000000010000110000000010
000000000000000000000011110000000010
100010010000000000000000001000000010
001100000100000000000000001000000010
001000100010000000000000001000000010
000100100001000000000000001000000010
000001010001000000000000001000000010
010000000101000000000000001000000010
010000010000100000000000001000000010
000001001000100000000000001000000010
000010000100100000000000001000000010
000011000000010000000000001000000010
100000001000010000000000001000000010
000000000110010000000000001000000010
011000000000001000000000001000000010
000001100000001000000000001000000010
000010000010001000000000001000000010
010010000000000100000000001000000010
001001000000000100000000001000000010
100000000100000100000000001000000010
000000101000000010000000001000000010
000001000100000010000000001000000010
100000000000100010000000001000000010
000000000001010010000000001000000010
000000110000000001000000001000000010
001000001000000001000000001000000010
000100000010000001000000001000000010
000000001010000000100000001000000010
000000000000110000100000001000000010
100000000000001000100000001000000010
000000010000000010100000001000000010
000100010000000000010000001000000010
010000000010000000010000001000000010
000000000000011000010000001000000010
000000100000000100010000001000000010
000000000000000001110000001000000010
000000001100000000001000001000000010
000000000010000100001000001000000010
000000000000001010001000001000000010
010000000000000001001000001000000010
001000000000000000101000001000000010
000010000000000000011000001000000010
100000100000000000000100001000000010
001000000001000000000100001000000010
000000001000000100000100001000000010
000010000000000010000100001000000010
000001000000000000100100001000000010
000000010000000000001100001000000010
010100000000000000000010001000000010
000010100000000000000010001000000010
000000011000000000000010001000000010
000001000010000000000010001000000010
000000000000000101000010001000000010
000000000000010000001010001000000010
000000000000100000000110001000000010
100001000000000000000001001000000010
001000010000000000000001001000000010
000100000000100000000001001000000010
000000000000010001000001001000000010
010000000000000000100001001000000010
000000000100000000010001001000000010
000000000000001000000101001000000010
000000000001000000000011001000000010
000010001000000000000000101000000010
000100000000010000000000101000000010
000000000000101000000000101000000010
000000010000000100000000101000000010
010000000000000010000000101000000010
000000000100000001000000101000000010
000000100000000000100000101000000010
000001000000000000010000101000000010
100000000000000000001000101000000010
000101000000000000000000011000000010
001000000000010000000000011000000010
000010000000000001000000011000000010
000000000001000000010000011000000010
000000000000100000001000011000000010
010000000000000000000100011000000010
000000000000000000100010011000000010
000000100000000000000001011000000010
000000000010000000000000111000000010
110100000000000000000000000100000010
000101100000000000000000000100000010
001000110000000000000000000100000010
000001011000000000000000000100000010
001010000010000000000000000100000010
000100010010000000000000000100000010
001000001001000000000000000100000010
010010000000100000000000000100000010
100000000100100000000000000100000010
010001000000010000000000000100000010
000000000011010000000000000100000010
000001000001001000000000000100000010
000010000000011000000000000100000010
100010000000000100000000000100000010
000000000110000100000000000100000010
000000010001000100000000000100000010
001000000000100100000000000100000010
000010010000000010000000000100000010
000100000000100010000000000100000010
100000000000010010000000000100000010
000000000000001110000000000100000010
001100000000000001000000000100000010
000000000000110001000000000100000010
000000001000000101000000000100000010
000001000000000011000000000100000010
100000100000000000100000000100000010
000000010100000000100000000100000010
000001000010000000100000000100000010
010000000001000000100000000100000010
001000000000001000100000000100000010
010000000100000000010000000100000010
100000000010000000010000000100000010
000000001000100000010000000100000010
000000000001000001010000000100000010
000000000000000010110000000100000010
000000100000010000001000000100000010
000000000100001000001000000100000010
000001000000000100001000000100000010
000000001000000010001000000100000010
000010000100000000000100000100000010
000000001010000000000100000100000010
000100000000000100000100000100000010
000000100000000010000100000100000010
001000000000000000010100000100000010
000000000000000000101100000100000010
000000100000100000000010000100000010
001000000000010000000010000100000010
000000000010000010000010000100000010
010000000000000001000010000100000010
000010000000000000100010000100000010
000000010000000000000110000100000010
000000010000001000000001000100000010
000000100000000100000001000100000010
000000000100000001000001000100000010
000100000000000000100001000100000010
010000000000000000001001000100000010
000000000001000000000101000100000010
000000000000000000010011000100000010
010000001000000000000000100100000010
000100000100000000000000100100000010
100000000001000000000000100100000010
000000000010001000000000100100000010
000000000000000001100000100100000010
000000000000010000010000100100000010
000010000000000000001000100100000010
000001000000000000000100100100000010
001000000000000000000001100100000010
000000001100000000000000010100000010
010000000000001000000000010100000010
000000000000000100100000010100000010
000001000000000000010000010100000010
000000000010000000001000010100000010
000000000000000001000100010100000010
000100000000000000000010010100000010
100000000000000000000001010100000010
000000000000100000000000110100000010
010000100000000000000000001100000010
000000000001100000000000001100000010
000000001000001000000000001100000010
000000000000010100000000001100000010
001000000000000010000000001100000010
100000000000000001000000001100000010
000100000000000000001000001100000010
000000000100000000000010001100000010
000010000000000000000001001100000010
000000010000000000000000011100000010
001110000000000000000000000010000010
110000100000000000000000000010000010
010100010000000000000000000010000010
000010101000000000000000000010000010
100000010001000000000000000010000010
000001000101000000000000000010000010
000000001100100000000000000010000010
100000000010100000000000000010000010
001000001000010000000000000010000010
001001000000001000000000000010000010
000010010000001000000000000010000010
010000001000001000000000000010000010
000000000001011000000000000010000010
000000001001000100000000000010000010
100000000000010100000000000010000010
010000000100000010000000000010000010
000000100001000010000000000010000010
000001000000100010000000000010000010
000000000010010010000000000010000010
101000000000000001000000000010000010
000001000010000001000000000010000010
000100000000100001000000000010000010
010000000000010001000000000010000010
000000100000000101000000000010000010
000000010000000011000000000010000010
100001000000000000100000000010000010
000100000100000000100000000010000010
000000000000001010100000000010000010
000100100000000000010000000010000010
001000010000000000010000000010000010
100000000100000000010000000010000010
000000000001100000010000000010000010
000001000000000100010000000010000010
000000000010000000110000000010000010
010001000000000000001000000010000010
001000100000000000001000000010000010
100000001000000000001000000010000010
000100000010000000001000000010000010
000000000000100100001000000010000010
000010000000000010001000000010000010
000000000000010000101000000010000010
011000000000000000000100000010000010
000001001000000000000100000010000010
000000000011000000000100000010000010
000010000000100000000100000010000010
000000000100001000000100000010000010
000000000000000100100100000010000010
000000000000010000010100000010000010
000101000000000000000010000010000010
000000100010000000000010000010000010
000010000001000000000010000010000010
000000000100010000000010000010000010
001000000000000100000010000010000010
000000000000000001100010000010000010
000000000110000000000001000010000010
001000000001000000000001000010000010
010000000000100000000001000010000010
000000100000010000000001000010000010
000100000000000100000001000010000010
000000010000000000100001000010000010
000000001000000000010001000010000010
000000000000000000001011000010000010
010010000000000000000000100010000010
001000000010000000000000100010000010
000000000000110000000000100010000010
000000000000001001000000100010000010
000000001000000000100000100010000010
000100000000000000000100100010000010
000000010000000000000010100010000010
000001000000000000000001100010000010
000000010100000000000000010010000010
000000000000101000000000010010000010
000000000010000100000000010010000010
000000001000000001000000010010000010
001000000000000000100000010010000010
000010000000000000010000010010000010
000000000000000010000100010010000010
010000000000000000000010010010000010
000000000000000000001000110010000010
100100000000000000000000001010000010
000000100100000000000000001010000010
000000010010000000000000001010000010
001000000000100000000000001010000010
000000000000001100000000001010000010
000010000000000000100000001010000010
000000000000000001000100001010000010
000000000000000000010010001010000010
000000000000000010000001001010000010
000000000001000000000000101010000010
000011000000000000000000000110000010
000100001000000000000000000110000010
001000000100000000000000000110000010
010000000010000000000000000110000010
000000010000100000000000000110000010
000000000000001000010000000110000010
000000000001000000001000000110000010
100000000000000000000010000110000010
000000000000000010000000100110000010
000000100000000000000000010110000010
011010000000000000000000000001000010
010001100000000000000000000001000010
100000110000000000000000000001000010
100001000010000000000000000001000010
100000000101000000000000000001000010
000000001011000000000000000001000010
000100100000100000000000000001000010
001000000010100000000000000001000010
001100000000010000000000000001000010
000010000001010000000000000001000010
000000011000001000000000000001000010
000100000010001000000000000001000010
010000000000101000000000000001000010
000010100000000100000000000001000010
010000000100000100000000000001000010
000000001000010010000000000001000010
000001000000000110000000000001000010
000100010000000001000000000001000010
000001001000000001000000000001000010
000010000000100001000000000001000010
001000000000001001000000000001000010
000000000010000101000000000001000010
100000000000000011000000000001000010
001000100000000000100000000001000010
000001010000000000100000000001000010
000010000010000000100000000001000010
000000000100100000100000000001000010
010000000000010000100000000001000010
101000000000000000010000000001000010
010000001000000000010000000001000010
000000010010000000010000000001000010
000001000000100000010000000001000010
000000100000010000010000000001000010
000101000000000000001000000001000010
000000100100000000001000000001000010
001000000000000100001000000001000010
000000000010000010001000000001000010
100000000000000000101000000001000010
000010010000000000000100000001000010
100000001000000000000100000001000010
000001000100000000000100000001000010
000000000000001100000100000001000010
000000000001000010000100000001000010
010000000000000001000100000001000010
000100000000000000010100000001000010
000000000000100000001100000001000010
000000001100000000000010000001000010
001000000001000000000010000001000010
000010000000000010000010000001000010
000000000000010001000010000001000010
000000000000000100010010000001000010
000000000000000000100110000001000010
010100000000000000000001000001000010
001000000100000000000001000001000010
000000000001000100000001000001000010
000000010000000010000001000001000010
000000100000000001000001000001000010
000000000000001000001001000001000010
000000000000010000000101000001000010
100000000000000000000011000001000010
000000101000000000000000100001000010
010000000010000000000000100001000010
000000010000100000000000100001000010
000001000000010000000000100001000010
001000000000000010000000100001000010
000000000001000001000000100001000010
000100000000000000000010100001000010
000000000000000000100001100001000010
000110000000000000000000010001000010
010000010000000000000000010001000010
000000100001000000000000010001000010
000000001000100000000000010001000010
000001000000001000000000010001000010
000000000000000000110000010001000010
000000000000000000001010010001000010
000000000010000000000001010001000010
110000000000000000000000001001000010
000000010000010000000000001001000010
000100000000000010000000001001000010
000000000000000100100000001001000010
000000000001000000001000001001000010
000000000000001000000010001001000010
000000001000000000000001001001000010
000000000000000000000100101001000010
000000000100000000000000011001000010
001001000000000000000000000101000010
000010001000000000000000000101000010
000100000001000000000000000101000010
000000000100010000000000000101000010
100000000000001000000000000101000010
000000000000000000011000000101000010
000000000000100000000001000101000010
000000000000000100000000100101000010
000000000000000010000000010101000010
000000000010000000000000001101000010
000000100000001000000000000011000010
000000010000000100000000000011000010
000000000001000000100000000011000010
000000000000000010010000000011000010
000000000000000001001000000011000010
000000000000100000000010000011000010
000010000000000000000001000011000010
100000000000000000000000100011000010
000000000000010000000000010011000010
000001000000000000000000001011000010
000000000000000000000100000111000010
001011000000000000000000000000100010
100001100000000000000000000000100010
000100011000000000000000000000100010
100100000100000000000000000000100010
000010001100000000000000000000100010
000001010010000000000000000000100010
100000001010000000000000000000100010
010000000110000000000000000000100010
001100000001000000000000000000100010
000000010101000000000000000000100010
101000000000100000000000000000100010
000101000000100000000000000000100010
000010100000100000000000000000100010
110000000000010000000000000000100010
000000000001110000000000000000100010
001000000100001000000000000000100010
100000000001001000000000000000100010
000000010000101000000000000000100010
010001000000000100000000000000100010
000000000010001100000000000000100010
000001001000000010000000000000100010
000010000001000010000000000000100010
000100000000001010000000000000100010
000000010000000110000000000000100010
010100000000000001000000000000100010
001000100000000001000000000000100010
100000010000000001000000000000100010
000010000000010001000000000000100010
000000010000010000100000000000100010
000000001000000100100000000000100010
000000000010000010100000000000100010
000000000100000001100000000000100010
010000100000000000010000000000100010
000010000010000000010000000000100010
000000000100100000010000000000100010
100000000000000100010000000000100010
000000000000010010010000000000100010
000001000000000000110000000000100010
001000000010000000001000000000100010
000000001000001000001000000000100010
000000000000010100001000000000100010
000000001001000000000100000000100010
000000100000001000000100000000100010
000000000000100010000100000000100010
000000000010000001000100000000100010
000100000000000000001100000000100010
001000010000000000000010000000100010
000000100000010000000010000000100010
000100000000000100000010000000100010
000000001000000000010010000000100010
000000000100000000001010000000100010
010000000000000000000110000000100010
011000000000000000000001000000100010
000100100000000000000001000000100010
000000001000100000000001000000100010
000000000001000001000001000000100010
000000000000001000010001000000100010
000001000000000000001001000000100010
000000000000000000100101000000100010
000000000000000010000011000000100010
000000001000010000000000100000100010
000001000000001000000000100000100010
001000000000000100000000100000100010
000000100000000010000000100000100010
010000000000000000100000100000100010
000000000001000000010000100000100010
000000000000000001001000100000100010
000010000000000000000001100000100010
001000001000000000000000010000100010
000000100010000000000000010000100010
000100000000010000000000010000100010
010000000000000010000000010000100010
000000000000000101000000010000100010
000000000000000000101000010000100010
100000000000000000000100010000100010
000000000000100000000010010000100010
000000010000000000000001010000100010
000110000000000000000000001000100010
010000001000000000000000001000100010
000000000010100000000000001000100010
000000000000000011000000001000100010
000000000001000000100000001000100010
001000000000000000010000001000100010
000000000100000000000100001000100010
100000000000000000000010001000100010
000000000000000100000001001000100010
000000000000001000000000011000100010
010000010000000000000000000100100010
000000101000000000000000000100100010
000001000100000000000000000100100010
000000000000100000100000000100100010
000100000000000000010000000100100010
100000000000000000001000000100100010
000000000000010000000100000100100010
000000000001000000000010000100100010
000000000010000000000001000100100010
000010000000000000000000010100100010
000000000000000000000000101100100010
000001000000010000000000000010100010
000010000000000100000000000010100010
001000000000000010000000000010100010
000000100000000000100000000010100010
000000010000000000000100000010100010
000000000000001000000010000010100010
100000000000000000000001000010100010
000000000100000000000000100010100010
000000000001000000000000010010100010
000000000000000000001000001010100010
000000000000000001000000000110100010
100010000000000000000000000001100010
000001000001000000000000000001100010
000000000000011000000000000001100010
000000000000100100000000000001100010
000000000100000010000000000001100010
000100000000000000100000000001100010
000000000000000001010000000001100010
000000010000000000001000000001100010
001000000000000000000100000001100010
000000000010000000000010000001100010
000000000000000000000000110001100010
000000100000000000000000001001100010
010000000000000000000000000011100010
000011100000000000000000000000010010
010010000100000000000000000000010010
001000001010000000000000000000010010
100010000001000000000000000000010010
000101000001000000000000000000010010
000000000111000000000000000000010010
100000010000100000000000000000010010
010000001000100000000000000000010010
000100000010100000000000000000010010
000000011000010000000000000000010010
000100000100010000000000000000010010
000000001100001000000000000000010010
000000101000000100000000000000010010
001000000100000100000000000000010010
000000010010000100000000000000010010
000001000000010100000000000000010010
010000000000001100000000000000010010
001000010000000010000000000000010010
000000100010000010000000000000010010
010000000000010010000000000000010010
000000000000100110000000000000010010
010001000000000001000000000000010010
001000000000010001000000000000010010
010100000000000000100000000000010010
000000110000000000100000000000010010
000010000000100000100000000000010010
000000000000011000100000000000010010
100000000000000100100000000000010010
000000000010000001100000000000010010
001100000000000000010000000000010010
100001000000000000010000000000010010
000000000001000010010000000000010010
000000000000001001010000000000010010
000000010001000000001000000000010010
001000000000001000001000000000010010
000000000000000011001000000000010010
000001000000000000101000000000010010
000000000000000100011000000000010010
101000000000000000000100000000010010
000010001000000000000100000000010010
000001000000000010000100000000010010
000000100000000001000100000000010010
000000000001000000100100000000010010
000000000100000000010100000000010010
001010000000000000000010000000010010
010000100000000000000010000000010010
000000000000110000000010000000010010
000100000000000010000010000000010010
000000000100000000100010000000010010
100000000000000000001010000000010010
000000000000001000000110000000010010
100000100000000000000001000000010010
000100010000000000000001000000010010
001000000000100000000001000000010010
000001000000001000000001000000010010
000000000000000101000001000000010010
000000001000000000100001000000010010
000010000000000000001001000000010010
000000000010000000000011000000010010
000110000000000000000000100000010010
010000010000000000000000100000010010
000001001000000000000000100000010010
000000000100100000000000100000010010
100000000000001000000000100000010010
000000000001000100000000100000010010
000000000000000010100000100000010010
000000000010000000010000100000010010
000000000000000000001100100000010010
000000000000010000000001100000010010
110000000000000000000000010000010010
000001000010000000000000010000010010
001000000001000000000000010000010010
000010000000000010000000010000010010
000100000000000001000000010000010010
000000000000100000010000010000010010
000000001000000000001000010000010010
000000010000000000000100010000010010
000000000000000100000010010000010010
000000000100000000000001010000010010
000000100000000000000000110000010010
000000010100000000000000001000010010
100000000010000000000000001000010010
000000000001001000000000001000010010
000100000000000100000000001000010010
000000000000100001000000001000010010
000000001000000000010000001000010010
000000100000000000001000001000010010
000000000000010000000100001000010010
001000000000000000000000101000010010
011000000000000000000000000100010010
100000001000000000000000000100010010
000000100001000000000000000100010010
000100000000001000000000000100010010
000000010000000001000000000100010010
000010000000000000010000000100010010
000000000000100000000100000100010010
000001000000000000000010000100010010
000000000000000010000001000100010010
000000000000010000000000010100010010
000000000000000000100000001100010010
000001010000000000000000000010010010
000000100000100000000000000010010010
000010000000010000000000000010010010
000000000010001000000000000010010010
100000000000000010000000000010010010
000000000001000001000000000010010010
010000000000000000010000000010010010
000000000100000000001000000010010010
000000001000000000000010000010010010
000000000000000000000101000010010010
000000000000000000000000011010010010
000000000000000100000000000110010010
000100001000000000000000000001010010
000000000001100000000000000001010010
100000000000010000000000000001010010
000000000000001010000000000001010010
000000000100000001000000000001010010
010000000000000000001000000001010010
000000000010000000000100000001010010
000000010000000000000010000001010010
000000000000000000010001000001010010
000010000000000000000000001001010010
001000000000000000000000000011010010
000000100100000000000000000000110010
010000000001000000000000000000110010
000000000010010000000000000000110010
000010000000001000000000000000110010
000000001000000001000000000000110010
001000000000000000100000000000110010
000000010000000000010000000000110010
000000000000100000001000000000110010
000000000000000100000100000000110010
000000000000000000000010100000110010
000001000000000000000000001000110010
000100000000000000000000000010110010
000000000000000000000000000101110010
110010000000000000000000000000001010
100100010000000000000000000000001010
000001100100000000000000000000001010
010000001100000000000000000000001010
000010010010000000000000000000001010
100001000001000000000000000000001010
001000100001000000000000000000001010
000000001001100000000000000000001010
100000100000010000000000000000001010
000010000100010000000000000000001010
010100000000001000000000000000001010
000000000110001000000000000000001010
000000001000011000000000000000001010
100000001000000100000000000000001010
000001000000100100000000000000001010
001000000000001100000000000000001010
001100000000000010000000000000001010
000010001000000010000000000000001010
000000010000100010000000000000001010
000001000000010010000000000000001010
000000100000000110000000000000001010
000100000100000001000000000000001010
010000000001000001000000000000001010
000000000000101001000000000000001010
011000000000000000100000000000001010
000001001000000000100000000000001010
000000000011000000100000000000001010
000010000000001000100000000000001010
000000000000000011100000000000001010
000011000000000000010000000000001010
010000010000000000010000000000001010
000100001000000000010000000000001010
000000000101000000010000000000001010
000000000010010000010000000000001010
001000000000000001010000000000001010
000000000000100000110000000000001010
000100100000000000001000000000001010
000000001010000000001000000000001010
001000000000100000001000000000001010
100000000000001000001000000000001010
000000000100000000101000000000001010
000000101000000000000100000000001010
000000010001000000000100000000001010
000000000000010001000100000000001010
000000000000001000010100000000001010
000001000000000000001100000000001010
000100000010000000000010000000001010
000000000100100000000010000000001010
010000000000010000000010000000001010
000000010000000000001010000000001010
000000000000000100000110000000001010
001010000000000000000001000000001010
010000100000000000000001000000001010
000000000001010000000001000000001010
000000010000000100000001000000001010
000000000010000010000001000000001010
100000000000000000100001000000001010
000000000100000000000101000000001010
000000000000000001000011000000001010
000000010100000000000000100000001010
000001000010000000000000100000001010
100000000000100000000000100000001010
001000000000010000000000100000001010
000000001000000001000000100000001010
000000000000000100100000100000001010
010000000000000000001000100000001010
000000000000000010000100100000001010
000000000000001000000010100000001010
000000000000000000010001100000001010
001000000010000000000000010000001010
000100000001000000000000010000001010
000000000100000010000000010000001010
000000010000000001000000010000001010
000000000000000100001000010000001010
000000000000000000100100010000001010
000000100000000000000010010000001010
000000000000100000000001010000001010
000010000000000000000000110000001010
010001000000000000000000001000001010
000000100000100000000000001000001010
000000010000001000000000001000001010
000000000001000100000000001000001010
000100000000000000100000001000001010
100000000000000000010000001000001010
000000000010000000000100001000001010
001000000000000000000010001000001010
000000000000000000001001001000001010
000000001000000000000000011000001010
101000000000000000000000000100001010
000110000000000000000000000100001010
000000000010100000000000000100001010
000000010000010000000000000100001010
000000000001000010000000000100001010
000000100000000001000000000100001010
000000000000000100010000000100001010
010000000000000000000100000100001010
000000001000000000000010000100001010
000001000000000000000001000100001010
000000011000000000000000000010001010
000100000000010000000000000010001010
010000000000000100000000000010001010
000010000000000001000000000010001010
000000000000000000011000000010001010
100000000000000000000100000010001010
000000000000000010000010000010001010
000000000000001000000001000010001010
000000100000000000000000100010001010
000001000000000000000000010010001010
000000000000000000000000001110001010
001000010000000000000000000001001010
000000100010000000000000000001001010
000000000000110000000000000001001010
000000000001001000000000000001001010
000100000000000100000000000001001010
010000000000000010000000000001001010
000010000000000000001000000001001010
000001000000000000000010000001001010
100000000000000000000000010001001010
000000000000000001000000001001001010
000000000000000000100000000101001010
000000000100000000000000000011001010
000000110000000000000000000000101010
010000000000100000000000000000101010
000000000100000100000000000000101010
100000000000000010000000000000101010
000001000000000001000000000000101010
000000000001000000001000000000101010
000010000000000000000100000000101010
000000000000000000100010000000101010
000100000000000000000000100000101010
000000000000000000010000010000101010
000000000000010000000000001000101010
000000000000001000000000000100101010
000000000010000000000000000010101010
000000001000000000000000000001101010
001001000000000000000000000000011010
010000000010000000000000000000011010
000010000000000100000000000000011010
100000000000000001000000000000011010
000000100000000000010000000000011010
000000000000010000001000000000011010
000100000000000000000100000000011010
000000000001000000000010000000011010
000000000000001000000000010000011010
000000000000000010000000001000011010
000000000100000000000000000100011010
000000000000000000100000000010011010
000000000000000000000000100001011010
000000000000000000000001000000111010
100010100000000000000000000000000110
010010010000000000000000000000000110
000110001000000000000000000000000110
110000000010000000000000000000000110
000001000011000000000000000000000110
010100000000100000000000000000000110
001000000100100000000000000000000110
000000101000010000000000000000000110
000000010001010000000000000000000110
001010000000001000000000000000000110
000001000100001000000000000000000110
100000010000000100000000000000000110
000001001000000100000000000000000110
000100000100000100000000000000000110
000001010000000010000000000000000110
000000001000100010000000000000000110
001000000000010010000000000000000110
100000000000001010000000000000000110
010000100000000001000000000000000110
001000010000000001000000000000000110
000000000001000011000000000000000110
100000000001000000100000000000000110
000000000010100000100000000000000110
000001000000010000100000000000000110
000100000000000001100000000000000110
011000000000000000010000000000000110
100000001000000000010000000000000110
000000000110000000010000000000000110
000010000001000000010000000000000110
000000000000001100010000000000000110
000100000000000010010000000000000110
000000100000000000110000000000000110
001000000001000000001000000000000110
000010000000100000001000000000000110
000100000000010000001000000000000110
000000000010001000001000000000000110
000000001000000001001000000000000110
000000000000000100101000000000000110
001001000000000000000100000000000110
010000001000000000000100000000000110
000000010010000000000100000000000110
000000000000011000000100000000000110
000000100000000100000100000000000110
100000000000000001000100000000000110
000000000000000010100100000000000110
000000000100000000001100000000000110
000100010000000000000010000000000110
001000000010000000000010000000000110
000000000001100000000010000000000110
100000000000010000000010000000000110
010000000000000100000010000000000110
000000000100000010000010000000000110
000000100000000000001010000000000110
010001000000000000000001000000000110
000000100100000000000001000000000110
001000000000000100000001000000000110
000010000000000010000001000000000110
000000000000100001000001000000000110
100000000000000000001001000000000110
000100000000000000000101000000000110
000000001000000000000011000000000110
000000110000000000000000100000000110
000000001100000000000000100000000110
000100000001000000000000100000000110
010000000000010000000000100000000110
000000000010000010000000100000000110
000000000000000101000000100000000110
001000000000000000100000100000000110
000000000000100000010000100000000110
000010000000000000000100100000000110
000000000000001000000001100000000110
000100100000000000000000010000000110
000000010000100000000000010000000110
000000001000001000000000010000000110
000000000001000100000000010000000110
000000000000010001000000010000000110
000001000000000000001000010000000110
000010000000000000000010010000000110
000000000000000000010001010000000110
101000000000000000000000001000000110
000000001001000000000000001000000110
000100000000001000000000001000000110
000000000000100100000000001000000110
000001000000000001000000001000000110
000000000100000000100000001000000110
000000000010000000000001001000000110
000000000000000000000010101000000110
000000000000000010000000011000000110
100001000000000000000000000100000110
000000100010000000000000000100000110
000000000101000000000000000100000110
000000000000101000000000000100000110
010000000000000010000000000100000110
000010000000000001000000000100000110
000000001000000000100000000100000110
000000010000000000010000000100000110
001000000000000000000000010100000110
000000000000000000000100001100000110
000001100000000000000000000010000110
000010000100000000000000000010000110
000000001010000000000000000010000110
000000000000000110000000000010000110
010000000000000000100000000010000110
000000000000000001010000000010000110
000000010000000000001000000010000110
000000000000000000000110000010000110
100000000000000000000000010010000110
000000000000010000000000001010000110
000000000000000000000001000110000110
000011000000000000000000000001000110
001000001000000000000000000001000110
000000010100000000000000000001000110
010000000001000000000000000001000110
100000000000100000000000000001000110
000000000010010000000000000001000110
000000100000000010000000000001000110
000000000000001000100000000001000110
000000000000000000001000100001000110
000000000000000000000100010001000110
000000000000000000010000001001000110
000000000000000000000010000101000110
000100000000000000000000000011000110
000100000010000000000000000000100110
000000100001000000000000000000100110
000000000000001001000000000000100110
000010000000000000100000000000100110
010000000000000000001000000000100110
000000000000000000010100000000100110
000001000000000000000010000000100110
000000000000010000000001000000100110
100000000000000000000000100000100110
000000000100000000000000010000100110
000000010000000000000000001000100110
000000000000000100000000000100100110
000000000000100000000000000010100110
100100000000000000000000000000010110
001000100000000000000000000000010110
000010000010000000000000000000010110
000001000000100000000000000000010110
000000010000001000000000000000010110
000000000000010000010000000000010110
000000000000000001000010000000010110
000000000001000000000001000000010110
000000000000000000100000010000010110
010000000000000000000000001000010110
000000000000000000001000000100010110
000000000000000000000000100010010110
000000000000000100000000000001010110
000000000000000010000000000000110110
000101000000000000000000000000001110
100000000100000000000000000000001110
000000100000001000000000000000001110
000000000000010100000000000000001110
000000000010000001000000000000001110
000000010000000000100000000000001110
000000000000000010001000000000001110
000000000000100000000100000000001110
000000000000000000010010000000001110
010000000000000000000000010000001110
000010000000000000000000001000001110
000000000000000000000000100100001110
000000000001000000000000000010001110
000000000000000000000001000001001110
001000000000000000000000000000101110
000000001000000000000000000000011110
100001100100000000000000000000000001
101000010100000000000000000000000001
100100010010000000000000000000000001
010000110010000000000000000000000001
010100001010000000000000000000000001
110100000001000000000000000000000001
101001000001000000000000000000000001
100000110001000000000000000000000001
010010001001000000000000000000000001
001000011001000000000000000000000001
001010000101000000000000000000000001
011010000000100000000000000000000001
010100100000100000000000000000000001
010000011000100000000000000000000001
100010000100100000000000000000000001
001001000100100000000000000000000001
000100001100100000000000000000000001
000101000010100000000000000000000001
100110000000010000000000000000000001
001101000000010000000000000000000001
001010010000010000000000000000000001
001000001100010000000000000000000001
010001000010010000000000000000000001
000100100010010000000000000000000001
000010000110010000000000000000000001
000010100001010000000000000000000001
100000001001010000000000000000000001
100000000010110000000000000000000001
010011000000001000000000000000000001
000110100000001000000000000000000001
000101001000001000000000000000000001
000100000110001000000000000000000001
001000100001001000000000000000000001
000010010001001000000000000000000001
000001000011001000000000000000000001
000001010000101000000000000000000001
010000000100101000000000000000000001
010000000001011000000000000000000001
001001100000000100000000000000000001
000011010000000100000000000000000001
100000011000000100000000000000000001
000010100100000100000000000000000001
100000000101000100000000000000000001
000010000011000100000000000000000001
000100010000100100000000000000000001
000001001000100100000000000000000001
000000100001100100000000000000000001
000000101000010100000000000000000001
001000000010010100000000000000000001
110000000000001100000000000000000001
001000000000101100000000000000000001
000100110000000010000000000000000001
000001101000000010000000000000000001
010000001100000010000000000000000001
000001010010000010000000000000000001
100000000110000010000000000000000001
010000000010100010000000000000000001
000001000001100010000000000000000001
110000000000010010000000000000000001
000010001000010010000000000000000001
000000100100010010000000000000000001
000000010000110010000000000000000001
000000010100001010000000000000000001
000100000001001010000000000000000001
011000000000000110000000000000000001
100010000000000110000000000000000001
000100000000010110000000000000000001
110000100000000001000000000000000001
101000001000000001000000000000000001
000010011000000001000000000000000001
000000110100000001000000000000000001
001000000110000001000000000000000001
000000101001000001000000000000000001
010000000011000001000000000000000001
100001000000010001000000000000000001
001000000001010001000000000000000001
000000100000110001000000000000000001
011000000000001001000000000000000001
000001000100001001000000000000000001
000000010010001001000000000000000001
000000001000011001000000000000000001
100100000000000101000000000000000001
000000001010000101000000000000000001
000010000000100101000000000000000001
001100000000000011000000000000000001
010001000000000011000000000000000001
100000000000100011000000000000000001
000010000000001011000000000000000001
011000010000000000100000000000000001
100000101000000000100000000000000001
010100000100000000100000000000000001
000001001100000000100000000000000001
000000011010000000100000000000000001
000100000011000000100000000000000001
000000010100100000100000000000000001
001000000001100000100000000000000001
101000000000010000100000000000000001
100010000000001000100000000000000001
010000100000001000100000000000000001
000100000000101000100000000000000001
000000010000011000100000000000000001
001100000000000100100000000000000001
000000100010000100100000000000000001
000000001001000100100000000000000001
000000000100001100100000000000000001
100100000000000010100000000000000001
010010000000000010100000000000000001
000000000101000010100000000000000001
000001000000010010100000000000000001
000110000000000001100000000000000001
001000100000000001100000000000000001
010000000000010001100000000000000001
000001000000000101100000000000000001
100010100000000000010000000000000001
001100001000000000010000000000000001
010000010100000000010000000000000001
001010000010000000010000000000000001
000000100110000000010000000000000001
000000001101000000010000000000000001
100000000011000000010000000000000001
100000010000100000010000000000000001
000010000001100000010000000000000001
100000000100010000010000000000000001
000000001010010000010000000000000001
000100000000110000010000000000000001
010100000000001000010000000000000001
010001000000000100010000000000000001
001000010000000100010000000000000001
000010000000010100010000000000000001
000000001000001100010000000000000001
000110000000000010010000000000000001
000000010001000010010000000000000001
000000000100100010010000000000000001
000000000010000110010000000000000001
010010000000000001010000000000000001
001001000000000001010000000000000001
000000000010100001010000000000000001
000000100000001001010000000000000001
000011000000000000110000000000000001
000100010000000000110000000000000001
001000000000001000110000000000000001
000000100000000010110000000000000001
010001010000000000001000000000000001
000110000100000000001000000000000001
100000001100000000001000000000000001
001000001010000000001000000000000001
100010000001000000001000000000000001
000101000001000000001000000000000001
000000010011000000001000000000000001
100100000000100000001000000000000001
000000000110100000001000000000000001
010000000001100000001000000000000001
100000010000010000001000000000000001
010000001000010000001000000000000001
000001000000110000001000000000000001
100000100000001000001000000000000001
010000000010001000001000000000000001
000000000101001000001000000000000001
000010000000011000001000000000000001
001010000000000100001000000000000001
001000100000000010001000000000000001
000100001000000010001000000000000001
000001000000001010001000000000000001
000000000100000110001000000000000001
000011000000000001001000000000000001
000000001000100001001000000000000001
000000000010010001001000000000000001
000000000001000011001000000000000001
001001000000000000101000000000000001
000100100000000000101000000000000001
000000000001010000101000000000000001
000000010000000100101000000000000001
000001100000000000011000000000000001
000010001000000000011000000000000001
000100000000000100011000000000000001
000000010000000001011000000000000001
100100001000000000000100000000000001
001000101000000000000100000000000001
000011000010000000000100000000000001
010000000110000000000100000000000001
000100000101000000000100000000000001
010001000000100000000100000000000001
000010100000100000000100000000000001
000000001001100000000100000000000001
010010000000010000000100000000000001
000000000011010000000100000000000001
001000000000110000000100000000000001
010000001000001000000100000000000001
001000000100001000000100000000000001
000000100000011000000100000000000001
010000010000000100000100000000000001
001000000001000100000100000000000001
000000000010100100000100000000000001
000001000000001100000100000000000001
101000000000000010000100000000000001
000101000000000010000100000000000001
000100010000000001000100000000000001
000010000100000001000100000000000001
000000100000000101000100000000000001
000000000010000011000100000000000001
000001100000000000100100000000000001
000000000100010000100100000000000001
000000000001001000100100000000000001
000000000000100001100100000000000001
100001000000000000010100000000000001
000100100000000000010100000000000001
000010010000000000010100000000000001
000000000000101000010100000000000001
000000001000000010010100000000000001
000000110000000000001100000000000001
000001000100000000001100000000000001
000010000000000010001100000000000001
000000001000000000101100000000000001
010010000100000000000010000000000001
000100010100000000000010000000000001
100000001010000000000010000000000001
000001100001000000000010000000000001
001000000011000000000010000000000001
000010000010100000000010000000000001
001000100000010000000010000000000001
000001010000010000000010000000000001
000000000100110000000010000000000001
001001000000001000000010000000000001
000000000001101000000010000000000001
000100000000011000000010000000000001
001000000100000100000010000000000001
000100000010000100000010000000000001
000000010000001100000010000000000001
001000001000000010000010000000000001
000100000000100010000010000000000001
000000000001010010000010000000000001
000000100000000110000010000000000001
010100000000000001000010000000000001
000010100000000001000010000000000001
100000000000001001000010000000000001
000010001000000000100010000000000001
000001000010000000100010000000000001
100000000000100000100010000000000001
000000010000000010100010000000000001
000000000001000001100010000000000001
101000000000000000010010000000000001
000000110000000000010010000000000001
000000000010001000010010000000000001
000000000000100100010010000000000001
000000000000010000110010000000000001
010000100000000000001010000000000001
000010010000000000001010000000000001
000001001000000000001010000000000001
000000000000010100001010000000000001
100000000000000010001010000000000001
000000000100000001001010000000000001
110000000000000000000110000000000001
000000011000000000000110000000000001
000000100010000000000110000000000001
000001000000000001000110000000000001
000000000100000000010110000000000001
100011000000000000000001000000000001
001001000010000000000001000000000001
100000100010000000000001000000000001
000010001010000000000001000000000001
010000000101000000000001000000000001
000000110000100000000001000000000001
000100000001100000000001000000000001
000001000001010000000001000000000001
000100010000001000000001000000000001
000000101000001000000001000000000001
100000000100001000000001000000000001
000000000010011000000001000000000001
000100100000000100000001000000000001
000000000000110100000001000000000001
000010000000001100000001000000000001
000100000010000010000001000000000001
000010000001000010000001000000000001
000000001000000110000001000000000001
000100000100000001000001000000000001
000010000000010001000001000000000001
000000000000101001000001000000000001
000000010000000011000001000000000001
001010000000000000100001000000000001
000001010000000000100001000000000001
010000000000000100100001000000000001
000001000100000000010001000000000001
000000100001000000010001000000000001
010000000000010000010001000000000001
000000001000000001010001000000000001
000000000000100000110001000000000001
101000000000000000001001000000000001
010100000000000000001001000000000001
000000011000000000001001000000000001
000000000001000100001001000000000001
000000000000010010001001000000000001
000000000000001000011001000000000001
001000010000000000000101000000000001
000001001000000000000101000000000001
000000100100000000000101000000000001
100000000000010000000101000000000001
000000000000001010000101000000000001
010000000000000001000101000000000001
000000000010000000100101000000000001
011000000000000000000011000000000001
100100000000000000000011000000000001
000000001100000000000011000000000001
000000010001000000000011000000000001
000000100000000000100011000000000001
000000000010000000001011000000000001
010001100000000000000000100000000001
000100100001000000000000100000000001
010000010001000000000000100000000001
000001000101000000000000100000000001
001000000010100000000000100000000001
000000011000010000000000100000000001
000010000000110000000000100000000001
100100000000001000000000100000000001
000000100000101000000000100000000001
000010001000000100000000100000000001
000000010100000100000000100000000001
010000000010000100000000100000000001
000000000001001100000000100000000001
100000100000000010000000100000000001
000010010000000010000000100000000001
000000000000011010000000100000000001
000001000000000110000000100000000001
100000010000000001000000100000000001
000010000001000001000000100000000001
000001000000100001000000100000000001
000000000100000011000000100000000001
000010000010000000100000100000000001
000001000000001000100000100000000001
000000000000010100100000100000000001
000000001000000001100000100000000001
000101000000000000010000100000000001
000000101000000000010000100000000001
001000000000000010010000100000000001
100000000000000000110000100000000001
110000000000000000001000100000000001
000000100010000000001000100000000001
000000010000100000001000100000000001
001000000000001000001000100000000001
000000000100000000101000100000000001
000000000000010000011000100000000001
010100000000000000000100100000000001
001010000000000000000100100000000001
000000001100000000000100100000000001
100000000010000000000100100000000001
000000000000100010000100100000000001
000000000000001001000100100000000001
000000000000000100001100100000000001
100001000000000000000010100000000001
000100001000000000000010100000000001
000000100100000000000010100000000001
000000010010000000000010100000000001
010000000000001000000010100000000001
000000000000000101000010100000000001
001000000000000000100010100000000001
000000000001000000010010100000000001
001100000000000000000001100000000001
010010000000000000000001100000000001
000000000110000000000001100000000001
000000001000100000000001100000000001
100000000000000100000001100000000001
000000010000000000010001100000000001
000000000001000000000101100000000001
101100000000000000000000010000000001
001000110000000000000000010000000001
110000000100000000000000010000000001
000010010000100000000000010000000001
001000001000100000000000010000000001
000000100010100000000000010000000001
000100000001010000000000010000000001
000000001100001000000000010000000001
100000000001001000000000010000000001
000001000000011000000000010000000001
010010000000000100000000010000000001
000000010000010100000000010000000001
000001000100000010000000010000000001
000000001010000010000000010000000001
001000000001000010000000010000000001
000000000000100110000000010000000001
010000010000000001000000010000000001
000001001000000001000000010000000001
000000000000001101000000010000000001
000000100000000011000000010000000001
100000010000000000100000010000000001
010000001000000000100000010000000001
000001000000100000100000010000000001
000000100000010000100000010000000001
000000000010000001100000010000000001
100000001000000000010000010000000001
000001000001000000010000010000000001
000000100000000100010000010000000001
000000000000001010010000010000000001
000000000100000000110000010000000001
000010100000000000001000010000000001
000000010100000000001000010000000001
000100000000000001001000010000000001
010000000000000000011000010000000001
011000000000000000000100010000000001
100010000000000000000100010000000001
000000010001000000000100010000000001
000000001000010000000100010000000001
000100000000000100000100010000000001
000000000010000000010100010000000001
000000000000001000001100010000000001
001010000000000000000010010000000001
000101000000000000000010010000000001
000000000110000000000010010000000001
010000000001000000000010010000000001
000000000000010001000010010000000001
000000000000000100100010010000000001
000000000000000010000110010000000001
010000100000000000000001010000000001
000010000100000000000001010000000001
000000010010000000000001010000000001
000000001001000000000001010000000001
001000000000000100000001010000000001
100000000000000001000001010000000001
000000000000000010100001010000000001
000100000000000000010001010000000001
000000000000100000001001010000000001
000110000000000000000000110000000001
001001000000000000000000110000000001
000000000011000000000000110000000001
000000000100010000000000110000000001
010000000000000010000000110000000001
000000001000000000001000110000000001
000000000000100000000010110000000001
010110000000000000000000001000000001
101000100000000000000000001000000001
110000010000000000000000001000000001
000100011000000000000000001000000001
011000000010000000000000001000000001
100010000010000000000000001000000001
000001001000010000000000001000000001
000100000100010000000000001000000001
000000010001010000000000001000000001
100001000000001000000000001000000001
000010000000101000000000001000000001
000000000110000100000000001000000001
010000000000100100000000001000000001
000000100000001100000000001000000001
001001000000000010000000001000000001
000000001000001010000000001000000001
000000100010000001000000001000000001
000000000101000001000000001000000001
000100000000100001000000001000000001
000000000000010011000000001000000001
001000001000000000100000001000000001
000000100100000000100000001000000001
000000000000000110100000001000000001
000000010000000001100000001000000001
010000001000000000010000001000000001
001000000100000000010000001000000001
000000100000010000010000001000000001
000000010000001000010000001000000001
100000000000000100010000001000000001
000000000001000000110000001000000001
010000000100000000001000001000000001
000000100000100000001000001000000001
000000010000000010001000001000000001
000000000000000101001000001000000001
100000000000000000101000001000000001
000000000010000000011000001000000001
000001010000000000000100001000000001
000000001010000000000100001000000001
100000000000100000000100001000000001
000010000000000000100100001000000001
001000000000000000001100001000000001
001100000000000000000010001000000001
010001000000000000000010001000000001
000000001000100000000010001000000001
000000000100001000000010001000000001
000010000000000010000010001000000001
000000000001000000001010001000000001
000000000000000100000110001000000001
000101000000000000000001001000000001
000010100000000000000001001000000001
100000001000000000000001001000000001
000000000011000000000001001000000001
001000000000100000000001001000000001
000000000000001000100001001000000001
000000000000000010010001001000000001
000000000000000001000011001000000001
001000010000000000000000101000000001
000001000010000000000000101000000001
000000001001000000000000101000000001
000000000100100000000000101000000001
000100000000000010000000101000000001
010000000000000000100000101000000001
000000000000000001010000101000000001
000010000000000000001000101000000001
000000000000010000000100101000000001
000011000000000000000000011000000001
000100100000000000000000011000000001
000000000001100000000000011000000001
000000000010001000000000011000000001
001000000000000001000000011000000001
000000000100000000000100011000000001
100000000000000000000010011000000001
000000000000010000000001011000000001
100101000000000000000000000100000001
001011000000000000000000000100000001
010100010000000000000000000100000001
011000001000000000000000000100000001
000010001100000000000000000100000001
001100000001000000000000000100000001
010001000001000000000000000100000001
110000000000100000000000000100000001
101000000000001000000000000100000001
000000100100001000000000000100000001
000010000010001000000000000100000001
000000001000101000000000000100000001
010000100000000100000000000100000001
000001000000010100000000000100000001
000000000011000010000000000100000001
001000000000010010000000000100000001
000000010000000110000000000100000001
000100100000000001000000000100000001
100000000001000001000000000100000001
000000000100000101000000000100000001
000000010001000000100000000100000001
000000000010100000100000000100000001
000010000000010000100000000100000001
100000000000000100100000000100000001
000000000000001001100000000100000001
000100000100000000010000000100000001
000000010010000000010000000100000001
000000000000000011010000000100000001
000000001000000000110000000100000001
001000000100000000001000000100000001
000100000010000000001000000100000001
000000010000001000001000000100000001
000000001000000100001000000100000001
010000000000000010001000000100000001
000000000000100000011000000100000001
100000100000000000000100000100000001
001000000010000000000100000100000001
000000010000010000000100000100000001
000000001000000001000100000100000001
000000000000000010100100000100000001
010000000000000000010100000100000001
000000000001000000001100000100000001
100010000000000000000010000100000001
000000101000000000000010000100000001
000000000101000000000010000100000001
010000000000010000000010000100000001
000001000000000000010010000100000001
000100000000000000000110000100000001
000110000000000000000001000100000001
001000100000000000000001000100000001
000000000100010000000001000100000001
000000000010000100000001000100000001
000001000000000001000001000100000001
000000000000100000000101000100000001
000000000000000010000011000100000001
000010100000000000000000100100000001
000001010000000000000000100100000001
010000000100000000000000100100000001
000000000001100000000000100100000001
000100000000010000000000100100000001
000000000000000100010000100100000001
000000000000000001001000100100000001
000000000000000000100001100100000001
000100001000000000000000010100000001
000000100001000000000000010100000001
000000000100100000000000010100000001
000000000010010000000000010100000001
000010000000000001000000010100000001
001000000000000000010000010100000001
000000000000000000101000010100000001
000001000000000000000100010100000001
000000000000001000000010010100000001
100000000000000000000000110100000001
000001100000000000000000001100000001
000010010000000000000000001100000001
000000000000110000000000001100000001
000000000001000100000000001100000001
100000000000000010000000001100000001
000100000000000000100000001100000001
000000000010000000000010001100000001
010000000000000000000001001100000001
000000000000001000000000101100000001
010010100000000000000000000010000001
000101100000000000000000000010000001
110000001000000000000000000010000001
001010001000000000000000000010000001
001100000100000000000000000010000001
000001000110000000000000000010000001
000110000000100000000000000010000001
100001000000100000000000000010000001
001000100000100000000000000010000001
011000000000010000000000000010000001
100000100000010000000000000010000001
010100000000000100000000000010000001
000000010010000100000000000010000001
000001000001000100000000000010000001
000000000100010100000000000010000001
001000010000000010000000000010000001
000000100000001010000000000010000001
100000000010000001000000000010000001
000000000001100001000000000010000001
000100000000001001000000000010000001
000000001000000011000000000010000001
000010010000000000100000000010000001
100000000001000000100000000010000001
010000000000100000100000000010000001
000000000010000010100000000010000001
000000001000100000010000000010000001
000000000001010000010000000010000001
000001000000001000010000000010000001
010000000000000010010000000010000001
000000000000000100110000000010000001
000010000010000000001000000010000001
000000001001000000001000000010000001
000000000000000001101000000010000001
000000000100000000011000000010000001
000100000010000000000100000010000001
000010000001000000000100000010000001
000000001000000100000100000010000001
000000000100000010000100000010000001
001000000000000001000100000010000001
000000000000010000001100000010000001
010000010000000000000010000010000001
000100000001000000000010000010000001
000000001000001000000010000010000001
100000000000000100000010000010000001
000000000100000000100010000010000001
000000000000000001010010000010000001
001000000000000000001010000010000001
000000000000100000000110000010000001
010001000000000000000001000010000001
000000010100000000000001000010000001
000000000010100000000001000010000001
001000000000001000000001000010000001
100000000000000010000001000010000001
000000100000000000001001000010000001
000010000000000000000011000010000001
000011000000000000000000100010000001
000100010000000000000000100010000001
100000000100000000000000100010000001
000000000010001000000000100010000001
000000000001000010000000100010000001
000000100000000000100000100010000001
000000000000010000000010100010000001
000000000000000001000001100010000001
000001010000000000000000010010000001
000000101000000000000000010010000001
001000000010000000000000010010000001
000000000000110000000000010010000001
000010000000001000000000010010000001
000000000000000010001000010010000001
000000000000000000100100010010000001
000000000000000000010000110010000001
000010000100000000000000001010000001
000000010000100000000000001010000001
000000000010010000000000001010000001
000000000001001000000000001010000001
000001000000000000100000001010000001
000100000000000000001000001010000001
000000000000000000010100001010000001
000000100000000000000010001010000001
000000000000000100000001001010000001
010000000000000000000000011010000001
000000110000000000000000000110000001
000001001000000000000000000110000001
000000000000011000000000000110000001
000000000000100010000000000110000001
010000000000000001000000000110000001
000010000000000000010000000110000001
100000000000000000001000000110000001
000000000001000000000001000110000001
001000000000000000000000100110000001
000000000000000100000000010110000001
110001000000000000000000000001000001
001001010000000000000000000001000001
000010110000000000000000000001000001
011000000100000000000000000001000001
000101000100000000000000000001000001
000110000010000000000000000001000001
000000100011000000000000000001000001
101000000000100000000000000001000001
000011000000010000000000000001000001
010000100000010000000000000001000001
000100010000010000000000000001000001
001100000000001000000000000001000001
010000010000001000000000000001000001
100000001000001000000000000001000001
001010000000000010000000000001000001
000000001001000010000000000001000001
000000100000100010000000000001000001
000000000010001010000000000001000001
100010000000000001000000000001000001
000100001000000001000000000001000001
000000010000000101000000000001000001
100000000010000000100000000001000001
010000000001000000100000000001000001
000000000000110000100000000001000001
000010000000000100100000000001000001
000000000100000001100000000001000001
000001001000000000010000000001000001
010000000000100000010000000001000001
001000000000010000010000000001000001
000000000001000001010000000001000001
000000000100010000001000000001000001
000000000000101000001000000001000001
000000100000000100001000000001000001
001000000000000001001000000001000001
000000000000000010011000000001000001
000001000001000000000100000001000001
000000000100100000000100000001000001
100000000000000100000100000001000001
000000000000000000110100000001000001
000000000010000000001100000001000001
100000010000000000000010000001000001
000010000001000000000010000001000001
000001000000100000000010000001000001
000000000100000010000010000001000001
000000000010000001000010000001000001
000100000000000000100010000001000001
000000000000001000000110000001000001
001000001000000000000001000001000001
000010000000100000000001000001000001
000000000100000100000001000001000001
010000000000000010000001000001000001
000000000010000000010001000001000001
000000000000000000101001000001000001
000100000000000000000101000001000001
000000000000010000000011000001000001
001000100000000000000000100001000001
000000001010000000000000100001000001
000000000001010000000000100001000001
000100000000000100000000100001000001
010000000000000001000000100001000001
000000010000000000000100100001000001
000001000000000000000001100001000001
000001100000000000000000010001000001
000010001000000000000000010001000001
010000000010000000000000010001000001
000000000001000100000000010001000001
100000000000000010000000010001000001
000000000000100001000000010001000001
000000010000000000010000010001000001
000000000000001000000001010001000001
000000000000000000100000110001000001
000000101000000000000000001001000001
000000010100000000000000001001000001
000100000001000000000000001001000001
000000000000011000000000001001000001
000001000000000100000000001001000001
000000000000000001000100001001000001
000000000000000000010010001001000001
100000000000000000000000101001000001
000000000000000000001000011001000001
100000000100000000000000000101000001
000001000010000000000000000101000001
000000001000010000000000000101000001
000000000001001000000000000101000001
000000000000100100000000000101000001
000000100000000000010000000101000001
000010000000000000000100000101000001
000000000000000000001010000101000001
000000010000000000000001000101000001
000000000000000010000000100101000001
001000000000000000000000001101000001
000000011000000000000000000011000001
000000100100000000000000000011000001
000000000000001100000000000011000001
000000000000010001000000000011000001
001000000000000000100000000011000001
100000000000000000010000000011000001
000001000000000000001000000011000001
010000000000000000000100000011000001
000000000000100000000000100011000001
000100000000000000000000010011000001
000000000000000010000000001011000001
110010000000000000000000000000100001
011000100000000000000000000000100001
000100101000000000000000000000100001
000001011000000000000000000000100001
001100000010000000000000000000100001
000010100010000000000000000000100001
000011000001000000000000000000100001
100000001000100000000000000000100001
000000010001100000000000000000100001
010100000000010000000000000000100001
000001100000001000000000000000100001
001000010000001000000000000000100001
000010001000001000000000000000100001
000110000000000100000000000000100001
001000001000000100000000000000100001
010000000100000100000000000000100001
100000000000001010000000000000100001
000101000000000001000000000000100001
000000000100100001000000000000100001
000000010000010001000000000000100001
000000000001000101000000000000100001
010001000000000000100000000000100001
000010000100000000100000000000100001
000000001000000010100000000000100001
010000000001000000010000000000100001
001000000000100000010000000000100001
000000000000011000010000000000100001
000001000000000010010000000000100001
100000000000000001010000000000100001
000000000010000000110000000000100001
000000100100000000001000000000100001
001000000000010000001000000000100001
000100000000001000001000000000100001
000000000000100000101000000000100001
100000000100000000000100000000100001
000000000010001000000100000000100001
000000000000010100000100000000100001
000000010000000010000100000000100001
000100000000000000100100000000100001
000000000000000001001100000000100001
000000100000100000000010000000100001
000000000010010000000010000000100001
010000000000000010000010000000100001
000000000000000000011010000000100001
000000000001000000000110000000100001
100000010000000000000001000000100001
010000001000000000000001000000100001
000001000000100000000001000000100001
000000100000010000000001000000100001
000000000010000001000001000000100001
000000000001000000100001000000100001
000010000000000000010001000000100001
000000000000000100000011000000100001
000100000100000000000000100000100001
000001000000010000000000100000100001
000000000010000010000000100000100001
001000000000000001000000100000100001
000000000001000000001000100000100001
000000000000000000010100100000100001
000010000000000000000010100000100001
000000000000001000000001100000100001
000100010000000000000000010000100001
000000000101000000000000010000100001
000000000000101000000000010000100001
000010000000000010000000010000100001
001000000000000000100000010000100001
000000001000000000000010010000100001
000000100000000000000000110000100001
100100000000000000000000001000100001
000000110000000000000000001000100001
000001000100000000000000001000100001
001000000001000000000000001000100001
000000000000100010000000001000100001
010000000000000001000000001000100001
000000000000010000100000001000100001
000000001000000000001000001000100001
000000000000000100000000101000100001
000000000000000000010000011000100001
000000010100000000000000000100100001
000000001010000000000000000100100001
000010000000100000000000000100100001
100000000000010000000000000100100001
000000000000001100000000000100100001
000000100000000010000000000100100001
000000000000000000100010000100100001
000000000000000000001001000100100001
010000000000000000000000010100100001
000000000000000000000100001100100001
101000000000000000000000000010100001
010000000010000000000000000010100001
000000100001000000000000000010100001
000000000100001000000000000010100001
000000000000100100000000000010100001
000000000000010010000000000010100001
000000010000000000001000000010100001
000001000000000000000010000010100001
000000000000000000000101000010100001
000000001000000000000000100010100001
000000000000000001000000010010100001
000100000000000000000000000110100001
000000001100000000000000000001100001
000000010010000000000000000001100001
100000000001000000000000000001100001
000000000000000110000000000001100001
000000000000001000100000000001100001
000100000000000000010000000001100001
010000000000000000001000000001100001
000000100000000000000100000001100001
001000000000000000000010000001100001
000000000000010000000000010001100001
000010000000000000000000001001100001
000000000000000001000000000101100001
011001000000000000000000000000010001
001100010000000000000000000000010001
100001001000000000000000000000010001
000010010100000000000000000000010001
000000101100000000000000000000010001
000110000001000000000000000000010001
000001010001000000000000000000010001
000001100000100000000000000000010001
100000000001100000000000000000010001
010000000100010000000000000000010001
000000001000110000000000000000010001
001010000000001000000000000000010001
100000000010001000000000000000010001
101000000000000100000000000000010001
000000110000000100000000000000010001
000100001000000100000000000000010001
000001000100000100000000000000010001
000011000000000010000000000000010001
100000010000000010000000000000010001
000100000100000010000000000000010001
001000000010000010000000000000010001
010000000000000101000000000000010001
000010100000000000100000000000010001
000000000010010000100000000000010001
000000001000001000100000000000010001
000000000000100010100000000000010001
110000000000000000010000000000010001
001000100000000000010000000000010001
000001000010000000010000000000010001
000000000100000001010000000000010001
001000000000100000001000000000010001
000100000000010000001000000000010001
000000000000001100001000000000010001
000000100000000001001000000000010001
010000000000000000101000000000010001
000000000001000000011000000000010001
000000010010000000000100000000010001
000100000000001000000100000000010001
000010000000000100000100000000010001
100000000000000001000100000000010001
000000000000010000010100000000010001
100000100000000000000010000000010001
010000000010000000000010000000010001
000000000001000100000010000000010001
000000000000001010000010000000010001
000000001000000001000010000000010001
000010000000000000010010000000010001
000000000000000000100110000000010001
000000010000010000000001000000010001
000000000001001000000001000000010001
001000000000000001000001000000010001
100000000000000000100001000000010001
000000000000000000001101000000010001
000000000000100000000011000000010001
010000001000000000000000100000010001
001000000100000000000000100000010001
000000100000010000000000100000010001
000000010000001000000000100000010001
000000000001000000100000100000010001
000000000000100000010000100000010001
000001000000000000001000100000010001
000000000000000010000001100000010001
000010000010000000000000010000010001
100000000000010000000000010000010001
000000100000001000000000010000010001
000000000001000001000000010000010001
000100000000000000100000010000010001
000000000000100000000100010000010001
000000000000000000001010010000010001
000001000000000000000001010000010001
000000000000000100000000110000010001
000010001000000000000000001000010001
000000000010100000000000001000010001
000000000000010100000000001000010001
000001000000000001000000001000010001
000100000000000000010000001000010001
000000000100000000000001001000010001
000000010000000000000000011000010001
010010000000000000000000000100010001
000000011000000000000000000100010001
000000100010000000000000000100010001
000100000000100000000000000100010001
000000000000010001000000000100010001
001000000000000000100000000100010001
000000000000001000010000000100010001
000000000100000000000100000100010001
000000000000000010000000010100010001
000000000000000000001000001100010001
100100000000000000000000000010010001
000000001010000000000000000010010001
000000000101000000000000000010010001
000001000000010000000000000010010001
010000000000001000000000000010010001
000000000000000110000000000010010001
000000010000000001000000000010010001
000000000000000000010001000010010001
000000000000000000000100100010010001
001000000000000000000000001010010001
000000000000000000000010000110010001
010100000000000000000000000001010001
001000000001000000000000000001010001
000000010000100000000000000001010001
000000000010000100000000000001010001
000000000000010010000000000001010001
000000000000001001000000000001010001
100000000000000000001000000001010001
000000001000000000000100000001010001
000000100000000000000001000001010001
000000000000000000000010100001010001
000000000100000000000000010001010001
000000000000000000100000001001010001
000010000000000000000000000011010001
000000000110000000000000000000110001
000000001001000000000000000000110001
010000000000100000000000000000110001
000000000000000011000000000000110001
000000000000000100010000000000110001
000010000000000000001000000000110001
001000000000000000000100000000110001
000000010000000000000010000000110001
000100000000000000000001000000110001
100000000000000000000000100000110001
000000000000001000000000001000110001
000001000000000000000000000100110001
000000000000000000100000000010110001
001100100000000000000000000000001001
100010010000000000000000000000001001
000110001000000000000000000000001001
010000100100000000000000000000001001
110000000010000000000000000000001001
000001001010000000000000000000001001
000000010110000000000000000000001001
000011000000100000000000000000001001
000000101000100000000000000000001001
000000110000010000000000000000001001
010000000000110000000000000000001001
001000000010001000000000000000001001
100000000000101000000000000000001001
000000000100011000000000000000001001
000101000000000100000000000000001001
010000000001000100000000000000001001
100000000000010100000000000000001001
010100000000000010000000000000001001
000000011000000010000000000000001001
000010000100000010000000000000001001
000000100010000010000000000000001001
000001100000000001000000000000001001
010000001000000001000000000000001001
100000000100000001000000000000001001
000010000010000001000000000000001001
000100000001000001000000000000001001
100001000000000000100000000000001001
001000000000000010100000000000001001
000001010000000000010000000000001001
000000000001001000010000000000001001
000000000100000100010000000000001001
000000000000010001010000000000001001
011000000000000000001000000000001001
000100010000000000001000000000001001
000000100001000000001000000000001001
000000000010000000101000000000001001
100000000000000000011000000000001001
100000000001000000000100000000001001
000100000000010000000100000000001001
000010000000001000000100000000001001
000000000000000110000100000000001001
000000010000000000100100000000001001
001000000000000000010100000000001001
000000000000100000001100000000001001
000000001001000000000010000000001001
000010000000000100000010000000001001
000001000000000010000010000000001001
010000000000000000100010000000001001
000000000000001000001010000000001001
010000010000000000000001000000001001
001000000001000000000001000000001001
000000000000100010000001000000001001
000000000000000101000001000000001001
000000000100000000100001000000001001
000001000000000000001001000000001001
000000000000000000010011000000001001
101000000000000000000000100000001001
000000001000001000000000100000001001
000000000000100100000000100000001001
000100000000000000100000100000001001
010000000000000000010000100000001001
000000000000000000000110100000001001
000000000000010000000001100000001001
001000000100000000000000010000001001
000100000010000000000000010000001001
000000010000001000000000010000001001
000000001000000100000000010000001001
000000000000100000010000010000001001
000000000000010000001000010000001001
000000100000000000000100010000001001
000000000000000001000000110000001001
000001000001000000000000001000001001
010000000000001000000000001000001001
000000010000000100000000001000001001
000000000000100000100000001000001001
000010000000000000010000001000001001
000000000000010000000010001000001001
000000000000000000000101001000001001
000000100000000000000000101000001001
000000000000000010000000011000001001
000001000100000000000000000100001001
000000000001010000000000000100001001
000000000000001010000000000100001001
000000100000000000100000000100001001
000010000000000000001000000100001001
100000000000000000000001000100001001
000000000010000000000000100100001001
000000001000000000000000001100001001
001001000000000000000000000010001001
000000001100000000000000000010001001
000000010001000000000000000010001001
000010000000010000000000000010001001
000000000000001000100000000010001001
000100000000000000010000000010001001
000000000000000100001000000010001001
000000000010000000000010000010001001
100000000000000000000000010010001001
000000000000000001000000001010001001
000000000000000000000100000110001001
010010000000000000000000000001001001
000000000101000000000000000001001001
000000000010100000000000000001001001
000000100000001000000000000001001001
001000000000000100000000000001001001
000000000000000011000000000001001001
000000001000000000100000000001001001
000000000000000000001000100001001001
000000000000000000000010010001001001
000100000000000000000000000101001001
000000000000000000000001000011001001
001010000000000000000000000000101001
100000100000000000000000000000101001
000100000000100000000000000000101001
000000001000010000000000000000101001
000000000001000010000000000000101001
000000000000001001000000000000101001
000000000000000100100000000000101001
010000000000000000000100000000101001
000000000100000000000010000000101001
000000010000000000000000100000101001
000000000000000000000001010000101001
000000000010000000000000001000101001
000000000000000000010000000100101001
000001000000000000000000000001101001
000000000011000000000000000000011001
000000000100100000000000000000011001
001000000000010000000000000000011001
000000000000000001100000000000011001
000000000000000010001000000000011001
000001000000000000000100000000011001
000100000000000000000010000000011001
000000001000000000000001000000011001
000010000000000000000000100000011001
010000000000000000000000010000011001
100000000000000000000000001000011001
000000000000000100000000000100011001
000000100000000000000000000010011001
000000000000000000010000000001011001
000110010000000000000000000000000101
100001010000000000000000000000000101
010001001000000000000000000000000101
100100000100000000000000000000000101
000011000100000000000000000000000101
001000010010000000000000000000000101
011000000001000000000000000000000101
000000100101000000000000000000000101
000000001011000000000000000000000101
000001100000010000000000000000000101
000000010100010000000000000000000101
000000011000001000000000000000000101
001000000000011000000000000000000101
100000100000000100000000000000000101
000100000001000100000000000000000101
010000000000010100000000000000000101
000000000010001100000000000000000101
000010100000000010000000000000000101
100000000001000010000000000000000101
001000000000100010000000000000000101
010000000000001010000000000000000101
001010000000000001000000000000000101
000000001100000001000000000000000101
000001000010000001000000000000000101
000000010001000001000000000000000101
000000110000000000100000000000000101
001000000100000000100000000000000101
010000000010000000100000000000000101
000001000001000000100000000000000101
000010000000100000100000000000000101
010000100000000000010000000000000101
100000000000001000010000000000000101
000100000000000001010000000000000101
000000101000000000001000000000000101
000000000000100100001000000000000101
000000000010000010001000000000000101
100000000000000001001000000000000101
000000000000001000101000000000000101
001100000000000000000100000000000101
000010001000000000000100000000000101
000000010000100000000100000000000101
100000000000000000100100000000000101
000000000001000000010100000000000101
010000000000000000001100000000000101
010000000000100000000010000000000101
000010000000001000000010000000000101
000001000000000100000010000000000101
000000000000000011000010000000000101
000000001000000000010010000000000101
000100000000000000001010000000000101
000000000000010000000110000000000101
110000000000000000000001000000000101
000000000100100000000001000000000101
000001000000000010000001000000000101
000000100000000001000001000000000101
001000000000000000010001000000000101
000000000000000100000101000000000101
100010000000000000000000100000000101
001000001000000000000000100000000101
000100000000100000000000100000000101
000000000000010001000000100000000101
000000000000000010100000100000000101
000000000010000000010000100000000101
000000100000000000000100100000000101
000000000000000000001001100000000101
010100000000000000000000010000000101
100000000000100000000000010000000101
000000000100000100000000010000000101
000000000000010010000000010000000101
000010000000000000010000010000000101
001000000000000000001000010000000101
000000000000000000000011010000000101
000000000000001000000000110000000101
000100000010000000000000001000000101
000010000001000000000000001000000101
000000001000000100000000001000000101
000000000100000010000000001000000101
000000000000010000001000001000000101
000000000000001000000100001000000101
000000010000000000000010001000000101
000000000000000000100000011000000101
100000000010000000000000000100000101
000000100000100000000000000100000101
001000000000000100000000000100000101
000000001000000010000000000100000101
000000000000010000010000000100000101
000001000000000000001000000100000101
000000000000001000000001000100000101
000000000000000000000010100100000101
000000010000000000000000010100000101
000000000000000001000000001100000101
000000100010000000000000000010000101
000000000000101000000000000010000101
000000000000000101000000000010000101
000000010000000000010000000010000101
000001000000000000000100000010000101
010000000000000000000000100010000101
000000000001000000000000010010000101
100000000000000000000000001010000101
000000000100000000000000000110000101
000100100000000000000000000001000101
000000000110000000000000000001000101
000000001000100000000000000001000101
100000000000010000000000000001000101
000001000000001000000000000001000101
000000000000000100010000000001000101
000010000000000000001000000001000101
000000000000000010000100000001000101
000000000001000000000001000001000101
010000000000000000000000001001000101
000000000000000000100000000101000101
000000000000000000000010000011000101
001001000000000000000000000000100101
000000000010100000000000000000100101
000000000001010000000000000000100101
000000010000000100000000000000100101
000100000000000010000000000000100101
000000000000000001100000000000100101
000000000100000000010000000000100101
100000000000000000000010000000100101
000000000000000000000100010000100101
000000000000000000000001001000100101
000010000000000000000000000010100101
000000000000000000000000100001100101
000101000000000000000000000000010101
010000010000000000000000000000010101
000010000000010000000000000000010101
000000000100001000000000000000010101
000000000000100001000000000000010101
000000000000000100100000000000010101
000000000000000010010000000000010101
001000000000000000000010000000010101
000000000010000000000001000000010101
000000001000000000000000010000010101
000000000000000000000000101000010101
000000000001000000000000000100010101
000000000000000000001000000010010101
000000100000000000000000000000110101
100000001000000000000000000000001101
000000000001100000000000000000001101
000000000010010000000000000000001101
000100000000001000000000000000001101
000000000000000000110000000000001101
000000000000000001000100000000001101
000000100000000000000010000000001101
000010000000000000000001000000001101
000000000100000000000000100000001101
000001000000000000000000010000001101
001000000000000000000000001000001101
010000000000000000000000000100001101
000000000000000010000000000010001101
000000010000000000000000000001001101
000000000000000000001000000000101101
000011001000000000000000000000000011
010000101000000000000000000000000011
001000100100000000000000000000000011
101000000010000000000000000000000011
010010000010000000000000000000000011
000001100010000000000000000000000011
000100001001000000000000000000000011
001100000000100000000000000000000011
000000010010100000000000000000000011
000000000101100000000000000000000011
000000110000001000000000000000000011
000000001010001000000000000000000011
100000000000011000000000000000000011
000000001100000100000000000000000011
100000000000100100000000000000000011
000100000000001100000000000000000011
100001000000000010000000000000000011
010000010000000010000000000000000011
000010000000100010000000000000000011
001000000000001010000000000000000011
000000000001000110000000000000000011
000001010000000001000000000000000011
010000000000100001000000000000000011
000100000000010001000000000000000011
001000000000000101000000000000000011
000101000000000000100000000000000011
000000000110000000100000000000000011
000000100001000000100000000000000011
000000001000100000100000000000000011
000000011000000000010000000000000011
000100000010000000010000000000000011
001000000001000000010000000000000011
000000100000100000010000000000000011
000001000000010000010000000000000011
001000010000000000001000000000000011
010000000000000100001000000000000011
000010000000000000101000000000000011
000000010100000000000100000000000011
000000000000010010000100000000000011
000000000001000001000100000000000011
010000000000000000100100000000000011
000000000000000100010100000000000011
100000000000000000001100000000000011
000110000000000000000010000000000011
000001000100000000000010000000000011
000000001000010000000010000000000011
010000000000000000010010000000000011
000000000000100000001010000000000011
001000000000000000000110000000000011
001000000000010000000001000000000011
000001000000000100000001000000000011
000000100000000010000001000000000011
000000000000000001100001000000000011
100000000000000000010001000000000011
000000000100000000001001000000000011
000010000000000000000101000000000011
000000000000001000000011000000000011
011000000000000000000000100000000011
100000001000000000000000100000000011
000000000010010000000000100000000011
000000100000000001000000100000000011
000000010000000000100000100000000011
000100000000000000001000100000000011
000000000000000010000010100000000011
010001000000000000000000010000000011
100000100000000000000000010000000011
000100000100000000000000010000000011
000010000000010000000000010000000011
000000000000001000100000010000000011
000000000000000001010000010000000011
000000000001000000001000010000000011
000000010000000000000010010000000011
000000000000000000000100110000000011
001010000000000000000000001000000011
100000000001000000000000001000000011
010000000000010000000000001000000011
000000000010000010000000001000000011
000000000000001001000000001000000011
000001000000000000001000001000000011
000100000000000000000100001000000011
000000000000000000000001101000000011
000000000000000100000000011000000011
100000010000000000000000000100000011
000010000001000000000000000100000011
000001000000100000000000000100000011
000000000100000010000000000100000011
000000000010000001000000000100000011
000000000000001000000100000100000011
000000000000000100000010000100000011
000000001000000000000001000100000011
000000000000000000010000001100000011
100010000000000000000000000010000011
010000000001000000000000000010000011
000000010000010000000000000010000011
000100000000000010000000000010000011
000000000100000001000000000010000011
000000000000001000001000000010000011
000000100000000000000100000010000011
000000000000000100000000100010000011
000000000000000000000001010010000011
000000001000000000000000001010000011
000000000000000000100000000110000011
100100000000000000000000000001000011
000000010001000000000000000001000011
000000000000010100000000000001000011
000000000000000010100000000001000011
000000001000000000001000000001000011
000000100000000000000010000001000011
001000000000000000000000010001000011
000000000000100000000000001001000011
010000000000000000000000000101000011
000000000010000000000000000011000011
000010010000000000000000000000100011
000000000011000000000000000000100011
000000000100010000000000000000100011
010000000000001000000000000000100011
000000100000000100000000000000100011
100000000000000000100000000000100011
000000000000000010001000000000100011
000001000000000000000100000000100011
000000000000000001000010000000100011
000000000000100000000000100000100011
001000000000000000000000000100100011
000000000000000000010000000010100011
000000000000000000000001000001100011
000100100000000000000000000000010011
100000000100000000000000000000010011
000000000001010000000000000000010011
000000000000101000000000000000010011
000000001000000010000000000000010011
000010000000000001000000000000010011
000000000000000000110000000000010011
000000000010000000001000000000010011
010000000000000000000001000000010011
000000000000000000000010001000010011
000000000000000000000000100100010011
000001000000000000000000000001010011
000000000000000000000000010000110011
000010100000000000000000000000001011
001000001000000000000000000000001011
000001000000001000000000000000001011
000000000010000100000000000000001011
000000000000010000100000000000001011
000000000000000010010000000000001011
000000000000000001001000000000001011
100000000000000000000010000000001011
000100000000000000000001000000001011
000000000001000000000000100000001011
000000000100000000000000001000001011
000000000000000000000000010100001011
000000000000100000000000000010001011
000000000000000000000100000001001011
000000010000000000000000000000011011
010000000100000000000000000000000111
000000000000110000000000000000000111
000000000001001000000000000000000111
000010000000000100000000000000000111
000000000000000000011000000000000111
000000000000000000100010000000000111
000000010000000000000001000000000111
000001000000000000000000100000000111
000000000010000000000000010000000111
000000100000000000000000001000000111
000100000000000000000000000100000111
001000000000000000000000000010000111
000000000000000001000000000001000111
000000001000000000000000000000100111
000000000000000000000100000000010111


==> anc/codes/A38_4_5_13737.txt <==
10111010000000000000000000000000000000
01011101000000000000000000000000000000
00101110100000000000000000000000000000
00010111010000000000000000000000000000
00001011101000000000000000000000000000
11000100011000000000000000000000000000
11110000000100000000000000000000000000
00000101110100000000000000000000000000
01100010001100000000000000000000000000
10000000111100000000000000000000000000
01111000000010000000000000000000000000
10000111000010000000000000000000000000
10001010100010000000000000000000000000
00000010111010000000000000000000000000
00110001000110000000000000000000000000
01000000011110000000000000000000000000
00111100000001000000000000000000000000
01000011100001000000000000000000000000
01000101010001000000000000000000000000
11000001001001000000000000000000000000
00000001011101000000000000000000000000
10010010000011000000000000000000000000
00011000100011000000000000000000000000
00100000001111000000000000000000000000
00011110000000100000000000000000000000
11100001000000100000000000000000000000
10101000010000100000000000000000000000
10010010010000100000000000000000000000
10000101010000100000000000000000000000
00100001110000100000000000000000000000
00100010101000100000000000000000000000
10010001000100100000000000000000000000
01100000100100100000000000000000000000
10000100100100100000000000000000000000
10000100001010100000000000000000000000
00000000101110100000000000000000000000
01001001000001100000000000000000000000
00001100010001100000000000000000000000
10000001000011100000000000000000000000
00010000000111100000000000000000000000
00001111000000010000000000000000000000
01110000100000010000000000000000000000
10101000100000010000000000000000000000
01010100001000010000000000000000000000
01001001001000010000000000000000000000
01000010101000010000000000000000000000
00010000111000010000000000000000000000
10010000100100010000000000000000000000
00010001010100010000000000000000000000
11000000001100010000000000000000000000
10001001000010010000000000000000000000
01001000100010010000000000000000000000
00110000010010010000000000000000000000
01000010010010010000000000000000000000
01000010000101010000000000000000000000
10000001000101010000000000000000000000
00000000010111010000000000000000000000
10001100000000110000000000000000000000
00100100100000110000000000000000000000
00000110001000110000000000000000000000
01000000100001110000000000000000000000
00001000000011110000000000000000000000
00000111100000001000000000000000000000
00111000010000001000000000000000000000
01010100010000001000000000000000000000
10010000011000001000000000000000000000
10010010000100001000000000000000000000
00101010000100001000000000000000000000
10001000100100001000000000000000000000
00100100100100001000000000000000000000
00100001010100001000000000000000000000
00001000011100001000000000000000000000
10000100100010001000000000000000000000
01001000010010001000000000000000000000
00001000101010001000000000000000000000
01100000000110001000000000000000000000
10000011000001001000000000000000000000
10010000100001001000000000000000000000
01000100100001001000000000000000000000
00100100010001001000000000000000000000
00011000001001001000000000000000000000
10000100001001001000000000000000000000
00100001001001001000000000000000000000
00100001000010101000000000000000000000
01000000100010101000000000000000000000
00000000001011101000000000000000000000
01000110000000011000000000000000000000
00010010010000011000000000000000000000
00000011000100011000000000000000000000
00100000010000111000000000000000000000
00000100000001111000000000000000000000
11101000000000000100000000000000000000
00000011110000000100000000000000000000
00011100001000000100000000000000000000
00101010001000000100000000000000000000
01001000001100000100000000000000000000
10100001000010000100000000000000000000
01001001000010000100000000000000000000
00010101000010000100000000000000000000
01000100010010000100000000000000000000
00010010010010000100000000000000000000
00010000101010000100000000000000000000
00000100001110000100000000000000000000
10100010000001000100000000000000000000
01000010010001000100000000000000000000
00100100001001000100000000000000000000
00000100010101000100000000000000000000
00110000000011000100000000000000000000
01000001100000100100000000000000000000
01001000010000100100000000000000000000
00100010010000100100000000000000000000
00010010001000100100000000000000000000
00001100000100100100000000000000000000
01000010000100100100000000000000000000
00010000100100100100000000000000000000
10000100001000010100000000000000000000
10001000000100010100000000000000000000
00010000100001010100000000000000000000
00100000010001010100000000000000000000
00000000000101110100000000000000000000
00100011000000001100000000000000000000
00001001001000001100000000000000000000
00000001100010001100000000000000000000
00010000001000011100000000000000000000
10000000000001011100000000000000000000
00000010000000111100000000000000000000
01110100000000000010000000000000000000
10001000110000000010000000000000000000
11100000001000000010000000000000000000
00000001111000000010000000000000000000
00001110000100000010000000000000000000
00010101000100000010000000000000000000
10000010010010000010000000000000000000
00100100000110000010000000000000000000
11000010000001000010000000000000000000
01010000100001000010000000000000000000
00100100100001000010000000000000000000
00001010100001000010000000000000000000
00100010001001000010000000000000000000
00001001001001000010000000000000000000
00001000010101000010000000000000000000
00000010000111000010000000000000000000
01010001000000100010000000000000000000
00100001001000100010000000000000000000
10000000011000100010000000000000000000
00010010000100100010000000000000000000
00000010001010100010000000000000000000
00011000000001100010000000000000000000
00100000110000010010000000000000000000
00100100001000010010000000000000000000
00010001001000010010000000000000000000
00001001000100010010000000000000000000
00000110000010010010000000000000000000
00100001000010010010000000000000000000
00001000010010010010000000000000000000
11010000000000001010000000000000000000
01000010000100001010000000000000000000
01000100000010001010000000000000000000
00001000010000101010000000000000000000
00010000001000101010000000000000000000
00000000000010111010000000000000000000
00010001100000000110000000000000000000
11000000010000000110000000000000000000
00000100100100000110000000000000000000
10000100000010000110000000000000000000
00000000110001000110000000000000000000
10100000000000010110000000000000000000
10000000100000001110000000000000000000
00001000000100001110000000000000000000
01000000000000101110000000000000000000
00000001000000011110000000000000000000
11100010000000000001000000000000000000
01100101000000000001000000000000000000
10001100100000000001000000000000000000
01000110100000000001000000000000000000
01010001100000000001000000000000000000
00110100010000000001000000000000000000
10001010010000000001000000000000000000
00001101010000000001000000000000000000
01001000110000000001000000000000000000
11010000001000000001000000000000000000
00010101001000000001000000000000000000
00100001101000000001000000000000000000
00000100111000000001000000000000000000
00100110000100000001000000000000000000
11000001000100000001000000000000000000
10010000010100000001000000000000000000
01000100010100000001000000000000000000
10000100001100000001000000000000000000
10101000000010000001000000000000000000
00100011000010000001000000000000000000
00010100100010000001000000000000000000
01100000010010000001000000000000000000
00011000001010000001000000000000000000
00000001011010000001000000000000000000
00001010000110000001000000000000000000
00000001100110000001000000000000000000
01001100000001000001000000000000000000
01010010000001000001000000000000000000
10100001000001000001000000000000000000
00011001000001000001000000000000000000
00100000110001000001000000000000000000
00010000101001000001000000000000000000
00000010011001000001000000000000000000
00000010100101000001000000000000000000
00001000001101000001000000000000000000
00001000010011000001000000000000000000
01000000001011000001000000000000000000
00000100000111000001000000000000000000
10110000000000100001000000000000000000
10001001000000100001000000000000000000
00000011100000100001000000000000000000
10000000110000100001000000000000000000
00101000001000100001000000000000000000
01000010001000100001000000000000000000
00001000100100100001000000000000000000
00000000011100100001000000000000000000
00001100000010100001000000000000000000
01000000000110100001000000000000000000
00000110000001100001000000000000000000
00010000010001100001000000000000000000
00100000000011100001000000000000000000
00110010000000010001000000000000000000
00101001000000010001000000000000000000
00000010110000010001000000000000000000
00000011001000010001000000000000000000
00001000011000010001000000000000000000
00000100100100010001000000000000000000
00100000010100010001000000000000000000
01010000000010010001000000000000000000
10000100000010010001000000000000000000
00100000100010010001000000000000000000
00001010000001010001000000000000000000
00000001100001010001000000000000000000
01000000010001010001000000000000000000
10000000001001010001000000000000000000
00000101000000110001000000000000000000
00010000100000110001000000000000000000
10000000000100110001000000000000000000
00000000001010110001000000000000000000
01000011000000001001000000000000000000
00010000110000001001000000000000000000
00000110001000001001000000000000000000
10000000101000001001000000000000000000
00001100000100001001000000000000000000
00000010010100001001000000000000000000
00010000001100001001000000000000000000
00010001000010001001000000000000000000
00100000001010001001000000000000000000
11000000000001001001000000000000000000
00100000000101001001000000000000000000
01001000000000101001000000000000000000
00010100000000101001000000000000000000
00100010000000101001000000000000000000
00000001000100101001000000000000000000
00000000010010101001000000000000000000
00011000000000011001000000000000000000
00100100000000011001000000000000000000
01000000100000011001000000000000000000
00000001010000011001000000000000000000
00000010000010011001000000000000000000
01001010000000000101000000000000000000
00000111000000000101000000000000000000
00010010100000000101000000000000000000
00010001010000000101000000000000000000
00001000101000000101000000000000000000
00100000011000000101000000000000000000
01010000000100000101000000000000000000
00001001000100000101000000000000000000
00100000100100000101000000000000000000
00000010001100000101000000000000000000
10000010000010000101000000000000000000
01000000100010000101000000000000000000
00000000010110000101000000000000000000
01100000000001000101000000000000000000
00010100000001000101000000000000000000
00000001000011000101000000000000000000
00011000000000100101000000000000000000
00100100000000100101000000000000000000
00000000100001100101000000000000000000
10000001000000010101000000000000000000
00000100010000010101000000000000000000
00001000000010010101000000000000000000
01000000000000110101000000000000000000
00110000000000001101000000000000000000
10000100000000001101000000000000000000
01000000010000001101000000000000000000
00001000000001001101000000000000000000
00000000001000101101000000000000000000
00101100000000000011000000000000000000
10010010000000000011000000000000000000
00000101100000000011000000000000000000
01010000010000000011000000000000000000
00000011010000000011000000000000000000
00110000001000000011000000000000000000
00001010001000000011000000000000000000
00011000000100000011000000000000000000
00100001000100000011000000000000000000
01000000100100000011000000000000000000
01000001000010000011000000000000000000
10000000100010000011000000000000000000
00000100010001000011000000000000000000
00010000000011000011000000000000000000
01000100000000100011000000000000000000
00000000101000100011000000000000000000
00000000000101100011000000000000000000
01001000000000010011000000000000000000
00010100000000010011000000000000000000
00000000001100010011000000000000000000
00100000000001010011000000000000000000
00000010000000110011000000000000000000
00001001000000001011000000000000000000
00100000100000001011000000000000000000
10000000010000001011000000000000000000
01000000001000001011000000000000000000
00000000000110001011000000000000000000
00000010000001001011000000000000000000
00100010000000000111000000000000000000
00000001001000000111000000000000000000
10000000000001000111000000000000000000
00000000000010100111000000000000000000
10010110000000000000100000000000000000
01110001000000000000100000000000000000
11001001000000000000100000000000000000
00110010100000000000100000000000000000
01000110010000000000100000000000000000
00100011010000000000100000000000000000
00101000110000000000100000000000000000
10000010110000000000100000000000000000
10101000001000000000100000000000000000
00011010001000000000100000000000000000
01000101001000000000100000000000000000
00000110101000000000100000000000000000
10000001101000000000100000000000000000
00100100011000000000100000000000000000
01101000000100000000100000000000000000
10011000000100000000100000000000000000
10000101000100000000100000000000000000
00001010100100000000100000000000000000
00010000110100000000100000000000000000
00000010011100000000100000000000000000
10001100000010000000100000000000000000
00010011000010000000100000000000000000
01100000100010000000100000000000000000
10010000100010000000100000000000000000
10100000010010000000100000000000000000
01001000001010000000100000000000000000
00100010001010000000100000000000000000
01000010000110000000100000000000000000
01010100000001000000100000000000000000
10100000100001000000100000000000000000
00010001100001000000100000000000000000
11000000010001000000100000000000000000
00001010010001000000100000000000000000
00110000001001000000100000000000000000
00001100000101000000100000000000000000
00000000101101000000100000000000000000
00000101000011000000100000000000000000
00000000110011000000100000000000000000
00100110000000100000100000000000000000
00101001000000100000100000000000000000
01010000100000100000100000000000000000
00001100100000100000100000000000000000
10000010001000100000100000000000000000
00010000011000100000100000000000000000
00001000010100100000100000000000000000
00000001001100100000100000000000000000
00000001010010100000100000000000000000
00000100000110100000100000000000000000
10001000000001100000100000000000000000
00000100001001100000100000000000000000
00100000000101100000100000000000000000
00000010000011100000100000000000000000
01011000000000010000100000000000000000
10100010000000010000100000000000000000
01000100100000010000100000000000000000
00000001110000010000100000000000000000
01000000011000010000100000000000000000
00010100000100010000100000000000000000
00100001000100010000100000000000000000
10000000010100010000100000000000000000
00000100010010010000100000000000000000
00000000001110010000100000000000000000
00000110000001010000100000000000000000
00100000000011010000100000000000000000
00000011000000110000100000000000000000
00001000001000110000100000000000000000
10000000000010110000100000000000000000
00010000000001110000100000000000000000
10100100000000001000100000000000000000
10001010000000001000100000000000000000
00011001000000001000100000000000000000
00010100100000001000100000000000000000
00000001011000001000100000000000000000
00000001100100001000100000000000000000
00000100001100001000100000000000000000
00000010010010001000100000000000000000
00010000001010001000100000000000000000
10000000000110001000100000000000000000
00101000000001001000100000000000000000
01000010000001001000100000000000000000
00010000010001001000100000000000000000
10010000000000101000100000000000000000
00000101000000101000100000000000000000
00000000110000101000100000000000000000
00100000001000101000100000000000000000
01000000000100101000100000000000000000
10000001000000011000100000000000000000
00000010100000011000100000000000000000
00001000010000011000100000000000000000
01000000000010011000100000000000000000
00000000000101011000100000000000000000
10000100100000000100100000000000000000
00100001100000000100100000000000000000
10010000010000000100100000000000000000
11000000001000000100100000000000000000
00001000011000000100100000000000000000
10100000000100000100100000000000000000
00000011000100000100100000000000000000
01000000010100000100100000000000000000
00000110000010000100100000000000000000
00000001001010000100100000000000000000
00001000000110000100100000000000000000
00001000100001000100100000000000000000
00010000000101000100100000000000000000
10000000000011000100100000000000000000
01100000000000100100100000000000000000
10000001000000100100100000000000000000
00010000000010100100100000000000000000
00100100000000010100100000000000000000
00001010000000010100100000000000000000
00010001000000010100100000000000000000
00000000100010010100100000000000000000
00000000001001010100100000000000000000
00001100000000001100100000000000000000
00010010000000001100100000000000000000
00100000010000001100100000000000000000
00000000101000001100100000000000000000
00000001000001001100100000000000000000
10010001000000000010100000000000000000
00100101000000000010100000000000000000
00000011100000000010100000000000000000
00001001010000000010100000000000000000
00001000101000000010100000000000000000
10000000100100000010100000000000000000
00000100010100000010100000000000000000
00010000001100000010100000000000000000
00101000000010000010100000000000000000
00000100100010000010100000000000000000
00010000010010000010100000000000000000
00000001000110000010100000000000000000
01000001000001000010100000000000000000
00100000010001000010100000000000000000
00000000001011000010100000000000000000
11000000000000100010100000000000000000
00110000000000100010100000000000000000
00001010000000100010100000000000000000
00000000100001100010100000000000000000
00001100000000010010100000000000000000
00010010000000010010100000000000000000
10000000000001010010100000000000000000
00000000010000110010100000000000000000
01000000100000001010100000000000000000
00000010001000001010100000000000000000
00000100000001001010100000000000000000
00100000000000011010100000000000000000
00011000000000000110100000000000000000
01000010000000000110100000000000000000
00100000001000000110100000000000000000
00000100000000100110100000000000000000
00000000000100010110100000000000000000
00011000010000000001100000000000000000
01000000101000000001100000000000000000
00010010000100000001100000000000000000
10000000001010000001100000000000000000
10010000000001000001100000000000000000
00000001001001000001100000000000000000
00010001000000100001100000000000000000
00100000100000100001100000000000000000
01100000000000010001100000000000000000
00001000001000001001100000000000000000
01000001000000000101100000000000000000
00010000001000000101100000000000000000
00000010000001000101100000000000000000
00000000010000100101100000000000000000
00000000000100001101100000000000000000
10000100000000000011100000000000000000
00000010000010000011100000000000000000
01001011000000000000010000000000000000
11001000100000000000010000000000000000
00111000100000000000010000000000000000
01100100100000000000010000000000000000
10010010100000000000010000000000000000
00011001010000000000010000000000000000
10000001110000000000010000000000000000
00100011001000000000010000000000000000
10000100101000000000010000000000000000
00010001101000000000010000000000000000
00010100011000000000010000000000000000
01000001011000000000010000000000000000
01010100000100000000010000000000000000
00001101000100000000010000000000000000
00100010100100000000010000000000000000
10000100010100000000010000000000000000
00000011010100000000010000000000000000
01000000110100000000010000000000000000
00010010001100000000010000000000000000
00110100000010000000010000000000000000
01001100000010000000010000000000000000
01000010100010000000010000000000000000
11000000010010000000010000000000000000
00000101010010000000010000000000000000
10000010001010000000010000000000000000
00001000011010000000010000000000000000
10001000000110000000010000000000000000
00000001001110000000010000000000000000
10010100000001000000010000000000000000
01000110000001000000010000000000000000
00001001100001000000010000000000000000
00110000010001000000010000000000000000
01001000010001000000010000000000000000
10000010010001000000010000000000000000
01010000001001000000010000000000000000
10001000001001000000010000000000000000
00100100000101000000010000000000000000
00010001000101000000010000000000000000
00100001000011000000010000000000000000
10000000100011000000010000000000000000
00101010000000100000010000000000000000
10100000100000100000010000000000000000
01010000010000100000010000000000000000
00001000110000100000010000000000000000
01100000001000100000010000000000000000
10010000001000100000010000000000000000
00000101001000100000010000000000000000
00011000000100100000010000000000000000
00000110000010100000010000000000000000
00000000010110100000010000000000000000
00000010100001100000010000000000000000
00000000011001100000010000000000000000
10000000000101100000010000000000000000
11100000000000010000010000000000000000
10011000000000010000010000000000000000
10000101000000010000010000000000000000
00010011000000010000010000000000000000
00010100100000010000010000000000000000
00101000010000010000010000000000000000
00000110010000010000010000000000000000
01000001000100010000010000000000000000
00001000001100010000010000000000000000
00000100001010010000010000000000000000
00000000100110010000010000000000000000
00000000101001010000010000000000000000
00000010000011010000010000000000000000
01000100000000110000010000000000000000
10000000010000110000010000000000000000
00000010000100110000010000000000000000
00010000000010110000010000000000000000
00000001000001110000010000000000000000
00101100000000001000010000000000000000
10000110000000001000010000000000000000
01010001000000001000010000000000000000
10001001000000001000010000000000000000
00100010010000001000010000000000000000
00000000111000001000010000000000000000
00100000001100001000010000000000000000
00001010000010001000010000000000000000
00010000100010001000010000000000000000
01000000001010001000010000000000000000
00000010001001001000010000000000000000
00000000000111001000010000000000000000
11000000000000101000010000000000000000
00000011000000101000010000000000000000
00010000000001101000010000000000000000
00000001100000011000010000000000000000
10000000001000011000010000000000000000
00000100000100011000010000000000000000
01000000000001011000010000000000000000
00001000000000111000010000000000000000
01010010000000000100010000000000000000
01000101000000000100010000000000000000
00001100100000000100010000000000000000
10100000010000000100010000000000000000
00001010010000000100010000000000000000
10000001000100000100010000000000000000
00000000101100000100010000000000000000
00000000110010000100010000000000000000
00000010000110000100010000000000000000
00000001001001000100010000000000000000
00001000000101000100010000000000000000
01000000000011000100010000000000000000
00010100000000100100010000000000000000
10000010000000100100010000000000000000
00100001000000100100010000000000000000
00001000001000100100010000000000000000
01001000000000010100010000000000000000
00000010100000010100010000000000000000
00000000011000010100010000000000000000
00010000000100010100010000000000000000
00100000000010010100010000000000000000
10010000000000001100010000000000000000
01000000100000001100010000000000000000
00000001010000001100010000000000000000
00000100001000001100010000000000000000
00100000000001001100010000000000000000
00000000000010101100010000000000000000
10001100000000000010010000000000000000
10100001000000000010010000000000000000
01000010010000000010010000000000000000
00010000110000000010010000000000000000
01001000001000000010010000000000000000
01100000000100000010010000000000000000
10010000000100000010010000000000000000
00000100001100000010010000000000000000
01010000000010000010010000000000000000
00000001100010000010010000000000000000
00100000001010000010010000000000000000
00000011000001000010010000000000000000
00000000100101000010010000000000000000
00000100000011000010010000000000000000
00000100010000100010010000000000000000
00001000000010100010010000000000000000
01000000000001100010010000000000000000
00110000000000010010010000000000000000
10000010000000010010010000000000000000
01000000100000010010010000000000000000
00001000000001010010010000000000000000
00010010000000001010010000000000000000
00000101000000001010010000000000000000
00001000100000001010010000000000000000
10000000000010001010010000000000000000
00000000010001001010010000000000000000
00000000000100101010010000000000000000
00000110000000000110010000000000000000
00001001000000000110010000000000000000
00010000001000000110010000000000000000
00000000010100000110010000000000000000
00000000100000100110010000000000000000
11000100000000000001010000000000000000
10000011000000000001010000000000000000
00101000000100000001010000000000000000
00010010000010000001010000000000000000
01000000100001000001010000000000000000
01000001000000100001010000000000000000
00000010010000100001010000000000000000
01000010000000010001010000000000000000
00000001000010010001010000000000000000
00010000000001010001010000000000000000
00100000000000110001010000000000000000
01100000000000001001010000000000000000
00001000010000001001010000000000000000
10000000001000000101010000000000000000
00000100000010000101010000000000000000
00000010100000000011010000000000000000
00000000010000010011010000000000000000
11000010000000000000110000000000000000
00001100001000000000110000000000000000
00100000010100000000110000000000000000
00001001000010000000110000000000000000
10000001000001000000110000000000000000
01000000000101000000110000000000000000
01001000000000100000110000000000000000
00000000100100100000110000000000000000
00001000100000010000110000000000000000
00010000010000010000110000000000000000
00110000000000001000110000000000000000
00000100000100000100110000000000000000
00100000100000000010110000000000000000
00001000000100000010110000000000000000
00000001000000100010110000000000000000
00000000001000010010110000000000000000
00000000000010000110110000000000000000
00001010000000000001110000000000000000
00000001100000000001110000000000000000
00000000001100000001110000000000000000
00000000010010000001110000000000000000
00000000000001100001110000000000000000
00000100000000001001110000000000000000
00000000000000010101110000000000000000
00010000000000000011110000000000000000
11000110000000000000001000000000000000
11010000100000000000001000000000000000
00100101100000000000001000000000000000
01100100010000000000001000000000000000
00011100010000000000001000000000000000
00110010010000000000001000000000000000
01001001010000000000001000000000000000
10100001001000000000001000000000000000
00001100101000000000001000000000000000
10001000011000000000001000000000000000
01000000111000000000001000000000000000
10100100000100000000001000000000000000
00010001100100000000001000000000000000
01000010010100000000001000000000000000
00001000110100000000001000000000000000
00001010001100000000001000000000000000
00100000101100000000001000000000000000
10110000000010000000001000000000000000
11001000000010000000001000000000000000
00101010000010000000001000000000000000
00000110100010000000001000000000000000
00010001010010000000001000000000000000
01000010001010000000001000000000000000
00000001101010000000001000000000000000
00100000011010000000001000000000000000
10000010000110000000001000000000000000
00001001000110000000001000000000000000
10101000000001000000001000000000000000
00011010000001000000001000000000000000
00100110000001000000001000000000000000
00100001010001000000001000000000000000
10000000110001000000001000000000000000
01100000001001000000001000000000000000
00000010101001000000001000000000000000
10010000000101000000001000000000000000
01000001000101000000001000000000000000
00000100001101000000001000000000000000
01000100000011000000001000000000000000
00000000100111000000001000000000000000
01001010000000100000001000000000000000
00100011000000100000001000000000000000
10000001100000100000001000000000000000
00000100110000100000001000000000000000
00011000001000100000001000000000000000
00100100001000100000001000000000000000
01000001001000100000001000000000000000
00101000000100100000001000000000000000
01000100000100100000001000000000000000
00010010000010100000001000000000000000
00001000100010100000001000000000000000
10000000010010100000001000000000000000
10000010000001100000001000000000000000
00010000100001100000001000000000000000
01000000010001100000001000000000000000
00010101000000010000001000000000000000
01010000010000010000001000000000000000
00101000001000010000001000000000000000
10000010001000010000001000000000000000
00000100011000010000001000000000000000
00110000000100010000001000000000000000
01001000000100010000001000000000000000
00000010100100010000001000000000000000
00001100000010010000001000000000000000
10000100000001010000001000000000000000
00000011000001010000001000000000000000
00000000001011010000001000000000000000
10100000000000110000001000000000000000
00000001010000110000001000000000000000
00000000001100110000001000000000000000
01000000000010110000001000000000000000
01110000000000001000001000000000000000
10011000000000001000001000000000000000
01001100000000001000001000000000000000
11000001000000001000001000000000000000
01000010100000001000001000000000000000
00001001100000001000001000000000000000
10100000010000001000001000000000000000
00001010010000001000001000000000000000
00010100001000001000001000000000000000
00000011001000001000001000000000000000
00100000100010001000001000000000000000
00000100000110001000001000000000000000
00000010000101001000001000000000000000
00000000010011001000001000000000000000
10000100000000101000001000000000000000
00000000010100101000001000000000000000
00000001000001101000001000000000000000
00100010000000011000001000000000000000
01000000001000011000001000000000000000
00000001000010011000001000000000000000
00001000000001011000001000000000000000
00000000100000111000001000000000000000
00010110000000000100001000000000000000
10001001000000000100001000000000000000
01000011000000000100001000000000000000
00101000100000000100001000000000000000
01000100100000000100001000000000000000
10000010100000000100001000000000000000
10000100010000000100001000000000000000
00010001001000000100001000000000000000
00000000011100000100001000000000000000
00010000000110000100001000000000000000
11000000000001000100001000000000000000
00000101000001000100001000000000000000
00001000010001000100001000000000000000
00100000000101000100001000000000000000
10000000001000100100001000000000000000
00000001000100100100001000000000000000
00000000000011100100001000000000000000
01100000000000010100001000000000000000
00000001100000010100001000000000000000
10000000000010010100001000000000000000
00001000000000110100001000000000000000
00000000110000001100001000000000000000
01000000000100001100001000000000000000
00000010000010001100001000000000000000
00100000000000101100001000000000000000
00000100000000011100001000000000000000
00101001000000000010001000000000000000
10000011000000000010001000000000000000
10000100100000000010001000000000000000
00100010100000000010001000000000000000
00000110010000000010001000000000000000
01010000001000000010001000000000000000
00000101001000000010001000000000000000
10001000000100000010001000000000000000
01000000100010000010001000000000000000
10000000001010000010001000000000000000
00000000010110000010001000000000000000
00000000011001000010001000000000000000
00000001000011000010001000000000000000
00000000100100100010001000000000000000
00000100000010100010001000000000000000
00100000000001100010001000000000000000
00001010000000010010001000000000000000
01000001000000010010001000000000000000
00010000100000010010001000000000000000
10000000010000010010001000000000000000
00000100000100010010001000000000000000
00100100000000001010001000000000000000
00000001010000001010001000000000000000
00000000001100001010001000000000000000
00001000000010001010001000000000000000
00010000000001001010001000000000000000
01001000000000000110001000000000000000
00100000010000000110001000000000000000
00000000101000000110001000000000000000
00000010000100000110001000000000000000
00010000000000100110001000000000000000
00000000000001010110001000000000000000
00001110000000000001001000000000000000
00010011000000000001001000000000000000
11000000010000000001001000000000000000
00101000010000000001001000000000000000
01100000000100000001001000000000000000
00010100000100000001001000000000000000
00000000110010000001001000000000000000
00000000001110000001001000000000000000
00110000000001000001001000000000000000
00001000100001000001001000000000000000
00000000010101000001001000000000000000
00000000001001100001001000000000000000
10000000000000011001001000000000000000
10000000000100000101001000000000000000
01000000000001000011001000000000000000
00000000010000100011001000000000000000
00000000000000001111001000000000000000
01100010000000000000101000000000000000
01000001100000000000101000000000000000
10000001010000000000101000000000000000
00010100000010000000101000000000000000
00001001000001000000101000000000000000
00100000010000100000101000000000000000
00100000100000010000101000000000000000
00000001001000010000101000000000000000
00100001000000001000101000000000000000
10000000001000001000101000000000000000
00000000100001001000101000000000000000
00001000000000101000101000000000000000
00010000000000011000101000000000000000
00110000000000000100101000000000000000
00000100001000000100101000000000000000
01000000000100000010101000000000000000
00000010000001000010101000000000000000
00000100100000000001101000000000000000
00000000000100010001101000000000000000
01000000000000001001101000000000000000
00000000000010000101101000000000000000
00000000001000000011101000000000000000
01100001000000000000011000000000000000
10010000010000000000011000000000000000
00000110000100000000011000000000000000
10000100000010000000011000000000000000
00010000001010000000011000000000000000
00000100100001000000011000000000000000
01000000100000100000011000000000000000
00100000000010100000011000000000000000
00100100000000010000011000000000000000
10000000100000010000011000000000000000
00000000010010010000011000000000000000
00000100010000001000011000000000000000
00001000001000001000011000000000000000
10000000000100001000011000000000000000
00011000000000000100011000000000000000
00000010000010000010011000000000000000
10000000000001000010011000000000000000
00100010000000000001011000000000000000
00000100001000000001011000000000000000
00000001000100000001011000000000000000
00001000000010000001011000000000000000
00000000000000100101011000000000000000
10001000000000000000111000000000000000
00000101000000000000111000000000000000
00000000110000000000111000000000000000
00000000000110000000111000000000000000
00000000001001000000111000000000000000
00000000000000110000111000000000000000
00000010000000000100111000000000000000
00000000000000001010111000000000000000
01100011000000000000000100000000000000
10010100100000000000000100000000000000
11000001100000000000000100000000000000
01101000010000000000000100000000000000
11000010010000000000000100000000000000
10010001010000000000000100000000000000
00010010110000000000000100000000000000
00110010001000000000000100000000000000
00001110001000000000000100000000000000
00011001001000000000000100000000000000
10000011001000000000000100000000000000
00100100101000000000000100000000000000
10101000000100000000000100000000000000
01010000100100000000000100000000000000
10000010100100000000000100000000000000
00000110010100000000000100000000000000
01000100001100000000000100000000000000
00100000011100000000000100000000000000
11000100000010000000000100000000000000
01010010000010000000000100000000000000
00001000110010000000000100000000000000
00100001001010000000000100000000000000
00000100011010000000000100000000000000
00000101000110000000000100000000000000
00010000010110000000000100000000000000
01011000000001000000000100000000000000
01100100000001000000000100000000000000
00010101000001000000000100000000000000
10100000010001000000000100000000000000
00000011010001000000000100000000000000
00001000101001000000000100000000000000
11000000000101000000000100000000000000
00100001000101000000000100000000000000
00000000110101000000000100000000000000
00010000001101000000000100000000000000
01000001000011000000000100000000000000
00000100100011000000000100000000000000
10000000001011000000000100000000000000
01010100000000100000000100000000000000
00001101000000100000000100000000000000
00010011000000100000000100000000000000
00010000101000100000000100000000000000
01000000011000100000000100000000000000
00110000000100100000000100000000000000
00000001010100100000000100000000000000
10000000001100100000000100000000000000
01001000000010100000000100000000000000
00100000100010100000000100000000000000
00000010000110100000000100000000000000
00100010000001100000000100000000000000
10000000100001100000000100000000000000
00000000010011100000000100000000000000
00100101000000010000000100000000000000
00010001100000010000000100000000000000
01000000110000010000000100000000000000
00000010011000010000000100000000000000
00001100000100010000000100000000000000
00010010000100010000000100000000000000
00100000100100010000000100000000000000
00010100000010010000000100000000000000
00100010000010010000000100000000000000
10000000010010010000000100000000000000
10000010000001010000000100000000000000
00001001000001010000000100000000000000
00000100010001010000000100000000000000
01000000001001010000000100000000000000
10010000000000110000000100000000000000
01000001000000110000000100000000000000
00001000010000110000000100000000000000
00100000001000110000000100000000000000
10000101000000001000000100000000000000
10100000100000001000000100000000000000
00001010100000001000000100000000000000
10001000010000001000000100000000000000
11000000001000001000000100000000000000
00101000001000001000000100000000000000
00010100000100001000000100000000000000
01000001000100001000000100000000000000
00000010001100001000000100000000000000
00011000000010001000000100000000000000
00100100000010001000000100000000000000
10000010000010001000000100000000000000
00000001010010001000000100000000000000
00000110000001001000000100000000000000
01000010000000101000000100000000000000
00000001100000101000000100000000000000
00000000000101101000000100000000000000
01010000000000011000000100000000000000
00000000101000011000000100000000000000
00000000000110011000000100000000000000
00100000000001011000000100000000000000
00111000000000000100000100000000000000
01001100000000000100000100000000000000
10010010000000000100000100000000000000
00100110000000000100000100000000000000
01100000100000000100000100000000000000
00100001010000000100000100000000000000
00000100110000000100000100000000000000
01010000001000000100000100000000000000
00000101001000000100000100000000000000
10000000101000000100000100000000000000
00001010000100000100000100000000000000
00000001100100000100000100000000000000
10000000000110000100000100000000000000
10000100000001000100000100000000000000
00010000010001000100000100000000000000
00000010000011000100000100000000000000
10001000000000100100000100000000000000
00000001000010100100000100000000000000
00000000001001100100000100000000000000
01000010000000010100000100000000000000
00000000001010010100000100000000000000
00000000100000110100000100000000000000
00010001000000001100000100000000000000
00100000000100001100000100000000000000
00000000100001001100000100000000000000
00000100000000101100000100000000000000
00000000010000011100000100000000000000
10100100000000000010000100000000000000
00001011000000000010000100000000000000
01000100100000000010000100000000000000
00100001100000000010000100000000000000
00010100010000000010000100000000000000
00100010010000000010000100000000000000
01000001010000000010000100000000000000
10010000001000000010000100000000000000
01000010001000000010000100000000000000
00001000100100000010000100000000000000
10000000010100000010000100000000000000
10000001000010000010000100000000000000
00000000001110000010000100000000000000
00001000000011000010000100000000000000
01100000000000100010000100000000000000
00000010100000100010000100000000000000
00000100001000100010000100000000000000
00010000000010100010000100000000000000
10001000000000010010000100000000000000
01000000000100010010000100000000000000
00000000100010010010000100000000000000
00000000000001110010000100000000000000
00110000000000001010000100000000000000
00000000110000001010000100000000000000
01000000000001001010000100000000000000
10000000000000101010000100000000000000
00000100000000011010000100000000000000
00000000011000000110000100000000000000
00100000000010000110000100000000000000
00000001000001000110000100000000000000
00010000000000010110000100000000000000
00000010000000001110000100000000000000
00011000100000000001000100000000000000
10100000001000000001000100000000000000
00000011000100000001000100000000000000
00001000010100000001000100000000000000
00000110000010000001000100000000000000
00100000000110000001000100000000000000
00101000000001000001000100000000000000
00100000010000100001000100000000000000
00000100000100100001000100000000000000
10000000000010100001000100000000000000
11000000000000010001000100000000000000
00000100001000010001000100000000000000
00100001000000001001000100000000000000
00000000000010001101000100000000000000
00000000010010000011000100000000000000
00000000100001000011000100000000000000
00000000000100000111000100000000000000
00000111000000000000100100000000000000
00001001100000000000100100000000000000
01100000001000000000100100000000000000
00010100001000000000100100000000000000
00110000000010000000100100000000000000
00001010000010000000100100000000000000
00000000011001000000100100000000000000
00000000000111000000100100000000000000
10100000000000100000100100000000000000
00011000000000100000100100000000000000
00000100010000100000100100000000000000
00000000001010100000100100000000000000
10000000001000010000100100000000000000
00000000000100110000100100000000000000
01000000000000001100100100000000000000
01000000000010000010100100000000000000
10000000000000000110100100000000000000
01000100000000000001100100000000000000
10000000010000000001100100000000000000
00000001000000010001100100000000000000
00000000000001001001100100000000000000
00000000100000000101100100000000000000
00001000000000000011100100000000000000
00110001000000000000010100000000000000
00100000110000000000010100000000000000
01000000101000000000010100000000000000
10100000000010000000010100000000000000
00001010000001000000010100000000000000
10000001000000100000010100000000000000
00000100100000100000010100000000000000
00010000001000010000010100000000000000
00010000010000001000010100000000000000
00000000100100001000010100000000000000
00010000100000000100010100000000000000
01000000000100000100010100000000000000
00000000010000100100010100000000000000
00000100000000010100010100000000000000
00001000000000001100010100000000000000
00011000000000000010010100000000000000
00000010000100000010010100000000000000
01010000000000000001010100000000000000
00000001010000000001010100000000000000
00000000100010000001010100000000000000
00000000001001000001010100000000000000
00000000000100010001010100000000000000
00000000000000101001010100000000000000
00000010000000000101010100000000000000
00000100000000000011010100000000000000
00000010010000000000110100000000000000
10000000000100000000110100000000000000
00000000000010001000110100000000000000
00100000000000000100110100000000000000
00000000000001000010110100000000000000
00110000100000000000001100000000000000
01001000001000000000001100000000000000
00000011000010000000001100000000000000
01000010000001000000001100000000000000
10000001000001000000001100000000000000
00001000000101000000001100000000000000
11000000000000100000001100000000000000
00000010010000100000001100000000000000
00100000010000010000001100000000000000
00010000000001010000001100000000000000
00010010000000001000001100000000000000
01000000010000001000001100000000000000
00000000001001001000001100000000000000
00000010001000000100001100000000000000
00000100000100000100001100000000000000
01000000000010000100001100000000000000
00001100000000000010001100000000000000
10000100000000000001001100000000000000
00000001001000000001001100000000000000
00001000000000100001001100000000000000
00000010000000010001001100000000000000
00000000100000001001001100000000000000
00010000000000000011001100000000000000
00010001000000000000101100000000000000
00000010000100000000101100000000000000
00000000100010000000101100000000000000
00000100000001000000101100000000000000
00000000000000010010101100000000000000
00100000000000000001101100000000000000
01000100000000000000011100000000000000
00000010100000000000011100000000000000
00000000011000000000011100000000000000
00000000000011000000011100000000000000
00000000000100100000011100000000000000
00000000000000011000011100000000000000
10000000000000000100011100000000000000
00000001000000000010011100000000000000
11010010000000000000000010000000000000
00110001100000000000000010000000000000
10000101100000000000000010000000000000
10100010010000000000000010000000000000
01001010010000000000000010000000000000
01100000110000000000000010000000000000
10010000110000000000000010000000000000
00110100001000000000000010000000000000
10001010001000000000000010000000000000
01100001001000000000000010000000000000
10010001001000000000000010000000000000
10100000101000000000000010000000000000
01001000101000000000000010000000000000
00001001011000000000000010000000000000
11001000000100000000000010000000000000
10100001000100000000000010000000000000
00011001000100000000000010000000000000
00000111000100000000000010000000000000
00001100100100000000000010000000000000
01000001100100000000000010000000000000
00010010010100000000000010000000000000
01010100000010000000000010000000000000
00101000010010000000000010000000000000
10000100010010000000000010000000000000
01000001010010000000000010000000000000
11000000001010000000000010000000000000
00000011001010000000000010000000000000
00100010000110000000000010000000000000
00010000001110000000000010000000000000
01100010000001000000000010000000000000
00101001000001000000000010000000000000
11000000100001000000000010000000000000
00000100011001000000000010000000000000
00010000100101000000000010000000000000
00000010001101000000000010000000000000
00000010100011000000000010000000000000
00001000001011000000000010000000000000
10000000000111000000000010000000000000
00101100000000100000000010000000000000
00110010000000100000000010000000000000
00001010100000100000000010000000000000
01010000001000100000000010000000000000
00000001101000100000000010000000000000
00000100010100100000000010000000000000
01100000000010100000000010000000000000
00010000100010100000000010000000000000
00000000011010100000000010000000000000
00001000000110100000000010000000000000
10000100000001100000000010000000000000
00100000100001100000000010000000000000
00000010010001100000000010000000000000
01000000000101100000000010000000000000
10110000000000010000000010000000000000
00101010000000010000000010000000000000
00000110100000010000000010000000000000
00001001100000010000000010000000000000
10000001010000010000000010000000000000
10000010000100010000000010000000000000
00001000010100010000000010000000000000
00100000001100010000000010000000000000
00011000000010010000000010000000000000
00000000101010010000000010000000000000
01000000000110010000000010000000000000
10001000000001010000000010000000000000
00100100000001010000000010000000000000
00010000010001010000000010000000000000
00000001000011010000000010000000000000
00010001000000110000000010000000000000
01000000010000110000000010000000000000
00000000001001110000000010000000000000
11000100000000001000000010000000000000
00010010100000001000000010000000000000
00001000110000001000000010000000000000
00100000011000001000000010000000000000
00000001001100001000000010000000000000
10100000000010001000000010000000000000
00000110000010001000000010000000000000
00001001000010001000000010000000000000
00010000010010001000000010000000000000
00001010000001001000000010000000000000
00010001000001001000000010000000000000
10000000010001001000000010000000000000
01000000001001001000000010000000000000
01000001000000101000000010000000000000
00000100100000101000000010000000000000
00000010001000101000000010000000000000
00100000000100101000000010000000000000
01001000000000011000000010000000000000
00100000100000011000000010000000000000
00000100001000011000000010000000000000
00010000000100011000000010000000000000
10000000000000111000000010000000000000
10011000000000000100000010000000000000
01000010100000000100000010000000000000
01010000010000000100000010000000000000
00000101010000000100000010000000000000
01000100001000000100000010000000000000
10000000011000000100000010000000000000
01100000000100000100000010000000000000
00010100000100000100000010000000000000
00001010000010000100000010000000000000
00100000100010000100000010000000000000
00000001000110000100000010000000000000
00001100000001000100000010000000000000
00010010000001000100000010000000000000
01000001000001000100000010000000000000
00000000101001000100000010000000000000
10100000000000100100000010000000000000
00000011000000100100000010000000000000
11000000000000010100000010000000000000
00100001000000010100000010000000000000
00000000110000010100000010000000000000
00000000000010110100000010000000000000
00101000000000001100000010000000000000
10000010000000001100000010000000000000
00000000010100001100000010000000000000
00000000000011001100000010000000000000
00010000000000101100000010000000000000
00011100000000000010000010000000000000
00100110000000000010000010000000000000
01001001000000000010000010000000000000
00010011000000000010000010000000000000
00110000010000000010000010000000000000
00010000101000000010000010000000000000
00000010011000000010000010000000000000
00101000000100000010000010000000000000
00000010100100000010000010000000000000
01000000010100000010000010000000000000
10000000001100000010000010000000000000
00000101000010000010000010000000000000
00000000110010000010000010000000000000
10010000000001000010000010000000000000
01000000000011000010000010000000000000
01000010000000100010000010000000000000
10000000100000100010000010000000000000
00001000001000100010000010000000000000
00000001000001100010000010000000000000
01000100000000010010000010000000000000
00000000100001010010000010000000000000
00000000000100110010000010000000000000
10001000000000001010000010000000000000
00100001000000001010000010000000000000
00000000000101001010000010000000000000
00000000010000011010000010000000000000
10000001000000000110000010000000000000
00001000100000000110000010000000000000
00010000000010000110000010000000000000
00000000010000100110000010000000000000
00000010000000010110000010000000000000
00000000001000001110000010000000000000
00000000110100000001000010000000000000
10010000000010000001000010000000000000
01001000000010000001000010000000000000
00100100000010000001000010000000000000
00000001010001000001000010000000000000
00100000001001000001000010000000000000
10000010000000100001000010000000000000
00010000000100100001000010000000000000
01000001000000010001000010000000000000
10000000100000010001000010000000000000
00000000010010010001000010000000000000
00000100010000001001000010000000000000
00000000100010001001000010000000000000
00000000000001011001000010000000000000
00001000010000000101000010000000000000
00000000000100010101000010000000000000
00000100001000000011000010000000000000
00001100010000000000100010000000000000
01010000000100000000100010000000000000
00000001100010000000100010000000000000
00000100001010000000100010000000000000
00000011000001000000100010000000000000
10000000001001000000100010000000000000
00010000000011000000100010000000000000
00010100000000100000100010000000000000
10000000010000100000100010000000000000
00010000001000010000100010000000000000
00000010000010010000100010000000000000
01000000000001010000100010000000000000
01100000000000001000100010000000000000
00000010000100001000100010000000000000
00010000100000000100100010000000000000
10000000000010000010100010000000000000
00000000000001000110100010000000000000
00000110000000000001100010000000000000
10000001000000000001100010000000000000
00001000100000000001100010000000000000
00100000010000000001100010000000000000
01000000000000100001100010000000000000
00000000000000001011100010000000000000
00000011100000000000010010000000000000
00000100110000000000010010000000000000
00110000000100000000010010000000000000
00001010000100000000010010000000000000
10100000000001000000010010000000000000
00011000000001000000010010000000000000
00000101000001000000010010000000000000
00000000001100100000010010000000000000
00000000000011100000010010000000000000
01010000000000010000010010000000000000
00001100000000010000010010000000000000
00000010001000010000010010000000000000
00000000000101010000010010000000000000
01000000000100001000010010000000000000
00000000000010011000010010000000000000
11000000000000000010010010000000000000
00100000000000000110010010000000000000
10001000000000000001010010000000000000
00100000100000000001010010000000000000
01000000010000000001010010000000000000
00010000001000000001010010000000000000
00000000000110000001010010000000000000
00000010000001000001010010000000000000
00000100000000100001010010000000000000
00000000000000001101010010000000000000
00000001000000000011010010000000000000
10000100000000000000110010000000000000
00100010000000000000110010000000000000
01000000001000000000110010000000000000
00000000100000001000110010000000000000
00000000000000100100110010000000000000
00000000010000000010110010000000000000
10001100000000000000001010000000000000
00011000100000000000001010000000000000
00010000011000000000001010000000000000
00100000010100000000001010000000000000
10000001000010000000001010000000000000
01010000000001000000001010000000000000
00000101000000100000001010000000000000
01000000100000010000001010000000000000
00000010010000010000001010000000000000
00001000000100001000001010000000000000
00001000001000000100001010000000000000
00000000010010000100001010000000000000
00001000010000000010001010000000000000
00100000000010000010001010000000000000
00000000001000010010001010000000000000
00000010000000001010001010000000000000
00000100000000000110001010000000000000
01000100000000000001001010000000000000
00000001100000000001001010000000000000
10000000001000000001001010000000000000
00000000000011000001001010000000000000
00100000000000100001001010000000000000
00001000000000010001001010000000000000
00010000000000001001001010000000000000
00000010000000000101001010000000000000
00000000000100000011001010000000000000
00101000000000000000101010000000000000
10000010000000000000101010000000000000
00000000101000000000101010000000000000
00000000010001000000101010000000000000
00000000000100100000101010000000000000
00000000000010001000101010000000000000
00000000000000010100101010000000000000
00000001000000000010101010000000000000
00000001001000000000011010000000000000
01000000000010000000011010000000000000
10000000000000100000011010000000000000
00000000000001000100011010000000000000
00010000000000000010011010000000000000
10000110000000000000000110000000000000
00011000010000000000000110000000000000
00100100000100000000000110000000000000
00000001100001000000000110000000000000
00100001000000100000000110000000000000
01000000100000100000000110000000000000
00000100000010100000000110000000000000
01100000000000010000000110000000000000
00000001001000010000000110000000000000
00010000001000001000000110000000000000
00001000000000101000000110000000000000
00001001000000000100000110000000000000
00100000001000000100000110000000000000
00000000000100100100000110000000000000
00000001000100000010000110000000000000
00000010000010000010000110000000000000
00100000000001000010000110000000000000
00000010100000000001000110000000000000
00001000001000000001000110000000000000
00010000000000010001000110000000000000
01000000000000001001000110000000000000
00000100000000000101000110000000000000
10000000000000000011000110000000000000
10001000000000000000100110000000000000
01000010000000000000100110000000000000
00000000100100000000100110000000000000
00000100000000010000100110000000000000
00000001000000001000100110000000000000
00000000010000000100100110000000000000
00000000000010000001100110000000000000
00001000100000000000010110000000000000
00000001000010000000010110000000000000
00000000010001000000010110000000000000
00000010000000100000010110000000000000
10000000000000001000010110000000000000
00010000000000000000110110000000000000
00100010000000000000001110000000000000
10000000100000000000001110000000000000
00000001010000000000001110000000000000
00000000001100000000001110000000000000
00000000000001100000001110000000000000
00000000000010010000001110000000000000
00000000000000001100001110000000000000
01000000000000000010001110000000000000
10001110000000000000000001000000000000
01101001000000000000000001000000000000
10010011000000000000000001000000000000
10100100100000000000000001000000000000
10001001100000000000000001000000000000
00011000110000000000000001000000000000
01000010110000000000000001000000000000
10011000001000000000000001000000000000
01010001001000000000000001000000000000
00100101001000000000000001000000000000
00110000011000000000000001000000000000
01001000011000000000000001000000000000
00011010000100000000000001000000000000
01000101000100000000000001000000000000
00110000100100000000000001000000000000
01001000100100000000000001000000000000
01010000010100000000000001000000000000
10001000010100000000000001000000000000
00100100010100000000000001000000000000
10000001001100000000000001000000000000
00000100101100000000000001000000000000
01100100000010000000000001000000000000
10010100000010000000000001000000000000
01010000100010000000000001000000000000
00001100100010000000000001000000000000
00000011100010000000000001000000000000
00000110010010000000000001000000000000
10000001010010000000000001000000000000
00100000110010000000000001000000000000
10100000001010000000000001000000000000
00001001001010000000000001000000000000
11000000000110000000000001000000000000
00101010000001000000000001000000000000
10000010100001000000000001000000000000
00010100001001000000000001000000000000
01000010001001000000000001000000000000
00100000101001000000000001000000000000
10000000011001000000000001000000000000
01100000000101000000000001000000000000
00000001100101000000000001000000000000
00010001000011000000000001000000000000
00001000000111000000000001000000000000
11001000000000100000000001000000000000
00110001000000100000000001000000000000
00010100100000100000000001000000000000
01100000010000100000000001000000000000
00000010001100100000000001000000000000
00001000010010100000000001000000000000
00000001000110100000000001000000000000
10100000000001100000000001000000000000
00000001010001100000000001000000000000
00000100000101100000000001000000000000
01000000000011100000000001000000000000
00010110000000010000000001000000000000
10100001000000010000000001000000000000
00011001000000010000000001000000000000
11000000010000010000000001000000000000
00000101010000010000000001000000000000
00101000000100010000000001000000000000
10000100000100010000000001000000000000
00000000110100010000000001000000000000
00000010001010010000000001000000000000
00110000000001010000000001000000000000
00001000010001010000000001000000000000
00000000001101010000000001000000000000
00000100000011010000000001000000000000
01000010000000110000000001000000000000
10000000100000110000000001000000000000
00010000010000110000000001000000000000
00000001001000110000000001000000000000
00100000000010110000000001000000000000
01011000000000001000000001000000000000
10100010000000001000000001000000000000
00010101000000001000000001000000000000
00000011010000001000000001000000000000
00000100110000001000000001000000000000
01000000101000001000000001000000000000
01000001000010001000000001000000000000
00000100001010001000000001000000000000
00010000000110001000000001000000000000
00001100000001001000000001000000000000
00000000010101001000000001000000000000
00100000000011001000000001000000000000
01000100000000101000000001000000000000
00010010000000101000000001000000000000
10000000010000101000000001000000000000
00001000001000101000000001000000000000
00000000100001101000000001000000000000
00001000100000011000000001000000000000
00100000001000011000000001000000000000
10000000000010011000000001000000000000
00000000000100111000000001000000000000
11000100000000000100000001000000000000
01100010000000000100000001000000000000
10010000100000000100000001000000000000
00001001010000000100000001000000000000
00000100011000000100000001000000000000
00010000001100000100000001000000000000
00000000100110000100000001000000000000
01010000000001000100000001000000000000
00000011000001000100000001000000000000
00000100100001000100000001000000000000
00001000001001000100000001000000000000
00000101000000100100000001000000000000
00001000100000100100000001000000000000
01000000001000100100000001000000000000
00100000000100100100000001000000000000
10000000000010100100000001000000000000
00100000100000010100000001000000000000
00000010010000010100000001000000000000
00000001000100010100000001000000000000
00010000000010010100000001000000000000
00100100000000001100000001000000000000
00010000010000001100000001000000000000
10000000001000001100000001000000000000
00000010000100001100000001000000000000
00001000000010001100000001000000000000
01000000000000011100000001000000000000
01001100000000000010000001000000000000
11000000100000000010000001000000000000
10000100010000000010000001000000000000
00100001010000000010000001000000000000
00101000001000000010000001000000000000
00000010101000000010000001000000000000
00100010000100000010000001000000000000
01000000001100000010000001000000000000
00110000000010000010000001000000000000
00001010000010000010000001000000000000
10001000000001000010000001000000000000
00000101000001000010000001000000000000
00010000010001000010000001000000000000
00000000100011000010000001000000000000
00000110000000100010000001000000000000
00001001000000100010000001000000000000
00100000100000100010000001000000000000
00000000010100100010000001000000000000
01010000000000010010000001000000000000
00000001100000010010000001000000000000
10000000001000010010000001000000000000
01100000000000001010000001000000000000
10000001000000001010000001000000000000
00010000100000001010000001000000000000
00000000011000001010000001000000000000
00000000000001011010000001000000000000
00010100000000000110000001000000000000
01000001000000000110000001000000000000
10000000000100000110000001000000000000
00000000001010000110000001000000000000
00000000000001100110000001000000000000
00001000000000010110000001000000000000
00111000000000000001000001000000000000
01010100000000000001000001000000000000
00001011000000000001000001000000000000
01000001010000000001000001000000000000
00010010001000000001000001000000000000
00000000101010000001000001000000000000
10000000000101000001000001000000000000
00000010000010100001000001000000000000
10010000000000010001000001000000000000
00000001100000001001000001000000000000
00100001000000000101000001000000000000
00000000000001010101000001000000000000
10100000000000000011000001000000000000
00010001000000000011000001000000000000
00001000100000000011000001000000000000
00000100000000001011000001000000000000
00000000010000000111000001000000000000
10000010000100000000100001000000000000
00000000011010000000100001000000000000
01001000000001000000100001000000000000
00100100000001000000100001000000000000
00010010000001000000100001000000000000
00000000101000100000100001000000000000
00010000000100100000100001000000000000
01000001000000010000100001000000000000
00001000000010010000100001000000000000
00100000100000001000100001000000000000
01000000010000001000100001000000000000
00000000001001001000100001000000000000
00000010001000000100100001000000000000
00000000010001000100100001000000000000
00000000000000101100100001000000000000
00000100001000000010100001000000000000
00000000000010001010100001000000000000
00001100000000000001100001000000000000
00000010010000000001100001000000000000
00100000000100000001100001000000000000
01000000000010000001100001000000000000
10000000000000100001100001000000000000
00000000000000010011100001000000000000
00000110001000000000010001000000000000
00101000000010000000010001000000000000
11000000000001000000010001000000000000
00000000110001000000010001000000000000
00000010000101000000010001000000000000
00000001100000100000010001000000000000
01000000000100100000010001000000000000
00001000000001100000010001000000000000
00001010000000010000010001000000000000
01000000001000010000010001000000000000
00001000000100001000010001000000000000
00000001000001001000010001000000000000
00100000000000101000010001000000000000
00110000000000000100010001000000000000
00000001000010000100010001000000000000
00001000010000000010010001000000000000
10000000000000100010010001000000000000
00010000000100000001010001000000000000
00100000000001000001010001000000000000
00000100000000010001010001000000000000
00000000001000001001010001000000000000
01000000000000000101010001000000000000
00000011000000000000110001000000000000
01000000100000000000110001000000000000
00000100010000000000110001000000000000
00010000001000000000110001000000000000
00100000000000010000110001000000000000
10000000000000000100110001000000000000
11100000000000000000001001000000000000
00000001110000000000001001000000000000
00000010011000000000001001000000000000
00011000000010000000001001000000000000
00000101000010000000001001000000000000
01010000000000100000001001000000000000
00001100000000100000001001000000000000
00000010100000100000001001000000000000
00000000000110010000001001000000000000
00000000000001110000001001000000000000
00101000000000001000001001000000000000
00000110000000001000001001000000000000
00000001000100001000001001000000000000
00000000000010101000001001000000000000
00100000000010000100001001000000000000
00000000000001001100001001000000000000
10010000000000000010001001000000000000
01001000000000000001001001000000000000
00100100000000000001001001000000000000
00000001000001000001001001000000000000
00000000000100100001001001000000000000
00000000001000010001001001000000000000
00000000010000001001001001000000000000
00000000100000000101001001000000000000
00000000000010000011001001000000000000
01000100000000000000101001000000000000
10000000100000000000101001000000000000
00010000010000000000101001000000000000
00100000001000000000101001000000000000
00001000000100000000101001000000000000
00000000000011000000101001000000000000
00000001000000100000101001000000000000
00000010000000010000101001000000000000
00000000000000000110101001000000000000
01000010000000000000011001000000000000
00010001000000000000011001000000000000
10000000001000000000011001000000000000
00100000000100000000011001000000000000
00000000010000000100011001000000000000
00000000000000010010011001000000000000
01000110000000000000000101000000000000
00001100010000000000000101000000000000
10000100001000000000000101000000000000
00001000001100000000000101000000000000
00010000001010000000000101000000000000
10010000000001000000000101000000000000
01000000100001000000000101000000000000
00101000000000100000000101000000000000
00000010100000010000000101000000000000
00100000010000001000000101000000000000
00000001001000001000000101000000000000
10000000000100001000000101000000000000
10000001000000000100000101000000000000
00000100000010000100000101000000000000
10000010000000000010000101000000000000
00000100000100000010000101000000000000
00000000001001000010000101000000000000
00000100100000000001000101000000000000
01000000001000000001000101000000000000
00001000000010000001000101000000000000
00010000000000100001000101000000000000
00000000010000010001000101000000000000
00100010000000000000100101000000000000
00000000110000000000100101000000000000
01000000000100000000100101000000000000
10000000000010000000100101000000000000
00000000000001100000100101000000000000
00010000000000010000100101000000000000
00000100000000001000100101000000000000
00001000000000000100100101000000000000
00000001000000000010100101000000000000
00010100000000000000010101000000000000
01000001000000000000010101000000000000
10000000100000000000010101000000000000
00000000010100000000010101000000000000
00000000001000100000010101000000000000
00000000000010010000010101000000000000
00000000000001000100010101000000000000
00000000000000001010010101000000000000
10001000000000000000001101000000000000
00000000100100000000001101000000000000
00100000000001000000001101000000000000
01000000000000010000001101000000000000
00000000000000100010001101000000000000
00000000000000000001011101000000000000
01000011000000000000000011000000000000
00001100001000000000000011000000000000
00010010000010000000000011000000000000
10000000100010000000000011000000000000
10000001000001000000000011000000000000
10010000000000100000000011000000000000
00000000110000100000000011000000000000
00010000100000010000000011000000000000
00100000010000010000000011000000000000
00000010000001010000000011000000000000
00110000000000001000000011000000000000
00000000100100001000000011000000000000
00001000000100000100000011000000000000
00000100000000010100000011000000000000
00000100100000000010000011000000000000
00010000000100000010000011000000000000
00000000000010010010000011000000000000
01100000000000000001000011000000000000
00000001001000000001000011000000000000
00000010000100000001000011000000000000
00000100000001000001000011000000000000
00001000000000100001000011000000000000
10000000000000001001000011000000000000
11000000000000000000100011000000000000
00000001010000000000100011000000000000
00000100000100000000100011000000000000
00001000000000001000100011000000000000
00100000000000000100100011000000000000
00000010000000000010100011000000000000
00010000000000000001100011000000000000
01000100000000000000010011000000000000
00100001000000000000010011000000000000
00000000010010000000010011000000000000
00000010000000001000010011000000000000
00000000100000000100010011000000000000
00000000001000000010010011000000000000
00000000000001000000110011000000000000
00000100010000000000001011000000000000
00000000100001000000001011000000000000
00000000001000100000001011000000000000
00000001000000010000001011000000000000
01000000000000000100001011000000000000
00001000000000000000011011000000000000
10100000000000000000000111000000000000
00010001000000000000000111000000000000
01000000010000000000000111000000000000
00000000101000000000000111000000000000
00000000000110000000000111000000000000
00000000000000110000000111000000000000
00000000000001001000000111000000000000
00000000000000000110000111000000000000
10100110000000000000000000100000000000
01000111000000000000000000100000000000
00110100100000000000000000100000000000
01001001100000000000000000100000000000
11100000010000000000000000100000000000
01010010010000000000000000100000000000
01000100110000000000000000100000000000
11000010001000000000000000100000000000
10010000101000000000000000100000000000
00001100011000000000000000100000000000
00100001011000000000000000100000000000
10010100000100000000000000100000000000
01001100000100000000000000100000000000
00101000100100000000000000100000000000
00010010100100000000000000100000000000
10000001010100000000000000100000000000
00011000001100000000000000100000000000
00100100001100000000000000100000000000
10010001000010000000000000100000000000
00001101000010000000000000100000000000
00100010100010000000000000100000000000
00011000010010000000000000100000000000
00100100010010000000000000100000000000
00101000001010000000000000100000000000
01000100001010000000000000100000000000
00010010001010000000000000100000000000
10100000000110000000000000100000000000
01000000100110000000000000100000000000
00000010010110000000000000100000000000
10011000000001000000000000100000000000
00110010000001000000000000100000000000
01001010000001000000000000100000000000
10000101000001000000000000100000000000
00101000010001000000000000100000000000
00000110010001000000000000100000000000
00000001110001000000000000100000000000
00000011001001000000000000100000000000
01000000101001000000000000100000000000
00010000011001000000000000100000000000
01010000000101000000000000100000000000
00000100100101000000000000100000000000
01100000000011000000000000100000000000
11000100000000100000000000100000000000
00010101000000100000000000100000000000
10000010100000100000000000100000000000
01000001010000100000000000100000000000
10001000001000100000000000100000000000
00001010000100100000000000100000000000
00100001000100100000000000100000000000
00010000010100100000000000100000000000
01000000001100100000000000100000000000
00110000000010100000000000100000000000
00000000110010100000000000100000000000
00001000100001100000000000100000000000
10000000010001100000000000100000000000
00000100000011100000000000100000000000
01100100000000010000000000100000000000
10000011000000010000000000100000000000
00011000100000010000000000100000000000
10000100100000010000000000100000000000
10010000010000010000000000100000000000
00001010010000010000000000100000000000
00110000001000010000000000100000000000
10000000001010010000000000100000000000
00000001000110010000000000100000000000
00000100001001010000000000100000000000
00000000100011010000000000100000000000
01010000000000110000000000100000000000
00000000101000110000000000100000000000
00000010000010110000000000100000000000
00100000000001110000000000100000000000
10101000000000001000000000100000000000
00001011000000001000000000100000000000
01010000100000001000000000100000000000
00001100100000001000000000100000000000
10000000110000001000000000100000000000
01100000001000001000000000100000000000
00000010101000001000000000100000000000
11000000000100001000000000100000000000
00010100000010001000000000100000000000
01000010000010001000000000100000000000
00000000011010001000000000100000000000
00000001000101001000000000100000000000
00011000000000101000000000100000000000
00000100001000101000000000100000000000
00000000000110101000000000100000000000
00000010000001101000000000100000000000
00100001000000011000000000100000000000
01000000010000011000000000100000000000
00001000001000011000000000100000000000
00000000100100011000000000100000000000
00010000000001011000000000100000000000
10110000000000000100000000100000000000
00101100000000000100000000100000000000
01010001000000000100000000100000000000
11000000100000000100000000100000000000
00001010100000000100000000100000000000
10001000010000000100000000100000000000
00000001101000000100000000100000000000
00000010011000000100000000100000000000
00100000010100000100000000100000000000
10000000001100000100000000100000000000
00100000100001000100000000100000000000
00000010000101000100000000100000000000
00001000000011000100000000100000000000
00000110000000100100000000100000000000
00000000001010100100000000100000000000
00010000000001100100000000100000000000
00100010000000010100000000100000000000
00001001000000010100000000100000000000
01000000001000010100000000100000000000
00000100000100010100000000100000000000
00000000010000110100000000100000000000
00000100010000001100000000100000000000
00010000000100001100000000100000000000
01000000000001001100000000100000000000
10000000000000101100000000100000000000
00000000000010011100000000100000000000
01100010000000000010000000100000000000
10001010000000000010000000100000000000
00110001000000000010000000100000000000
10100000100000000010000000100000000000
01001000010000000010000000100000000000
00000100101000000010000000100000000000
00000010001100000010000000100000000000
11000000000010000010000000100000000000
00001000000110000010000000100000000000
10000000000101000010000000100000000000
00000000010011000010000000100000000000
00101000000000100010000000100000000000
00000001100000100010000000100000000000
00000010010000100010000000100000000000
00000100000100100010000000100000000000
00000010100000010010000000100000000000
00000100010000010010000000100000000000
00100000000100010010000000100000000000
00010000000010010010000000100000000000
01000000000001010010000000100000000000
10000000000000110010000000100000000000
10000100000000001010000000100000000000
00010000010000001010000000100000000000
00000001001000001010000000100000000000
00000000100010001010000000100000000000
00001000000001001010000000100000000000
00010010000000000110000000100000000000
00001000001000000110000000100000000000
01000000000100000110000000100000000000
00000001000010000110000000100000000000
00000100000001000110000000100000000000
00100000000000001110000000100000000000
01101000000000000001000000100000000000
00010110000000000001000000100000000000
00100010010000000001000000100000000000
00110000000100000001000000100000000000
00000101000100000001000000100000000000
00001000100010000001000000100000000000
00100100000001000001000000100000000000
10000000100001000001000000100000000000
00000001001000100001000000100000000000
10100000000000010001000000100000000000
00001100000000010001000000100000000000
00000000000101010001000000100000000000
10000000000010001001000000100000000000
01000100000000000101000000100000000000
00000000010001000101000000100000000000
00000001000001000011000000100000000000
00010000000000100011000000100000000000
11010000000000000000100000100000000000
00011100000000000000100000100000000000
00101010000000000000100000100000000000
10001000100000000000100000100000000000
00000101100000000000100000100000000000
10000100010000000000100000100000000000
00100000101000000000100000100000000000
00001001000100000000100000100000000000
00000000010101000000100000100000000000
01000000000010100000100000100000000000
00000001000001010000100000100000000000
01001000000000001000100000100000000000
10000010000000000100100000100000000000
00000000110000000100100000100000000000
00010000100000000010100000100000000000
10000000001000000010100000100000000000
00000000000000101010100000100000000000
00100001000000000001100000100000000000
00000000000110000001100000100000000000
00001000000000100001100000100000000000
00000000001000010001100000100000000000
00000000100000001001100000100000000000
10000010000100000000010000100000000000
01000001000010000000010000100000000000
00000000001101000000010000100000000000
00100100000000100000010000100000000000
00010010000000100000010000100000000000
00001001000000100000010000100000000000
00000000010100010000010000100000000000
00001000000010010000010000100000000000
00100000100000001000010000100000000000
00000100000001001000010000100000000000
00010000010000000100010000100000000000
00100000001000000100010000100000000000
10000000000001000100010000100000000000
00000000000100100100010000100000000000
00000001000100000010010000100000000000
00000000001000100010010000100000000000
00000000000000010110010000100000000000
00000100100000000001010000100000000000
01000000001000000001010000100000000000
00000000000011000001010000100000000000
00000001000000000101010000100000000000
00000000000000001011010000100000000000
00000110000000000000110000100000000000
00000001001000000000110000100000000000
00010000000010000000110000100000000000
00100000000001000000110000100000000000
01000000000000010000110000100000000000
10000000000000001000110000100000000000
10000100001000000000001000100000000000
00000011000100000000001000100000000000
00010100000001000000001000100000000000
01100000000000100000001000100000000000
00000000011000100000001000100000000000
00000001000010100000001000100000000000
11000000000000010000001000100000000000
00000000110000010000001000100000000000
00100000000010010000001000100000000000
00000100000000110000001000100000000000
00000101000000001000001000100000000000
00100000000100001000001000100000000000
00000100000010000100001000100000000000
00000000100000100100001000100000000000
00010000000000010100001000100000000000
00011000000000000010001000100000000000
00000000100001000010001000100000000000
01010000000000000001001000100000000000
00001001000000000001001000100000000000
00000010000010000001001000100000000000
00000000000000101001001000100000000000
00000000001000000101001000100000000000
10000000000000000011001000100000000000
00001000000010000000101000100000000000
00010000000000100000101000100000000000
00000010000000001000101000100000000000
00000000000100000100101000100000000000
00100000000000000010101000100000000000
00000000010000000001101000100000000000
00000001100000000000011000100000000000
00100000010000000000011000100000000000
00000010001000000000011000100000000000
00001000000100000000011000100000000000
00010000000000001000011000100000000000
01000000000000000010011000100000000000
00000000000000010001011000100000000000
01110000000000000000000100100000000000
11001000000000000000000100100000000000
00000000111000000000000100100000000000
00000001001100000000000100100000000000
00001100000001000000000100100000000000
00000010100001000000000100100000000000
00101000000000010000000100100000000000
00000110000000010000000100100000000000
00000001010000010000000100100000000000
00000000000011001000000100100000000000
00000000000000111000000100100000000000
00010100000000000100000100100000000000
00000011000000000100000100100000000000
00000000100010000100000100100000000000
00000000000001010100000100100000000000
00010000000001000010000100100000000000
00000000000000100110000100100000000000
10010000000000000001000100100000000000
00001010000000000001000100100000000000
00000001100000000001000100100000000000
00000000001010000001000100100000000000
01000000000000100001000100100000000000
00000000010000001001000100100000000000
00100100000000000000100100100000000000
00010010000000000000100100100000000000
10000000000001000000100100100000000000
00000000100000100000100100100000000000
00000000000010010000100100100000000000
00000000000100001000100100100000000000
00000000001000000100100100100000000000
00000000010000000010100100100000000000
00100010000000000000010100100000000000
01000000010000000000010100100000000000
00001000001000000000010100100000000000
00010000000100000000010100100000000000
00000100000010000000010100100000000000
00000000000001100000010100100000000000
00000000100000010000010100100000000000
00000001000000001000010100100000000000
10000000000000000010010100100000000000
00100001000000000000001100100000000000
00001000100000000000001100100000000000
01000000000100000000001100100000000000
00010000000010000000001100100000000000
10000000000000001000001100100000000000
00000000001000000010001100100000000000
00000000000001000001001100100000000000
11000001000000000000000010100000000000
00100011000000000000000010100000000000
00000110001000000000000010100000000000
01000010000100000000000010100000000000
10000010000010000000000010100000000000
00000100000110000000000010100000000000
00001000000101000000000010100000000000
01001000000000100000000010100000000000
00100000010000100000000010100000000000
10000000000100100000000010100000000000
00010100000000010000000010100000000000
00000001010000001000000010100000000000
00010000001000000100000010100000000000
00000000100100000100000010100000000000
01000000000010000100000010100000000000
01000000100000000010000010100000000000
00000010000001000010000010100000000000
10000000010000000001000010100000000000
00000000101000000001000010100000000000
00000000000001100001000010100000000000
00000010000000001001000010100000000000
00100000000000000011000010100000000000
00000010010000000000100010100000000000
00100000000100000000100010100000000000
00000100000001000000100010100000000000
00001000000000010000100010100000000000
00000000001000001000100010100000000000
00000000000000000101100010100000000000
00010001000000000000010010100000000000
10000000100000000000010010100000000000
00000000011000000000010010100000000000
00100000000010000000010010100000000000
01000000000001000000010010100000000000
00000000000000110000010010100000000000
00001000000000001000010010100000000000
00000010000000000100010010100000000000
00000100000000000010010010100000000000
00001010000000000000001010100000000000
00100000100000000000001010100000000000
01000000010000000000001010100000000000
00000000001010000000001010100000000000
00000000000100010000001010100000000000
00000000000001001000001010100000000000
10000000000000000100001010100000000000
00000000000000100010001010100000000000
01000100000000000000000110100000000000
00000000010010000000000110100000000000
00010000000000100000000110100000000000
10000000000000010000000110100000000000
00100000000000001000000110100000000000
00000000000100000001000110100000000000
00000000000000000000101110100000000000
00100001100000000000000001100000000000
10000010010000000000000001100000000000
00000110000100000000000001100000000000
10001000000010000000000001100000000000
00001001000001000000000001100000000000
01000000010001000000000001100000000000
01000000100000100000000001100000000000
01001000000000010000000001100000000000
00000000011000010000000001100000000000
00001000010000001000000001100000000000
00010000001000001000000001100000000000
10000000000001001000000001100000000000
00000001000000101000000001100000000000
00011000000000000100000001100000000000
00000000010010000100000001100000000000
00000100000010000010000001100000000000
00000010000000001010000001100000000000
10000100000000000001000001100000000000
00010000000010000001000001100000000000
00000000000000110001000001100000000000
00000000000100001001000001100000000000
00000000001000000011000001100000000000
00110000000000000000100001100000000000
00000000100100000000100001100000000000
00000001000010000000100001100000000000
00000010000000100000100001100000000000
00000100000000010000100001100000000000
01000000000000000100100001100000000000
00000000000001000001100001100000000000
01100000000000000000010001100000000000
10000001000000000000010001100000000000
00000000101000000000010001100000000000
00000010000010000000010001100000000000
00000100000000000100010001100000000000
00010000000000000010010001100000000000
00000000010000000001010001100000000000
00001000000000000000110001100000000000
00100010000000000000001001100000000000
00010000100000000000001001100000000000
10000000000100000000001001100000000000
00000000001001000000001001100000000000
00000001000000000100001001100000000000
00000000010000000010001001100000000000
00000000000000100000011001100000000000
00000010001000000000000101100000000000
00000000010000100000000101100000000000
00000000000100010000000101100000000000
00000000100000001000000101100000000000
00100000000000000010000101100000000000
00000000000000000101000101100000000000
00000100000000000000001101100000000000
01010000000000000000000011100000000000
00001000100000000000000011100000000000
00100000001000000000000011100000000000
00000000010100000000000011100000000000
00000000000011000000000011100000000000
00000000000000011000000011100000000000
00000000000000100100000011100000000000
10000000000000000010000011100000000000
10110001000000000000000000010000000000
11000101000000000000000000010000000000
01010011000000000000000000010000000000
10011000100000000000000000010000000000
00100011100000000000000000010000000000
11010000010000000000000000010000000000
00011010010000000000000000010000000000
00100100110000000000000000010000000000
01110000001000000000000000010000000000
10100100001000000000000000010000000000
00101001001000000000000000010000000000
00100010011000000000000000010000000000
01100001000100000000000000010000000000
01001000010100000000000000010000000000
10000010010100000000000000010000000000
00000110001100000000000000010000000000
00010000101100000000000000010000000000
01001010000010000000000000010000000000
00100110000010000000000000010000000000
00010100010010000000000000010000000000
00001001010010000000000000010000000000
01000000101010000000000000010000000000
00001100000110000000000000010000000000
00010010000110000000000000010000000000
10000001000110000000000000010000000000
11100000000001000000000000010000000000
01001000100001000000000000010000000000
00000110100001000000000000010000000000
00010001010001000000000000010000000000
00001100001001000000000000010000000000
00010010001001000000000000010000000000
00010100000101000000000000010000000000
00100010000101000000000000010000000000
00001001000101000000000000010000000000
01010000000011000000000000010000000000
10000100000011000000000000010000000000
00100000010011000000000000010000000000
00000001001011000000000000010000000000
01001100000000100000000000010000000000
00011001000000100000000000010000000000
00100101000000100000000000010000000000
01000010100000100000000000010000000000
00010100001000100000000000010000000000
00000011001000100000000000010000000000
00000000111000100000000000010000000000
00000001100100100000000000010000000000
00100000010100100000000000010000000000
00001000001100100000000000010000000000
11000000000010100000000000010000000000
00101000000010100000000000010000000000
00000010010010100000000000010000000000
00110000000001100000000000010000000000
10000000001001100000000000010000000000
10010100000000010000000000010000000000
01100010000000010000000000010000000000
00001010100000010000000000010000000000
01000001010000010000000000010000000000
10000000110000010000000000010000000000
10000001001000010000000000010000000000
00100000101000010000000000010000000000
01000100000100010000000000010000000000
10000010000010010000000000010000000000
00000101000010010000000000010000000000
00010000100010010000000000010000000000
00001000001010010000000000010000000000
00100000000110010000000000010000000000
00011000000001010000000000010000000000
00000000011001010000000000010000000000
00000100010000110000000000010000000000
01000000001000110000000000010000000000
00000010000001110000000000010000000000
00110010000000001000000000010000000000
01000001100000001000000000010000000000
00001100010000001000000000010000000000
01000010010000001000000000010000000000
10000001010000001000000000010000000000
01001000001000001000000000010000000000
10000010001000001000000000010000000000
00000101001000001000000000010000000000
00011000000100001000000000010000000000
10010000000010001000000000010000000000
10001000000001001000000000010000000000
01000000000101001000000000010000000000
00000000100011001000000000010000000000
10100000000000101000000000010000000000
00000010000100101000000000010000000000
00000000010001101000000000010000000000
11000000000000011000000000010000000000
00101000000000011000000000010000000000
00000000010100011000000000010000000000
00000001000001011000000000010000000000
00010000000000111000000000010000000000
01010100000000000100000000010000000000
11000010000000000100000000010000000000
00000101100000000100000000010000000000
00101000010000000100000000010000000000
00000110010000000100000000010000000000
10001000001000000100000000010000000000
01000000011000000100000000010000000000
00110000000100000100000000010000000000
10000000100100000100000000010000000000
00000001010100000100000000010000000000
01100000000010000100000000010000000000
00001010000001000100000000010000000000
00100001000001000100000000010000000000
10000000010001000100000000010000000000
00000000001101000100000000010000000000
10000100000000100100000000010000000000
00000000100010100100000000010000000000
00001100000000010100000000010000000000
00000010000100010100000000010000000000
00000000000011010100000000010000000000
00000001000000110100000000010000000000
00010000100000001100000000010000000000
00100000001000001100000000010000000000
00000100000100001100000000010000000000
00000000010010001100000000010000000000
00001000000000101100000000010000000000
01011000000000000010000000010000000000
00010110000000000010000000010000000000
10001001000000000010000000010000000000
00101000100000000010000000010000000000
01100000010000000010000000010000000000
00000101010000000010000000010000000000
01000100001000000010000000010000000000
10000100000100000010000000010000000000
00000000110100000010000000010000000000
00000001001100000010000000010000000000
10100000000010000010000000010000000000
00010000001010000010000000010000000000
01000000000110000010000000010000000000
10000000100001000010000000010000000000
10000010000000100010000000010000000000
00010000010000100010000000010000000000
00000001000010100010000000010000000000
00000100000001100010000000010000000000
00000011000000010010000000010000000000
00000000000101010010000000010000000000
00001000000000110010000000010000000000
00010001000000001010000000010000000000
00000100100000001010000000010000000000
00100000000100001010000000010000000000
00000010000010001010000000010000000000
00000000001000011010000000010000000000
10010000000000000110000000010000000000
00000010001000000110000000010000000000
00001000000010000110000000010000000000
00100000000000100110000000010000000000
01000000000000010110000000010000000000
00000000000001001110000000010000000000
11001000000000000001000000010000000000
00011100000000000001000000010000000000
00001001100000000001000000010000000000
10000100010000000001000000010000000000
00010000011000000001000000010000000000
10100000000100000001000000010000000000
01000000001100000001000000010000000000
00000100001010000001000000010000000000
00010000000010100001000000010000000000
00001000000001100001000000010000000000
00000100000001010001000000010000000000
00000010100000001001000000010000000000
00010000000000010101000000010000000000
00000001000000001101000000010000000000
00010000100000000011000000010000000000
00001000010000000011000000010000000000
00000100000000000111000000010000000000
00110100000000000000100000010000000000
00001011000000000000100000010000000000
00010001001000000000100000010000000000
00011000000010000000100000010000000000
00000010100010000000100000010000000000
00000100010001000000100000010000000000
00010010000000100000100000010000000000
10000000100000100000100000010000000000
01000000010000100000100000010000000000
10001000000000010000100000010000000000
00000000100100010000100000010000000000
01010000000000001000100000010000000000
00000110000000001000100000010000000000
00000000000010101000100000010000000000
01000000000001000100100000010000000000
00100010000000000010100000010000000000
00000000001000100010100000010000000000
00000010001000000001100000010000000000
00000001000100000001100000010000000000
00100000000010000001100000010000000000
00000000100001000001100000010000000000
00000100000000100001100000010000000000
00000000010000010001100000010000000000
10000000000000001001100000010000000000
00001000000000000101100000010000000000
01000000000000000011100000010000000000
01101000000000000000010000010000000000
00001110000000000000010000010000000000
00010101000000000000010000010000000000
10001000010000000000010000010000000000
01000100010000000000010000010000000000
00000010110000000000010000010000000000
01000010001000000000010000010000000000
11000000000100000000010000010000000000
00010000010100000000010000010000000000
00000100100010000000010000010000000000
00000000001010100000010000010000000000
00100000000001010000010000010000000000
00000000100000101000010000010000000000
00100100000000000100010000010000000000
10000000000000010100010000010000000000
01000001000000000010010000010000000000
00000000011000000010010000010000000000
00100000001000000001010000010000000000
00000001000001000001010000010000000000
00000000000100100001010000010000000000
00000000000000011001010000010000000000
00000000100000000101010000010000000000
10000000000000000011010000010000000000
00010000100000000000110000010000000000
00000000000011000000110000010000000000
00000100000000010000110000010000000000
00000000000100001000110000010000000000
00000000010000000100110000010000000000
01000001000010000000001000010000000000
10000000100010000000001000010000000000
00100000100001000000001000010000000000
00000000000110100000001000010000000000
00010010000000010000001000010000000000
00001001000000010000001000010000000000
00000100100000010000001000010000000000
10000000000100010000001000010000000000
00000000001010001000001000010000000000
00000100000001001000001000010000000000
00010000010000000100001000010000000000
00000010000000100100001000010000000000
00001000001000000010001000010000000000
00010000000100000010001000010000000000
01000000000000100010001000010000000000
00000000000010010010001000010000000000
10000000000000001010001000010000000000
01000010000000000001001000010000000000
00000101000000000001001000010000000000
10000000000001000001001000010000000000
00100000000000010001001000010000000000
00001000000000001001001000010000000000
00000010010000000000101000010000000000
00100000000100000000101000010000000000
00000000000001100000101000010000000000
10000000000000000100101000010000000000
00000000100000000010101000010000000000
00010000000000000001101000010000000000
00000011000000000000011000010000000000
00000000100100000000011000010000000000
00001000000001000000011000010000000000
00010000000000100000011000010000000000
00100000000000001000011000010000000000
01000000000000000100011000010000000000
00000000010000000001011000010000000000
10001100000000000000000100010000000000
01000010000100000000000100010000000000
00000001100010000000000100010000000000
00001010000000100000000100010000000000
10000000010000100000000100010000000000
00110000000000010000000100010000000000
00000000001100010000000100010000000000
00000000100001010000000100010000000000
01100000000000001000000100010000000000
00000000011000001000000100010000000000
00010000000001001000000100010000000000
00000010000000011000000100010000000000
00000010100000000100000100010000000000
00010000000010000100000100010000000000
00000010000001000010000100010000000000
00000000010000010010000100010000000000
00001000000000001010000100010000000000
00100010000000000001000100010000000000
01000001000000000001000100010000000000
00010000000100000001000100010000000000
00000000010001000001000100010000000000
00000000000010010001000100010000000000
00000100000000001001000100010000000000
00000000001000000101000100010000000000
00000000000000100011000100010000000000
11000000000000000000100100010000000000
00101000000000000000100100010000000000
00000100100000000000100100010000000000
00000001000001000000100100010000000000
00000000000000010100100100010000000000
00000000000100000010100100010000000000
10010000000000000000010100010000000000
00000100000001000000010100010000000000
00001000000000010000010100010000000000
00000001000000000100010100010000000000
00000000000010000010010100010000000000
00000000001000000000110100010000000000
10100000000000000000001100010000000000
00000000110000000000001100010000000000
00010000001000000000001100010000000000
00000001000100000000001100010000000000
00000100000010000000001100010000000000
00001000000000000100001100010000000000
00000000000000001000101100010000000000
00111000000000000000000010010000000000
01100100000000000000000010010000000000
00000000011100000000000010010000000000
00000000100110000000000010010000000000
10001000000000100000000010010000000000
00000110000000100000000010010000000000
00000001010000100000000010010000000000
00010100000000001000000010010000000000
00000011000000001000000010010000000000
00000000101000001000000010010000000000
00000000000001100100000010010000000000
00000000000000011100000010010000000000
00001010000000000010000010010000000000
00000001100000000010000010010000000000
00000000010001000010000010010000000000
10000000000000010010000010010000000000
00000000000000101010000010010000000000
01010000000000000001000010010000000000
00100001000000000001000010010000000000
00001000000100000001000010010000000000
00000010000010000001000010010000000000
00000000100000100001000010010000000000
01001000000000000000100010010000000000
00000101000000000000100010010000000000
00000000110000000000100010010000000000
00000000000101000000100010010000000000
00100000000000010000100010010000000000
00000000001000000100100010010000000000
00010010000000000000010010010000000000
00001001000000000000010010010000000000
10000000001000000000010010010000000000
01000000000000100000010010010000000000
00000000010000010000010010010000000000
00000000000001001000010010010000000000
00000000000010000100010010010000000000
00000000000100000010010010010000000000
00000000000000000001110010010000000000
11000000000000000000001010010000000000
00010001000000000000001010010000000000
00100000001000000000001010010000000000
00000100000100000000001010010000000000
00001000000010000000001010010000000000
00000010000001000000001010010000000000
00000000000000110000001010010000000000
00000000010000001000001010010000000000
00000000100000000100001010010000000000
00010000100000000000000110010000000000
00000100010000000000000110010000000000
10000000000100000000000110010000000000
00100000000010000000000110010000000000
00001000000001000000000110010000000000
01000000000000000100000110010000000000
00000000000000100000100110010000000000
01100000100000000000000001010000000000
00010001100000000000000001010000000000
10100000010000000000000001010000000000
00000011000100000000000001010000000000
00100001000010000000000001010000000000
01000001000001000000000001010000000000
00000010000011000000000001010000000000
10000001000000100000000001010000000000
00000100000010100000000001010000000000
00100100000000010000000001010000000000
00010000001000010000000001010000000000
01000000000010010000000001010000000000
00001010000000001000000001010000000000
00000000101000000100000001010000000000
00001000000100000010000001010000000000
00000000010010000010000001010000000000
00100000000001000010000001010000000000
00000000110000000001000001010000000000
10000000001000000001000001010000000000
00000000000110000001000001010000000000
01000000000000100001000001010000000000
00000000000001001001000001010000000000
00000010000000000101000001010000000000
10010000000000000000100001010000000000
01000000001000000000100001010000000000
00000000010100000000100001010000000000
00000000000000110000100001010000000000
00000001000000000100100001010000000000
00000001001000000000010001010000000000
00010000000010000000010001010000000000
00000010000000100000010001010000000000
00000100000000001000010001010000000000
00000000000100000100010001010000000000
00001000000000000001010001010000000000
00000000000000000010110001010000000000
10000010000000000000001001010000000000
00001000100000000000001001010000000000
01000000010000000000001001010000000000
00000000001100000000001001010000000000
00010000000001000000001001010000000000
00100000000000100000001001010000000000
00000000000000011000001001010000000000
00000100000000000100001001010000000000
00000001000000000010001001010000000000
00000101000000000000000101010000000000
00010000010000000000000101010000000000
00100000001000000000000101010000000000
00000000000101000000000101010000000000
10000000000000010000000101010000000000
00000000000010001000000101010000000000
00000000000000100100000101010000000000
01000000000000000010000101010000000000
00100010000000000000000011010000000000
00000000001001000000000011010000000000
00001000000000010000000011010000000000
01000000000000001000000011010000000000
00010000000000000100000011010000000000
00000000000000000011000011010000000000
00000000000010000000100011010000000000
00000000000000000000010111010000000000
00010000110000000000000000110000000000
01000001001000000000000000110000000000
00000011000010000000000000110000000000
01000100000001000000000000110000000000
10000010000001000000000000110000000000
00000100100000100000000000110000000000
00100000001000100000000000110000000000
00100000010000010000000000110000000000
00100100000000001000000000110000000000
00000000001100001000000000110000000000
10000001000000000100000000110000000000
00000100001000000100000000110000000000
00001000000100000100000000110000000000
01000000000000100100000000110000000000
00000000100000010100000000110000000000
00001100000000000010000000110000000000
00000000001001000010000000110000000000
00000001010000000001000000110000000000
00001000001000000001000000110000000000
00000000100100000001000000110000000000
00010000000001000001000000110000000000
10000000000000100001000000110000000000
00000010000000010001000000110000000000
01000000000000001001000000110000000000
00100000000000000101000000110000000000
00000000000010000011000000110000000000
01000010000000000000100000110000000000
10000000000100000000100000110000000000
00001000000001000000100000110000000000
00000000000000011000100000110000000000
00000000000010000100100000110000000000
00011000000000000000010000110000000000
00000000010010000000010000110000000000
00000000100001000000010000110000000000
00000001000000010000010000110000000000
00000010000000001000010000110000000000
00100000000000000010010000110000000000
00000000000000100000110000110000000000
00110000000000000000001000110000000000
10001000000000000000001000110000000000
01000000100000000000001000110000000000
00000000010100000000001000110000000000
00000001000001000000001000110000000000
00000010000000000010001000110000000000
00000000001000000000101000110000000000
00000100000000000000011000110000000000
00010001000000000000000100110000000000
00001000010000000000000100110000000000
10000000001000000000000100110000000000
01000000000010000000000100110000000000
00000000000100100000000100110000000000
00000000100000000010000100110000000000
00000000000000010000001100110000000000
10010000000000000000000010110000000000
00000001000100000000000010110000000000
00000000001000010000000010110000000000
00000000000010001000000010110000000000
00000000010000000100000010110000000000
00000100000000000001000010110000000000
00000000000000000010100010110000000000
00000010000000000000000110110000000000
11000000000000000000000001110000000000
00101000000000000000000001110000000000
00000100010000000000000001110000000000
00010000000100000000000001110000000000
00000000001010000000000001110000000000
00000000000001100000000001110000000000
00000000000000001100000001110000000000
00000000000000010010000001110000000000
00000000000000000001001001110000000000
10101100000000000000000000001000000000
10001011000000000000000000001000000000
01011000100000000000000000001000000000
11000100100000000000000000001000000000
01100010100000000000000000001000000000
00101001100000000000000000001000000000
10010100010000000000000000001000000000
01001100010000000000000000001000000000
00010001110000000000000000001000000000
10110000001000000000000000001000000000
01101000001000000000000000001000000000
00001101001000000000000000001000000000
10000010101000000000000000001000000000
00010010011000000000000000001000000000
00111000000100000000000000001000000000
10100010000100000000000000001000000000
01010010000100000000000000001000000000
00010100100100000000000000001000000000
00010001001100000000000000001000000000
11000010000010000000000000001000000000
00110000100010000000000000001000000000
00100100001010000000000000001000000000
01000001001010000000000000001000000000
10000000011010000000000000001000000000
00000011000110000000000000001000000000
10000000100110000000000000001000000000
00001000010110000000000000001000000000
11010000000001000000000000001000000000
00100101000001000000000000001000000000
00010011000001000000000000001000000000
00001010001001000000000000001000000000
00000100101001000000000000001000000000
10001000000101000000000000001000000000
00100000010101000000000000001000000000
10100000000011000000000000001000000000
00000110000011000000000000001000000000
00001001000011000000000000001000000000
01000000100011000000000000001000000000
01110000000000100000000000001000000000
11000000010000100000000000001000000000
00100100010000100000000000001000000000
00000011010000100000000000001000000000
00001000101000100000000000001000000000
00000110000100100000000000001000000000
00001001000100100000000000001000000000
00001010000010100000000000001000000000
00010001000010100000000000001000000000
00000100100010100000000000001000000000
00101000000001100000000000001000000000
01000010000001100000000000001000000000
00010000001001100000000000001000000000
00000000100101100000000000001000000000
00100110000000010000000000001000000000
11000001000000010000000000001000000000
00001100100000010000000000001000000000
00010010100000010000000000001000000000
00100001010000010000000000001000000000
10001000001000010000000000001000000000
00001010000100010000000000001000000000
00000001100100010000000000001000000000
00000000011100010000000000001000000000
00000000110010010000000000001000000000
00010000001010010000000000001000000000
00000100000110010000000000001000000000
01100000000001010000000000001000000000
00010100000001010000000000001000000000
10000000100001010000000000001000000000
00000001001001010000000000001000000000
00011000000000110000000000001000000000
10000010000000110000000000001000000000
01000000000100110000000000001000000000
01001010000000001000000000001000000000
00110001000000001000000000001000000000
10000001100000001000000000001000000000
00000101010000001000000000001000000000
00100000101000001000000000001000000000
01000000011000001000000000001000000000
01000000100100001000000000001000000000
00010000010100001000000000001000000000
00100010000010001000000000001000000000
01000001000001001000000000001000000000
00000010100001001000000000001000000000
00001000010001001000000000001000000000
00000100000101001000000000001000000000
00010000000011001000000000001000000000
00001100000000101000000000001000000000
00000000001100101000000000001000000000
10000000000010101000000000001000000000
10000100000000011000000000001000000000
00000010001000011000000000001000000000
00100000000100011000000000001000000000
00000001000000111000000000001000000000
00011001000000000100000000001000000000
10001000100000000100000000001000000000
10000010010000000100000000001000000000
00100000110000000100000000001000000000
00000110001000000100000000001000000000
00100001001000000100000000001000000000
01000000101000000100000000001000000000
00100100000100000100000000001000000000
01000001000100000100000000001000000000
00000010100100000100000000001000000000
10010000000010000100000000001000000000
00001100000010000100000000001000000000
01001000000001000100000000001000000000
10000001000001000100000000001000000000
01000100000000100100000000001000000000
00100000000010100100000000001000000000
00000000010001100100000000001000000000
01010000000000010100000000001000000000
00000001000010010100000000001000000000
00000000001000110100000000001000000000
01100000000000001100000000001000000000
00010100000000001100000000001000000000
10000000000100001100000000001000000000
00000000001010001100000000001000000000
00000000100000101100000000001000000000
00001000000000011100000000001000000000
11001000000000000010000000001000000000
00101010000000000010000000001000000000
01100001000000000010000000001000000000
00000010110000000010000000001000000000
00010100001000000010000000001000000000
00000011001000000010000000001000000000
01000100000100000010000000001000000000
10000001000100000010000000001000000000
00100000001100000010000000001000000000
00011000000010000010000000001000000000
01000000010010000010000000001000000000
00000000101010000010000000001000000000
00110000000001000010000000001000000000
10000100000001000010000000001000000000
00000101000000100010000000001000000000
00010000100000100010000000001000000000
01000000001000100010000000001000000000
00000000000110100010000000001000000000
10010000000000010010000000001000000000
01000010000000010010000000001000000000
00000000010001010010000000001000000000
10100000000000001010000000001000000000
00000110000000001010000000001000000000
00000001000010001010000000001000000000
00000000000001101010000000001000000000
00000000100000011010000000001000000000
00001000010000000110000000001000000000
00010000000100000110000000001000000000
00000010000010000110000000001000000000
00000000001001000110000000001000000000
10000000000000100110000000001000000000
00000100000000010110000000001000000000
10010000100000000001000000001000000000
01000010010000000001000000001000000000
10000001001000000001000000001000000000
01001000000100000001000000001000000000
01000100000010000001000000001000000000
00000010100010000001000000001000000000
00010010000000100001000000001000000000
01000000100000100001000000001000000000
10000000000001100001000000001000000000
00000000010000110001000000001000000000
01010000000000001001000000001000000000
00001000100000001001000000001000000000
00000000001001001001000000001000000000
00000100100000000101000000001000000000
00000000000100100101000000001000000000
00100000010000000011000000001000000000
00000000000010010011000000001000000000
01100100000000000000100000001000000000
00001110000000000000100000001000000000
10001000010000000000100000001000000000
00000100110000000000100000001000000000
10000100001000000000100000001000000000
01000010001000000000100000001000000000
00001000001100000000100000001000000000
01010000000010000000100000001000000000
00100000000110000000100000001000000000
00000010000101000000100000001000000000
00001000000001010000100000001000000000
00000100000000110000100000001000000000
00000010000000101000100000001000000000
00000001010000000100100000001000000000
10000010000000000010100000001000000000
00001000000000001010100000001000000000
00000000100000000110100000001000000000
00000101000000000001100000001000000000
00100000000001000001100000001000000000
00000000100000010001100000001000000000
10000000000000000101100000001000000000
00000000000000100011100000001000000000
00011010000000000000010000001000000000
10010001000000000000010000001000000000
00000101100000000000010000001000000000
00001000100100000000010000001000000000
00001100000001000000010000001000000000
00000001010001000000010000001000000000
00000010001000100000010000001000000000
00001001000000010000010000001000000000
01000000010000010000010000001000000000
00100000001000010000010000001000000000
10000000000100010000010000001000000000
01000100000000001000010000001000000000
00000000010010001000010000001000000000
00101000000000000100010000001000000000
00000011000000000100010000001000000000
00000000000001010100010000001000000000
00100000000000100010010000001000000000
00010000010000000001010000001000000000
00001000001000000001010000001000000000
00100000000010000001010000001000000000
00000000000101000001010000001000000000
10000000000000001001010000001000000000
00000000000000000111010000001000000000
10100000000000000000110000001000000000
00000001000100000000110000001000000000
00000000100010000000110000001000000000
00010000000001000000110000001000000000
00000000010000100000110000001000000000
00000010000000010000110000001000000000
00000000001000001000110000001000000000
01000000000000000100110000001000000000
00000100000000000010110000001000000000
00110100000000000000001000001000000000
00000111000000000000001000001000000000
10100000100000000000001000001000000000
00001010100000000000001000001000000000
01000100001000000000001000001000000000
00100010001000000000001000001000000000
00000001011000000000001000001000000000
00100001000100000000001000001000000000
10000000001100000000001000001000000000
01100000000010000000001000001000000000
00001000001010000000001000001000000000
00000010010001000000001000001000000000
00000000000101010000001000001000000000
00010000000000101000001000001000000000
00000000010000010100001000001000000000
00010010000000000010001000001000000000
01000000000000001010001000001000000000
00010000001000000001001000001000000000
00000001000000100001001000001000000000
00000100000000010001001000001000000000
00000000000100001001001000001000000000
00000000000001000101001000001000000000
11000000000000000000101000001000000000
00010000000100000000101000001000000000
00000000100000100000101000001000000000
00000000000010010000101000001000000000
00000000000000001100101000001000000000
00000000010000000010101000001000000000
00001000000000000001101000001000000000
00001000010000000000011000001000000000
00000000000001100000011000001000000000
00000010000000001000011000001000000000
00000000000010000100011000001000000000
00000000001000000010011000001000000000
00000000100000000001011000001000000000
10000100000100000000000100001000000000
10001000000010000000000100001000000000
00100000100001000000000100001000000000
01000000010001000000000100001000000000
00010000010000100000000100001000000000
10100000000000010000000100001000000000
00000000000011010000000100001000000000
00001001000000001000000100001000000000
00000100100000001000000100001000000000
00000010010000001000000100001000000000
01000000000010001000000100001000000000
10000000000001001000000100001000000000
11000000000000000100000100001000000000
00000000000101000100000100001000000000
00000010000000100100000100001000000000
00001000001000000010000100001000000000
00000001000000010010000100001000000000
00110000000000000001000100001000000000
00000000110000000001000100001000000000
00000010001000000001000100001000000000
00000001000001000001000100001000000000
00000000000000001011000100001000000000
00100001000000000000100100001000000000
00000010100000000000100100001000000000
01000000000000100000100100001000000000
00010000000000001000100100001000000000
00000100000000000100100100001000000000
00000000000100000001100100001000000000
10000000010000000000010100001000000000
00000001001000000000010100001000000000
00010000000010000000010100001000000000
00000000000000110000010100001000000000
01000000000000000010010100001000000000
00001000000000000000110100001000000000
00000001100000000000001100001000000000
00000000010010000000001100001000000000
00000100000000100000001100001000000000
00001000000000010000001100001000000000
00010000000000000100001100001000000000
00100000000000000010001100001000000000
01000000000000000001001100001000000000
00000000001000000000101100001000000000
01000110000000000000000010001000000000
00100001000010000000000010001000000000
00000000110001000000000010001000000000
10000001000000100000000010001000000000
00000101000000010000000010001000000000
01000000001000010000000010001000000000
00011000000000001000000010001000000000
10000000001000001000000010001000000000
00000000000110001000000010001000000000
00000000010000101000000010001000000000
00110000000000000100000010001000000000
10000100000000000100000010001000000000
00000000001100000100000010001000000000
00001000000000100100000010001000000000
00000001000000001100000010001000000000
00000001010000000010000010001000000000
00001000000001000010000010001000000000
11000000000000000001000010001000000000
00000011000000000001000010001000000000
00000000001010000001000010001000000000
00100000000000010001000010001000000000
00010000000000000011000010001000000000
00010001000000000000100010001000000000
00100000100000000000100010001000000000
00001000000010000000100010001000000000
00000000001000100000100010001000000000
10000000000000010000100010001000000000
00000000000001001000100010001000000000
00000010000000000100100010001000000000
00000000000100000010100010001000000000
01100000000000000000010010001000000000
00010100000000000000010010001000000000
00000010010000000000010010001000000000
10000000000010000000010010001000000000
00000000100000100000010010001000000000
00000000000000001010010010001000000000
01001000000000000000001010001000000000
10000000000001000000001010001000000000
00000010000000100000001010001000000000
00000100000000001000001010001000000000
00000000100000000010001010001000000000
00000000010000000001001010001000000000
00000000000100000000011010001000000000
01010000000000000000000110001000000000
00000000011000000000000110001000000000
00001000000100000000000110001000000000
00000000100010000000000110001000000000
00000010000001000000000110001000000000
00000100000000000010000110001000000000
00000000000000100001000110001000000000
00000000000000000100010110001000000000
00011100000000000000000001001000000000
00110010000000000000000001001000000000
10000101000000000000000001001000000000
10000000110000000000000001001000000000
00000000001110000000000001001000000000
00000000010011000000000001001000000000
10000000001000100000000001001000000000
01000100000000010000000001001000000000
00000011000000010000000001001000000000
00000000101000010000000001001000000000
11000000000000001000000001001000000000
00001010000000000100000001001000000000
00000001100000000100000001001000000000
00000000010100000100000001001000000000
10000000000000010100000001001000000000
00000000000000110010000001001000000000
00000000000000001110000001001000000000
00001000000001000001000001001000000000
00100000000000100001000001001000000000
00000000000100010001000001001000000000
00000000000010000101000001001000000000
00000010000000000011000001001000000000
00101000000000000000100001001000000000
00010000100000000000100001001000000000
00000100000010000000100001001000000000
00000001000001000000100001001000000000
00000000010000010000100001001000000000
00000000000000001001100001001000000000
00100100000000000000010001001000000000
00000010100000000000010001001000000000
00000000011000000000010001001000000000
00000000000010100000010001001000000000
00010000000000001000010001001000000000
00000000000100000010010001001000000000
00000001000000000001010001001000000000
00001001000000000000001001001000000000
00000100100000000000001001001000000000
01000000000100000000001001001000000000
10000000000010000000001001001000000000
00100000000000010000001001001000000000
00000000001000001000001001001000000000
00000000000000100100001001001000000000
00000000000001000010001001001000000000
00000000000000000000111001001000000000
01100000000000000000000101001000000000
00001000100000000000000101001000000000
00010000000100000000000101001000000000
00000010000010000000000101001000000000
00000100000001000000000101001000000000
00000001000000100000000101001000000000
00000000000000011000000101001000000000
00000000001000000100000101001000000000
00000000010000000010000101001000000000
10000000000000000001000101001000000000
00001000010000000000000011001000000000
00000010001000000000000011001000000000
01000000000010000000000011001000000000
00010000000001000000000011001000000000
00000100000000100000000011001000000000
00100000000000000010000011001000000000
00000000100000000001000011001000000000
00000000000000010000010011001000000000
00110000010000000000000000101000000000
00001000110000000000000000101000000000
01010000001000000000000000101000000000
10000100000010000000000000101000000000
00000001100010000000000000101000000000
00010000100001000000000000101000000000
10000000001001000000000000101000000000
10010000000000100000000000101000000000
00100000100000100000000000101000000000
00000001000001100000000000101000000000
01000000100000010000000000101000000000
00000010000001010000000000101000000000
00010010000000001000000000101000000000
00001000000100001000000000101000000000
00100000000001001000000000101000000000
00000101000000000100000000101000000000
00000000010100000010000000101000000000
10000010000000000001000000101000000000
00000000001100000001000000101000000000
00000000010010000001000000101000000000
00000001000000001001000000101000000000
00000000000000010101000000101000000000
00000100000000000011000000101000000000
00000000011000000000100000101000000000
01000000000100000000100000101000000000
00000000000011000000100000101000000000
00100000000000010000100000101000000000
00000000000000100100100000101000000000
00000001000000000010100000101000000000
00010000000000000001100000101000000000
01001000000000000000010000101000000000
00100000000100000000010000101000000000
00000000001010000000010000101000000000
00000000000000011000010000101000000000
00000000100000000010010000101000000000
00000000000000100001010000101000000000
00000000100100000000001000101000000000
00001000000001000000001000101000000000
00000001000000010000001000101000000000
00000010000000000100001000101000000000
00000000000010000010001000101000000000
00100000000000000001001000101000000000
00000100000000000000101000101000000000
10000000000000000000011000101000000000
01000001000000000000000100101000000000
10000000100000000000000100101000000000
00000100010000000000000100101000000000
00100000001000000000000100101000000000
00000000000110000000000100101000000000
00001000000000100000000100101000000000
00010000000000010000000100101000000000
00000000000000001100000100101000000000
00000010000000000010000100101000000000
10100000000000000000000010101000000000
00000010100000000000000010101000000000
00001000001000000000000010101000000000
00010000000100000000000010101000000000
00000000000010100000000010101000000000
01000000000000001000000010101000000000
00000000000001000100000010101000000000
00000000000000010010000010101000000000
00010001000000000000000001101000000000
00000000000100100000000001101000000000
00000100000000001000000001101000000000
00100000000000000100000001101000000000
00001000000000000010000001101000000000
01000000000000000001000001101000000000
10000000000000000000100001101000000000
00000000000001000000010001101000000000
00000000000000000000001011101000000000
10000110000000000000000000011000000000
00001000011000000000000000011000000000
00100000100100000000000000011000000000
00000001100001000000000000011000000000
00100010000000100000000000011000000000
01000001000000100000000000011000000000
10000000000100100000000000011000000000
00000010010000010000000000011000000000
00010000000100010000000000011000000000
00010000001000001000000000011000000000
00010010000000000100000000011000000000
00000000000110000100000000011000000000
01000000100000000010000000011000000000
00000010000100000010000000011000000000
00000100000010000010000000011000000000
00100000000000010010000000011000000000
00000000010000001010000000011000000000
00101000000000000001000000011000000000
00000000010100000001000000011000000000
01000000000001000001000000011000000000
00000000001000100001000000011000000000
00000001000000010001000000011000000000
00000000101000000000100000011000000000
00000100000100000000100000011000000000
00000000010010000000100000011000000000
10000000000001000000100000011000000000
00001000000000100000100000011000000000
01000000000000010000100000011000000000
00000001000000001000100000011000000000
00100000000000000100100000011000000000
00010000000000000010100000011000000000
00100001000000000000010000011000000000
01000000000010000000010000011000000000
00000100000000100000010000011000000000
00000000000000001100010000011000000000
00000000000001000010010000011000000000
00000010000000000001010000011000000000
10010000000000000000001000011000000000
00001100000000000000001000011000000000
00000000001001000000001000011000000000
00000000010000100000001000011000000000
00000000100000001000001000011000000000
00000001000000000100001000011000000000
00000000000010000001001000011000000000
00000000000000010000011000011000000000
00011000000000000000000100011000000000
01000100000000000000000100011000000000
10000001000000000000000100011000000000
00100000010000000000000100011000000000
00000000001010000000000100011000000000
00000000100000100000000100011000000000
00000000000100000000010100011000000000
00000010000000000000001100011000000000
00001000100000000000000010011000000000
10000000010000000000000010011000000000
00000100001000000000000010011000000000
01000000000100000000000010011000000000
00100000000001000000000010011000000000
00000000000010010000000010011000000000
00000000000000000101000010011000000000
00000000000000001000000110011000000000
01001000000000000000000001011000000000
00000000100010000000000001011000000000
00000000000100001000000001011000000000
00000000000001000100000001011000000000
00000000001000000010000001011000000000
00000100000000000001000001011000000000
00000010000000000000100001011000000000
10000000000000000000010001011000000000
00000001000000000000000011011000000000
01100000000000000000000000111000000000
00010100000000000000000000111000000000
00000010001000000000000000111000000000
00001000000010000000000000111000000000
00000000000101000000000000111000000000
00000000000000110000000000111000000000
10000000000000001000000000111000000000
00000000000000000110000000111000000000
00000000000000000000100100111000000000
11100100000000000000000000000100000000
01010110000000000000000000000100000000
10010101000000000000000000000100000000
10110000100000000000000000000100000000
01000101100000000000000000000100000000
00101100010000000000000000000100000000
01100010010000000000000000000100000000
00110001010000000000000000000100000000
00010100110000000000000000000100000000
01001010001000000000000000000100000000
00100110001000000000000000000100000000
10000001011000000000000000000100000000
00001000111000000000000000000100000000
01011000000100000000000000000100000000
00110100000100000000000000000100000000
10001010000100000000000000000100000000
00000110100100000000000000000100000000
10000001100100000000000000000100000000
01000001010100000000000000000100000000
00001001001100000000000000000100000000
00011100000010000000000000000100000000
10100010000010000000000000000100000000
01010001000010000000000000000100000000
00101001000010000000000000000100000000
11000000100010000000000000000100000000
00001010010010000000000000000100000000
10010000000110000000000000000100000000
00001000100110000000000000000100000000
10001100000001000000000000000100000000
01100001000001000000000000000100000000
00011000010001000000000000000100000000
10100000001001000000000000000100000000
00010010000101000000000000000100000000
00100000100101000000000000000100000000
10000000010101000000000000000100000000
01000000001101000000000000000100000000
00000001100011000000000000000100000000
01000000010011000000000000000100000000
00000100001011000000000000000100000000
01101000000000100000000000000100000000
10011000000000100000000000000100000000
11000010000000100000000000000100000000
00010010100000100000000000000100000000
00001001100000100000000000000100000000
00000101000100100000000000000100000000
00000010010100100000000000000100000000
01000100000010100000000000000100000000
00010000001010100000000000000100000000
01010000000001100000000000000100000000
00000011000001100000000000000100000000
00000100100001100000000000000100000000
00100000010001100000000000000100000000
00111000000000010000000000000100000000
10000010100000010000000000000100000000
10001000010000010000000000000100000000
01100000001000010000000000000100000000
00010010001000010000000000000100000000
00000001101000010000000000000100000000
10100000000100010000000000000100000000
00000100010100010000000000000100000000
00000011000010010000000000000100000000
00000100100010010000000000000100000000
00000101000001010000000000000100000000
00001000100001010000000000000100000000
00000010010001010000000000000100000000
10000000000011010000000000000100000000
00010100000000110000000000000100000000
00100001000000110000000000000100000000
00001000000100110000000000000100000000
00000000010010110000000000000100000000
11001000000000001000000000000100000000
10100001000000001000000000000100000000
00010011000000001000000000000100000000
01100000100000001000000000000100000000
00000110010000001000000000000100000000
00001001010000001000000000000100000000
00010000101000001000000000000100000000
01000100000100001000000000000100000000
00000101000010001000000000000100000000
00000000110010001000000000000100000000
00000000001110001000000000000100000000
00000000011001001000000000000100000000
00001000000101001000000000000100000000
00000010000011001000000000000100000000
00110000000000101000000000000100000000
00001010000000101000000000000100000000
01000000010000101000000000000100000000
10000000001000101000000000000100000000
00000000100100101000000000000100000000
00001100000000011000000000000100000000
01000001000000011000000000000100000000
00100000000010011000000000000100000000
11010000000000000100000000000100000000
00100101000000000100000000000100000000
10000011000000000100000000000100000000
00011000100000000100000000000100000000
01000000110000000100000000000100000000
00000010101000000100000000000100000000
00010000010100000100000000000100000000
00100000001100000100000000000100000000
00100000010010000100000000000100000000
00001000001010000100000000000100000000
00010001000001000100000000000100000000
10000000100001000100000000000100000000
00100000100000100100000000000100000000
00000001010000100100000000000100000000
00000100001000100100000000000100000000
00000010000010100100000000000100000000
00001000000001100100000000000100000000
00000110000000010100000000000100000000
00000000000110010100000000000100000000
01000000000001010100000000000100000000
10000000000000110100000000000100000000
01000010000000001100000000000100000000
10000000010000001100000000000100000000
00000001000100001100000000000100000000
00010000000010001100000000000100000000
00000000100000011100000000000100000000
00001100100000000010000000000100000000
01000100010000000010000000000100000000
10000100001000000010000000000100000000
01000001001000000010000000000100000000
00010000011000000010000000000100000000
00000011000100000010000000000100000000
00010000100100000010000000000100000000
00100000010100000010000000000100000000
10001000000010000010000000000100000000
00010010000010000010000000000100000000
00100000100010000010000000000100000000
00000001010010000010000000000100000000
01001000000001000010000000000100000000
00000110000001000010000000000100000000
10000001000001000010000000000100000000
00100100000000100010000000000100000000
01000000100000100010000000000100000000
10000000000100100010000000000100000000
11000000000000010010000000000100000000
00100010000000010010000000000100000000
00010000000001010010000000000100000000
00000000001000110010000000000100000000
00101000000000001010000000000100000000
10000010000000001010000000000100000000
00000000100001001010000000000100000000
00000000000100011010000000000100000000
00110000000000000110000000000100000000
00001010000000000110000000000100000000
01000000000010000110000000000100000000
00000000000101000110000000000100000000
00000000010000010110000000000100000000
00000100000000001110000000000100000000
10000110000000000001000000000100000000
01001001000000000001000000000100000000
00100100100000000001000000000100000000
00010010010000000001000000000100000000
00001100001000000001000000000100000000
10000000010010000001000000000100000000
00000001000101000001000000000100000000
00100000000100100001000000000100000000
00010000000100010001000000000100000000
10000000000100001001000000000100000000
00000100000001001001000000000100000000
01000000001000000101000000000100000000
00000100000100000011000000000100000000
00000000001001000011000000000100000000
00000001000000100011000000000100000000
00000000100000010011000000000100000000
00010000000000001011000000000100000000
01001000010000000000100000000100000000
10010000001000000000100000000100000000
00100001001000000000100000000100000000
01000000100100000000100000000100000000
00100100000010000000100000000100000000
00100010000001000000100000000100000000
00000001010001000000100000000100000000
00001001000000010000100000000100000000
00100000010000010000100000000100000000
01000000000000110000100000000100000000
10000000000001001000100000000100000000
00000000001000011000100000000100000000
00101000000000000100100000000100000000
00000100010000000100100000000100000000
00000000000100100100100000000100000000
00000010010000000010100000000100000000
00000000000010010010100000000100000000
00110000000000000001100000000100000000
00000000010100000001100000000100000000
00000000100010000001100000000100000000
00001000000001000001100000000100000000
00000010000000100001100000000100000000
00000100000000010001100000000100000000
00000001000000001001100000000100000000
00000000000000000111100000000100000000
00110010000000000000010000000100000000
11000001000000000000010000000100000000
00000111000000000000010000000100000000
01000100001000000000010000000100000000
00000010011000000000010000000100000000
01000010000100000000010000000100000000
00100001000100000000010000000100000000
00000100000110000000010000000100000000
00101000000001000000010000000100000000
00010000000011000000010000000100000000
00000001000010100000010000000100000000
00000100000000101000010000000100000000
00000010000000011000010000000100000000
10000100000000000100010000000100000000
00000001000000010100010000000100000000
10000000010000000010010000000100000000
00000000101000000010010000000100000000
00100000010000000001010000000100000000
00000000001010000001010000000100000000
10000000000000100001010000000100000000
00000000100000001001010000000100000000
00000000000001000101010000000100000000
00001000000000000011010000000100000000
00000010100000000000110000000100000000
00010000000000100000110000000100000000
10000000000000010000110000000100000000
00000000010000001000110000000100000000
01000000000000000010110000000100000000
00001101000000000000001000000100000000
01001000100000000000001000000100000000
00000010110000000000001000000100000000
00000100010010000000001000000100000000
00000110000000100000001000000100000000
00000000101000100000001000000100000000
10010000000000010000001000000100000000
00000001000100010000001000000100000000
00000100100000001000001000000100000000
00100000001000001000001000000100000000
00010000000100001000001000000100000000
01000000000010001000001000000100000000
00100010000000000100001000000100000000
00000000001001000100001000000100000000
00010100000000000010001000000100000000
00000001100000000010001000000100000000
00000000000000101010001000000100000000
10000001000000000001001000000100000000
00000010001000000001001000000100000000
00100000000010000001001000000100000000
00010000000000100001001000000100000000
01000000000000010001001000000100000000
00000000010000000101001000000100000000
00001000001000000000101000000100000000
00000100000100000000101000000100000000
00010000000001000000101000000100000000
00000000000010100000101000000100000000
01000000000000000100101000000100000000
10000000000000000010101000000100000000
01010000000000000000011000000100000000
10000010000000000000011000000100000000
00000000100010000000011000000100000000
00000000010001000000011000000100000000
00001000000000100000011000000100000000
00000000001000010000011000000100000000
00000001000000001000011000000100000000
00000000000100000100011000000100000000
00100000000000000010011000000100000000
00011010000000000000000100000100000000
10001001000000000000000100000100000000
00000011100000000000000100000100000000
01010000010000000000000100000100000000
00000101010000000000000100000100000000
00100010000100000000000100000100000000
00010001000100000000000100000100000000
00000000101100000000000100000100000000
00010000100010000000000100000100000000
01000000000110000000000100000100000000
00110000000001000000000100000100000000
00000100000101000000000100000100000000
00000001001000100000000100000100000000
00000000000010101000000100000100000000
10100000000000000100000100000100000000
00001000000000010100000100000100000000
00000000001000001010000100000100000000
00010100000000000001000100000100000000
01000010000000000001000100000100000000
10000000100000000001000100000100000000
00000000011000000001000100000100000000
00000001000010000001000100000100000000
00000000000001010001000100000100000000
00001000000000001001000100000100000000
00000000000000100101000100000100000000
00100000000000000011000100000100000000
00001000000100000000100100000100000000
00000000100000010000100100000100000000
00000010000000001000100100000100000000
00000000000010000100100100000100000000
00000000000000100010100100000100000000
01100000000000000000010100000100000000
10000000001000000000010100000100000000
00001000000010000000010100000100000000
00000000010000010000010100000100000000
00000000000001001000010100000100000000
00000000000000000110010100000100000000
00000100000000000000110100000100000000
00000100001000000000001100000100000000
10000000000100000000001100000100000000
00000000000000110000001100000100000000
00000001000000000100001100000100000000
00000000000001000010001100000100000000
00000000010000000000101100000100000000
10000100000100000000000010000100000000
01000010000010000000000010000100000000
01000100000001000000000010000100000000
00010000010000100000000010000100000000
00100000001000100000000010000100000000
00001000001000010000000010000100000000
01010000000000001000000010000100000000
10000000100000001000000010000100000000
00000000000001101000000010000100000000
00000100100000000100000010000100000000
00000010010000000100000010000100000000
00000001001000000100000010000100000000
00100000000001000100000010000100000000
01000000000000100100000010000100000000
01100000000000000010000010000100000000
00000000000010100010000010000100000000
00000001000000010010000010000100000000
00001010000000000001000010000100000000
00010001000000000001000010000100000000
01000000000100000001000010000100000000
00000000100001000001000010000100000000
00000000000000110001000010000100000000
00100000000000001001000010000100000000
00000000000010000101000010000100000000
00000000010000000011000010000100000000
00011000000000000000100010000100000000
00000000011000000000100010000100000000
00000001000100000000100010000100000000
00000000100000100000100010000100000000
10000000000000000100100010000100000000
00010000100000000000010010000100000000
00000001010000000000010010000100000000
00100000000000010000010010000100000000
00001000000000000100010010000100000000
00000010000000000010010010000100000000
00000000000010000000110010000100000000
10100000000000000000001010000100000000
01000000001000000000001010000100000000
00000000100100000000001010000100000000
00001000000001000000001010000100000000
00000000000000011000001010000100000000
00000100000000000000011010000100000000
10010000000000000000000110000100000000
00000000110000000000000110000100000000
00000000001001000000000110000100000000
00000010000000010000000110000100000000
00000100000000001000000110000100000000
00001000000000000010000110000100000000
00100000000000000000100110000100000000
00000000000100000000010110000100000000
00100011000000000000000001000100000000
10000000101000000000000001000100000000
00010000100001000000000001000100000000
10000100000000100000000001000100000000
00000000011000100000000001000100000000
01000000100000010000000001000100000000
00000010100000001000000001000100000000
00100000000100001000000001000100000000
00001100000000000100000001000100000000
01000000000100000100000001000100000000
00000000000011000100000001000100000000
00000000001000010100000001000100000000
00011000000000000010000001000100000000
01000010000000000010000001000100000000
00000000000110000010000001000100000000
00000100000000010010000001000100000000
00000000100000000110000001000100000000
11000000000000000001000001000100000000
00000101000000000001000001000100000000
00001000010000000001000001000100000000
00100000001000000001000001000100000000
00000000100100000001000001000100000000
00000010000001000001000001000100000000
00000000000010010001000001000100000000
00000000000000101001000001000100000000
00010000000000000101000001000100000000
01100000000000000000100001000100000000
10001000000000000000100001000100000000
00000001100000000000100001000100000000
00000000000101000000100001000100000000
00010000000000001000100001000100000000
00001000100000000000010001000100000000
00010000010000000000010001000100000000
10000000000010000000010001000100000000
00000100000001000000010001000100000000
00000000000100010000010001000100000000
01000000000000001000010001000100000000
00000000000000100100010001000100000000
00000001000000000010010001000100000000
00110000000000000000001001000100000000
00001010000000000000001001000100000000
00000001001000000000001001000100000000
01000000000001000000001001000100000000
00000000010000010000001001000100000000
10000000000000000100001001000100000000
00000000000000000001101001000100000000
00100100000000000000000101000100000000
10000000010000000000000101000100000000
01000000000000100000000101000100000000
00000001000000010000000101000100000000
00000010000000000100000101000100000000
00000000001000000000100101000100000000
00000000000010000000001101000100000000
00101000000000000000000011000100000000
10000010000000000000000011000100000000
00000000001100000000000011000100000000
00000100000010000000000011000100000000
00000000010001000000000011000100000000
00000001000000100000000011000100000000
00000000000000010000100011000100000000
00000000000000000001010011000100000000
00000000000000000010001011000100000000
00001110000000000000000000100100000000
00011001000000000000000000100100000000
01000010100000000000000000100100000000
01000000011000000000000000100100000000
00000000000111000000000000100100000000
00000000001001100000000000100100000000
01000000000100010000000000100100000000
00100010000000001000000000100100000000
00000001100000001000000000100100000000
00000000010100001000000000100100000000
10000000000000011000000000100100000000
01100000000000000100000000100100000000
00000101000000000010000000100100000000
00000000110000000010000000100100000000
00000000001010000010000000100100000000
01000000000000001010000000100100000000
10000000000000000110000000100100000000
10001000000000000001000000100100000000
00010000001000000001000000100100000000
01000000000010000001000000100100000000
00000000010000100001000000100100000000
00000001000000010001000000100100000000
00000000100000000101000000100100000000
10000001000000000000100000100100000000
00000100000000100000100000100100000000
00010000000000010000100000100100000000
00000000000010001000100000100100000000
00000000000001000010100000100100000000
00010100000000000000010000100100000000
00001000010000000000010000100100000000
00000010000001000000010000100100000000
00000000100000100000010000100100000000
00000000001000001000010000100100000000
00000000000100000001010000100100000000
00000000000000000100110000100100000000
00010010000000000000001000100100000000
00000001010000000000001000100100000000
00000000001100000000001000100100000000
10000000000010000000001000100100000000
00000000000001010000001000100100000000
00001000000000000100001000100100000000
00000100000000000001001000100100000000
00000000100000000000101000100100000000
00000100100000000000000100100100000000
00000010010000000000000100100100000000
00100000000010000000000100100100000000
01000000000001000000000100100100000000
10000000000000100000000100100100000000
00010000000000001000000100100100000000
00000000000100000100000100100100000000
00000000000000010010000100100100000000
00000000000000000000011100100100000000
00110000000000000000000010100100000000
00000100010000000000000010100100000000
10000000001000000000000010100100000000
00001000000010000000000010100100000000
00000001000001000000000010100100000000
00000010000000100000000010100100000000
00000000100000010000000010100100000000
00000000000000001100000010100100000000
00000000000100000010000010100100000000
01000000000000000000100010100100000000
10010000000000000000000001100100000000
00000100001000000000000001100100000000
00000001000100000000000001100100000000
00100000000001000000000001100100000000
00001000000000100000000001100100000000
00000010000000010000000001100100000000
00000000010000000000100001100100000000
00000000000000001000001001100100000000
00011000001000000000000000010100000000
00000100011000000000000000010100000000
00101000000100000000000000010100000000
10000000001010000000000000010100000000
01000010000001000000000000010100000000
00000000110001000000000000010100000000
00001000010000100000000000010100000000
01000000000100100000000000010100000000
01001000000000010000000000010100000000
00010000010000010000000000010100000000
00000000100000110000000000010100000000
00100000010000001000000000010100000000
00000001000000101000000000010100000000
00001001000000000100000000010100000000
00000100000010000100000000010100000000
00010000000000100100000000010100000000
00000010100000000010000000010100000000
01000000100000000001000000010100000000
00000010000100000001000000010100000000
00100000000001000001000000010100000000
00000000001000010001000000010100000000
00000000000010001001000000010100000000
10000000000000000101000000010100000000
10000010000000000000100000010100000000
01000001000000000000100000010100000000
00000000000110000000100000010100000000
00000000001001000000100000010100000000
00000000100000000100100000010100000000
00000000000000001010100000010100000000
10000000100000000000010000010100000000
00000000001100000000010000010100000000
00100000000010000000010000010100000000
00000000000001100000010000010100000000
00010000000000001000010000010100000000
00000000000000010010010000010100000000
00000100000000000001010000010100000000
00001000000000000000110000010100000000
00100100000000000000001000010100000000
10000000010000000000001000010100000000
00010000000010000000001000010100000000
00000000000101000000001000010100000000
00000000000000001100001000010100000000
00000000000000000011001000010100000000
00000000000000010000101000010100000000
00000000010010000000000100010100000000
10000000000001000000000100010100000000
00000100000000100000000100010100000000
00000000100000001000000100010100000000
00000001000000000010000100010100000000
00010000000000000000100100010100000000
00000010000000000000010100010100000000
01000000000000000000001100010100000000
10000001000000000000000010010100000000
00100000100000000000000010010100000000
01000000010000000000000010010100000000
00000010001000000000000010010100000000
00010000000100000000000010010100000000
00000000000011000000000010010100000000
00000100000000010000000010010100000000
00001000000000001000000010010100000000
00000000000000000110000010010100000000
00000000000000000001000110010100000000
01010000000000000000000001010100000000
00000001010000000000000001010100000000
00000100000100000000000001010100000000
00001000000010000000000001010100000000
00000000000001010000000001010100000000
10000000000000001000000001010100000000
00100000000000000100000001010100000000
00000000000000100010000001010100000000
10000100000000000000000000110100000000
00001000100000000000000000110100000000
00000000000010010000000000110100000000
00000010000000000100000000110100000000
00010000000000000010000000110100000000
00100000000000000000100000110100000000
01000000000000000000010000110100000000
00000000000000100000001000110100000000
00000000000000000000000101110100000000
01000011000000000000000000001100000000
10100000010000000000000000001100000000
00000100001100000000000000001100000000
10000001000010000000000000001100000000
00010000010010000000000000001100000000
10000010000001000000000000001100000000
00000000110000100000000000001100000000
00010001000000010000000000001100000000
00100000100000010000000000001100000000
01000000000010010000000000001100000000
10010000000000001000000000001100000000
00000001001000001000000000001100000000
00001000000010001000000000001100000000
10000000001000000100000000001100000000
00001000000100000100000000001100000000
00001001000000000010000000001100000000
00000000000011000010000000001100000000
00000001100000000001000000001100000000
00000000000110000001000000001100000000
00010000000001000001000000001100000000
00000100000000100001000000001100000000
00001000000000010001000000001100000000
00000010000000001001000000001100000000
00100000000000000101000000001100000000
01000000000000000011000000001100000000
00010100000000000000100000001100000000
00000000001010000000100000001100000000
00100000000000100000100000001100000000
00000000000100010000100000001100000000
00000000100000001000100000001100000000
10001000000000000000010000001100000000
00000000010100000000010000001100000000
00000010000010000000010000001100000000
00000000001001000000010000001100000000
01000000000000100000010000001100000000
00000100000000010000010000001100000000
00100000000000001000010000001100000000
00000000100000000100010000001100000000
00010000000000000010010000001100000000
00010000100000000000001000001100000000
00100000000001000000001000001100000000
10000000000000100000001000001100000000
00000010000000010000001000001100000000
00000000000000000110001000001100000000
00000001000000000000101000001100000000
01001000000000000000000100001100000000
00000110000000000000000100001100000000
00000000000100100000000100001100000000
00000000001000010000000100001100000000
00000000010000000100000100001100000000
00000000100000000010000100001100000000
00000000000001000000100100001100000000
00000000000000001000001100001100000000
00001100000000000000000010001100000000
00100010000000000000000010001100000000
01000000100000000000000010001100000000
00010000001000000000000010001100000000
00000000000101000000000010001100000000
00000000010000010000000010001100000000
00000000000000000001100010001100000000
00000000000010000000001010001100000000
00000001000000000000000110001100000000
00000100010000000000000001001100000000
01000000001000000000000001001100000000
00000010000100000000000001001100000000
00100000000010000000000001001100000000
00010000000000100000000001001100000000
00000000000001001000000001001100000000
00000000000000000010100001001100000000
00000000000000000100000011001100000000
00100100000000000000000000101100000000
10000000000100000000000000101100000000
00000000010001000000000000101100000000
00000000000010000100000000101100000000
00000000000000100010000000101100000000
00000010000000000000100000101100000000
00000001000000000000010000101100000000
01000000000000000000001000101100000000
00000000000000000001000100101100000000
00000000100000000000000001101100000000
00110000000000000000000000011100000000
00001010000000000000000000011100000000
00000001000100000000000000011100000000
00000100000001000000000000011100000000
00000000000010100000000000011100000000
00000000000000011000000000011100000000
01000000000000000100000000011100000000
10000000000000000010000000011100000000
00000000000000000000010010011100000000
01110010000000000000000000000010000000
00101011000000000000000000000010000000
01001010100000000000000000000010000000
01011000010000000000000000000010000000
10000110010000000000000000000010000000
00100010110000000000000000000010000000
10100010001000000000000000000010000000
00010110001000000000000000000010000000
00110001001000000000000000000010000000
00011000101000000000000000000010000000
00001010011000000000000000000010000000
11000010000100000000000000000010000000
00100101000100000000000000000010000000
00010011000100000000000000000010000000
10100000100100000000000000000010000000
10001000001100000000000000000010000000
01000000101100000000000000000010000000
00000100011100000000000000000010000000
00101100000010000000000000000010000000
00011010000010000000000000000010000000
01000101000010000000000000000010000000
10000001100010000000000000000010000000
10001000010010000000000000000010000000
00000011010010000000000000000010000000
01000000110010000000000000000010000000
10010000001010000000000000000010000000
00100000101010000000000000000010000000
00000100100110000000000000000010000000
11000100000001000000000000000010000000
00001110000001000000000000000010000000
01010001000001000000000000000010000000
10001001000001000000000000000010000000
00101000100001000000000000000010000000
00010100100001000000000000000010000000
01100000010001000000000000000010000000
10010000010001000000000000000010000000
00000101001001000000000000000010000000
10000000101001000000000000000010000000
01001000000011000000000000000010000000
00000100010011000000000000000010000000
10100100000000100000000000000010000000
01000110000000100000000000000010000000
10000011000000100000000000000010000000
11000000100000100000000000000010000000
00110000100000100000000000000010000000
00001100001000100000000000000010000000
01010000000100100000000000000010000000
00001001000010100000000000000010000000
00010000010010100000000000000010000000
01000000001010100000000000000010000000
00100000000110100000000000000010000000
00000000110001100000000000000010000000
00100000001001100000000000000010000000
00000010000101100000000000000010000000
00110100000000010000000000000010000000
01001100000000010000000000000010000000
10010010000000010000000000000010000000
01100001000000010000000000000010000000
10100000010000010000000000000010000000
00001001010000010000000000000010000000
00000100110000010000000000000010000000
11000000000010010000000000000010000000
00000010100010010000000000000010000000
00000001001010010000000000000010000000
00100010000001010000000000000010000000
00001000000101010000000000000010000000
00101000000000110000000000000010000000
00000001100000110000000000000010000000
00000010010000110000000000000010000000
00010000001000110000000000000010000000
11100000000000001000000000000010000000
00011100000000001000000000000010000000
10010001000000001000000000000010000000
01000001010000001000000000000010000000
01000100001000001000000000000010000000
00110000000100001000000000000010000000
00001001000100001000000000000010000000
00000000110100001000000000000010000000
01010000000010001000000000000010000000
00000010001010001000000000000010000000
00000001100001001000000000000010000000
00000010010001001000000000000010000000
10001000000000101000000000000010000000
00000010100000101000000000000010000000
00000100010000101000000000000010000000
00000001001000101000000000000010000000
01000000000001101000000000000010000000
00001010000000011000000000000010000000
00010000100000011000000000000010000000
10000000000100011000000000000010000000
00000100000010011000000000000010000000
00000000001001011000000000000010000000
01100100000000000100000000000010000000
10010100000000000100000000000010000000
11000001000000000100000000000010000000
01010000100000000100000000000010000000
00001001100000000100000000000010000000
00110000010000000100000000000010000000
00000011001000000100000000000010000000
00000100101000000100000000000010000000
00001000010100000100000000000010000000
00100010000010000100000000000010000000
00000010100001000100000000000010000000
00000000011001000100000000000010000000
00000000000111000100000000000010000000
10000000010000100100000000000010000000
00000000001100100100000000000010000000
00000100000010100100000000000010000000
00000001000001100100000000000010000000
00011000000000010100000000000010000000
00000101000000010100000000000010000000
00100000001000010100000000000010000000
01000000000100010100000000000010000000
00000000010010010100000000000010000000
00000110000000001100000000000010000000
00100000100000001100000000000010000000
10000000000010001100000000000010000000
00010000000001001100000000000010000000
01101000000000000010000000000010000000
10011000000000000010000000000010000000
10000101000000000010000000000010000000
00010010100000000010000000000010000000
01000001100000000010000000000010000000
00001100010000000010000000000010000000
00100000011000000010000000000010000000
00000001010100000010000000000010000000
00001000001010000010000000000010000000
00010000000110000010000000000010000000
10100000000001000010000000000010000000
00010000001001000010000000000010000000
00000100000101000010000000000010000000
00001000100000100010000000000010000000
01000000010000100010000000000010000000
10000000000010100010000000000010000000
00010000010000010010000000000010000000
00000000101000010010000000000010000000
00000010000100010010000000000010000000
00000001000001010010000000000010000000
00000100000000110010000000000010000000
00000011000000001010000000000010000000
10000000001000001010000000000010000000
00000000000011001010000000000010000000
00100000000000101010000000000010000000
01000000000000011010000000000010000000
10000010000000000110000000000010000000
00100001000000000110000000000010000000
01000000001000000110000000000010000000
00000000100010000110000000000010000000
00001000000001000110000000000010000000
00000000010000001110000000000010000000
00110000000010000001000000000010000000
00010000000101000001000000000010000000
01100000000000100001000000000010000000
00001010000000100001000000000010000000
00000001010000100001000000000010000000
10000000001000100001000000000010000000
00000110000000010001000000000010000000
01000000001000010001000000000010000000
00000000000110010001000000000010000000
00101000000000001001000000000010000000
00000101000000001001000000000010000000
00000000011000001001000000000010000000
01000000000100001001000000000010000000
00000000000000111001000000000010000000
10000000100000000101000000000010000000
00000000110000000011000000000010000000
10000000000000010011000000000010000000
01000011000000000000100000000010000000
00100100100000000000100000000010000000
00010010010000000000100000000010000000
00001001001000000000100000000010000000
00000110000100000000100000000010000000
10000010000010000000100000000010000000
01000000001001000000100000000010000000
10000000000100100000100000000010000000
00000000100010100000100000000010000000
10000000100000010000100000000010000000
00010000000010010000100000000010000000
10000000010000001000100000000010000000
00001000000010001000100000000010000000
10001000000000000100100000000010000000
01000000000010000100100000000010000000
00000010000000100100100000000010000000
00100000000100000010100000000010000000
01010000000000000001100000000010000000
00100010000000000001100000000010000000
00000100000010000001100000000010000000
00000000000001010001100000000010000000
00000001000000000011100000000010000000
00100100001000000000010000000010000000
10000001001000000000010000000010000000
01001000000100000000010000000010000000
00010000100100000000010000000010000000
00100000010010000000010000000010000000
00010010000001000000010000000010000000
00010001000000100000010000000010000000
00000000101000100000010000000010000000
00000100100000001000010000000010000000
00010000001000001000010000000010000000
10000000000001001000010000000010000000
00100000000000011000010000000010000000
01000000000000100100010000000010000000
00000000000100001100010000000010000000
00010100000000000010010000000010000000
00000010001000000010010000000010000000
00000000000010010010010000000010000000
00100001000000000001010000000010000000
00001000100000000001010000000010000000
00000000010100000001010000000010000000
10000000000010000001010000000010000000
00000100000001000001010000000010000000
00010000000000000101010000000010000000
00011000000000000000110000000010000000
00000000001010000000110000000010000000
00000000010001000000110000000010000000
00000100000000100000110000000010000000
00000001000000010000110000000010000000
00000010000000001000110000000010000000
00000000100000000100110000000010000000
10000000000000000010110000000010000000
00011001000000000000001000000010000000
01100000100000000000001000000010000000
00000011100000000000001000000010000000
11000000001000000000001000000010000000
00100010000100000000001000000010000000
10000000010100000000001000000010000000
00000001001100000000001000000010000000
00100001000010000000001000000010000000
00010000100010000000001000000010000000
00000010000011000000001000000010000000
00010100000000100000001000000010000000
00001000000001100000001000000010000000
00000000100001010000001000000010000000
00000010000000010100001000000010000000
00000001000000001100001000000010000000
01000010000000000010001000000010000000
00000000100000001010001000000010000000
00000010010000000001001000000010000000
00100000001000000001001000000010000000
01000000000010000001001000000010000000
00000000100000100001001000000010000000
00000001000000010001001000000010000000
00000000000001001001001000000010000000
00000100000000000101001000000010000000
00001000000000000011001000000010000000
10000100000000000000101000000010000000
00010000001000000000101000000010000000
00000000000101000000101000000010000000
01000000000000010000101000000010000000
00000000010000000100101000000010000000
00000000000000100010101000000010000000
10100000000000000000011000000010000000
00000001010000000000011000000010000000
00001000000000010000011000000010000000
01000000000000001000011000000010000000
00000000001000000100011000000010000000
00000000000000000001111000000010000000
10001010000000000000000100000010000000
00000110100000000000000100000010000000
00100100010000000000000100000010000000
10000000110000000000000100000010000000
00000001011000000000000100000010000000
00000010001001000000000100000010000000
00000011000000010000000100000010000000
00000000010100010000000100000010000000
01001000000000001000000100000010000000
00000000100010001000000100000010000000
00000010010000000100000100000010000000
00010000000100000100000100000010000000
00001000000010000100000100000010000000
00100000000001000100000100000010000000
10000000000000010100000100000010000000
00010001000000000010000100000010000000
00000000000100100010000100000010000000
00100000100000000001000100000010000000
00010000001000000001000100000010000000
00000000000011000001000100000010000000
10000000000000001001000100000010000000
01000000000000000101000100000010000000
01000000100000000000100100000010000000
00000001000100000000100100000010000000
00010000000001000000100100000010000000
00001000000000010000100100000010000000
00100000000000001000100100000010000000
00000000001000000010100100000010000000
00000000000000100001100100000010000000
11000000000000000000010100000010000000
00000100000100000000010100000010000000
00000010000010000000010100000010000000
00001000000000100000010100000010000000
00000000000001010000010100000010000000
00100000000000000010010100000010000000
10010000000000000000001100000010000000
00101000000000000000001100000010000000
01000001000000000000001100000010000000
00000000010001000000001100000010000000
00000000001000100000001100000010000000
00000100000000010000001100000010000000
00000000000100001000001100000010000000
00000000100000000100001100000010000000
00000000000010000010001100000010000000
00001101000000000000000010000010000000
01000100100000000000000010000010000000
00000001110000000000000010000010000000
00101000001000000000000010000010000000
00000010101000000000000010000010000000
00010001000010000000000010000010000000
00001000100010000000000010000010000000
00000000010110000000000010000010000000
00001000010001000000000010000010000000
00100000000011000000000010000010000000
00011000000000100000000010000010000000
00000010000010100000000010000010000000
00000000100100010000000010000010000000
10000000000100000100000010000010000000
00000000000001010100000010000010000000
01010000000000000010000010000010000000
00000100000000001010000010000010000000
00010100000000000001000010000010000000
01000010000000000001000010000010000000
00000001000100000001000010000010000000
10000000000001000001000010000010000000
00000000001000000101000010000010000000
00000000000000100011000010000010000000
10010000000000000000100010000010000000
00001010000000000000100010000010000000
00100001000000000000100010000010000000
01000000010000000000100010000010000000
00000000001100000000100010000010000000
00000000100001000000100010000010000000
00000000000000101000100010000010000000
00000100000000000100100010000010000000
00000000000000010010100010000010000000
00000100000010000000010010000010000000
10000000000000010000010010000010000000
00000000010000001000010010000010000000
00000001000000000100010010000010000000
00000000000001000010010010000010000000
00110000000000000000001010000010000000
01000000000100000000001010000010000000
00000100000001000000001010000010000000
00000000001000001000001010000010000000
00000000000000100100001010000010000000
10000000000000000010001010000010000000
00000010000000000000011010000010000000
00000010000100000000000110000010000000
01000000000010000000000110000010000000
10000000000000100000000110000010000000
00000000000000011000000110000010000000
00000000100000000010000110000010000000
00000000010000000001000110000010000000
00000000001000000000010110000010000000
10110000000000000000000001000010000000
01000010000010000000000001000010000000
00100001000001000000000001000010000000
00100010000000100000000001000010000000
00001000001000010000000001000010000000
00010000000100010000000001000010000000
10000000000001010000000001000010000000
10000000100000001000000001000010000000
00000100000100001000000001000010000000
00101000000000000100000001000010000000
01000000010000000100000001000010000000
00000000000000110100000001000010000000
00000010010000000010000001000010000000
00000001001000000010000001000010000000
00000000100100000010000001000010000000
00010000000000100010000001000010000000
00100000000000010010000001000010000000
10001000000000000001000001000010000000
00000010100000000001000001000010000000
00000100001000000001000001000010000000
01000000000001000001000001000010000000
00000000000010001001000001000010000000
00000000000100000101000001000010000000
00000101000000000000100001000010000000
00001000100000000000100001000010000000
10000000001000000000100001000010000000
00100000000010000000100001000010000000
00000000010000100000100001000010000000
00000000000000011000100001000010000000
00010000000000000100100001000010000000
00000000000001000010100001000010000000
00001100000000000000010001000010000000
00000000001100000000010001000010000000
00000000100010000000010001000010000000
00000000010000010000010001000010000000
01000000000000000010010001000010000000
00000000000000100001010001000010000000
10000001000000000000001001000010000000
00001000010000000000001001000010000000
00000000101000000000001001000010000000
00010000000000001000001001000010000000
00000100000000000010001001000010000000
00000000000001000000011001000010000000
01010000000000000000000101000010000000
00100000000100000000000101000010000000
00000000010010000000000101000010000000
00000100000000100000000101000010000000
00000000000000001100000101000010000000
00000001000000000001000101000010000000
00000010000000000000001101000010000000
01001000000000000000000011000010000000
10000100000000000000000011000010000000
00000000011000000000000011000010000000
00000000000100100000000011000010000000
00000001000000001000000011000010000000
00000010000000000100000011000010000000
00000000000000010001000011000010000000
00010000000000000000010011000010000000
00000000000010000000001011000010000000
10001100000000000000000000100010000000
10100001000000000000000000100010000000
00010001100000000000000000100010000000
01000000010100000000000000100010000000
10000000000011000000000000100010000000
00001000010000100000000000100010000000
01000010000000010000000000100010000000
00000000001100010000000000100010000000
10000010000000001000000000100010000000
00100000010000001000000000100010000000
00000001010000000100000000100010000000
00010000000010000100000000100010000000
00000110000000000010000000100010000000
10000000010000000010000000100010000000
00100000000010000010000000100010000000
00000000000001100010000000100010000000
00000000000100001010000000100010000000
01000000100000000001000000100010000000
00010000010000000001000000100010000000
00000000001001000001000000100010000000
00000000000100100001000000100010000000
00000000000000000111000000100010000000
01100000000000000000100000100010000000
00000010100000000000100000100010000000
00000100001000000000100000100010000000
00010000000100000000100000100010000000
00000000010010000000100000100010000000
00000001000000100000100000100010000000
00000000000001001000100000100010000000
00000000000000010100100000100010000000
00001000000000000010100000100010000000
10000000000000000001100000100010000000
00110000000000000000010000100010000000
01000100000000000000010000100010000000
00000000110000000000010000100010000000
00000000000010100000010000100010000000
00001000000000000100010000100010000000
00000010000000000001010000100010000000
10000000100000000000001000100010000000
00000100010000000000001000100010000000
00001000001000000000001000100010000000
01000000000001000000001000100010000000
00000010000000100000001000100010000000
00000000000010001000001000100010000000
00100000000000000100001000100010000000
00000000000000010010001000100010000000
00011000000000000000000100100010000000
00000101000000000000000100100010000000
00000000100100000000000100100010000000
00100000000000100000000100100010000000
00000000001000001000000100100010000000
01000000000000000010000100100010000000
00000000000000010001000100100010000000
00000000000000000000110100100010000000
00010010000000000000000010100010000000
01000000001000000000000010100010000000
00100000000000010000000010100010000000
00000000100000001000000010100010000000
00000001000000000010000010100010000000
00001000000000000001000010100010000000
00000000000100000000010010100010000000
00000000000001000000000110100010000000
00010100000000000000000001100010000000
01000001000000000000000001100010000000
00000000000110000000000001100010000000
00000010000001000000000001100010000000
00000000001000100000000001100010000000
00000000100000010000000001100010000000
00100000000000000001000001100010000000
00000000000000001000010001100010000000
00000000000000000000101001100010000000
10000000000000000000000101100010000000
00000111000000000000000000010010000000
00001100100000000000000000010010000000
10000010100000000000000000010010000000
00100001010000000000000000010010000000
10000000011000000000000000010010000000
00100000001100000000000000010010000000
10000000000101000000000000010010000000
00000000000011100000000000010010000000
00000000000100110000000000010010000000
00100000000010001000000000010010000000
10100000000000000100000000010010000000
00010001000000000100000000010010000000
00000000110000000100000000010010000000
00000000001010000100000000010010000000
01000000000000001100000000010010000000
11000000000000000010000000010010000000
00110000000000000010000000010010000000
00100100000000000001000000010010000000
01000000010000000001000000010010000000
00000001000010000001000000010010000000
00000010000001000001000000010010000000
00001000000000010001000000010010000000
00010000000000001001000000010010000000
00000000000000100101000000010010000000
00000000001000000011000000010010000000
01000100000000000000100000010010000000
00001000000100000000100000010010000000
00100000000001000000100000010010000000
00000000001000010000100000010010000000
00000000100000001000100000010010000000
00000000010000000010100000010010000000
01000000100000000000010000010010000000
10000000000000100000010000010010000000
00000010000000010000010000010010000000
00001000000000001000010000010010000000
00000000000001000100010000010010000000
00001010000000000000001000010010000000
00000100001000000000001000010010000000
00000001000000100000001000010010000000
00000000010000010000001000010010000000
00000000000100000100001000010010000000
00000000000010000000101000010010000000
00000000000000000010011000010010000000
00001001000000000000000100010010000000
00000000101000000000000100010010000000
00000000000110000000000100010010000000
01000000000001000000000100010010000000
00000000000000101000000100010010000000
00000100000000000010000100010010000000
00000010000000000000100100010010000000
00000000010000000000010100010010000000
00000010010000000000000010010010000000
00000001001000000000000010010010000000
00010000000001000000000010010010000000
00100000000000100000000010010010000000
01000000000000010000000010010010000000
10000000000000001000000010010010000000
00001000000000000100000010010010000000
00000000000010000010000010010010000000
00000000000000000000001110010010000000
00011000000000000000000001010010000000
00000010001000000000000001010010000000
01000000000100000000000001010010000000
10000000000010000000000001010010000000
00000100000001000000000001010010000000
00000000100000100000000001010010000000
00000001000000010000000001010010000000
00000000010000001000000001010010000000
00000000000000000110000001010010000000
00000000000000000001100001010010000000
00100000000000000000010001010010000000
01001000000000000000000000110010000000
00000010000100000000000000110010000000
00000000100010000000000000110010000000
00010000000000100000000000110010000000
00000100000000010000000000110010000000
00000001000000001000000000110010000000
00000000001000000000010000110010000000
00000000000000000100000100110010000000
10000001010000000000000000001010000000
00001100000100000000000000001010000000
00000010001100000000000000001010000000
00010100000010000000000000001010000000
01000000000101000000000000001010000000
00100001000000100000000000001010000000
00000000011000100000000000001010000000
00000100001000010000000000001010000000
00100000000010010000000000001010000000
00100100000000001000000000001010000000
00001000001000001000000000001010000000
00000000010000011000000000001010000000
00010000001000000100000000001010000000
00000000100000010100000000001010000000
00000100100000000010000000001010000000
00000010000001000010000000001010000000
00001000000000010010000000001010000000
10100000000000000001000000001010000000
00010001000000000001000000001010000000
00001000010000000001000000001010000000
00000000100001000001000000001010000000
00000010000000000101000000001010000000
00000000000100000011000000001010000000
00100000010000000000100000001010000000
00000001000010000000100000001010000000
00010000000000100000100000001010000000
00000000000100001000100000001010000000
00000000000001000100100000001010000000
01000000000000000010100000001010000000
00000000001000000001100000001010000000
01000001000000000000010000001010000000
00100000100000000000010000001010000000
00000000000011000000010000001010000000
00000000000100100000010000001010000000
10000000000000000100010000001010000000
00000000010000000010010000001010000000
00000000000000010001010000001010000000
01000000010000000000001000001010000000
00000000000110000000001000001010000000
00010000000001000000001000001010000000
00000000000000110000001000001010000000
10000000000000001000001000001010000000
00001000000000000100001000001010000000
00000010000000000000101000001010000000
00000100000000000000011000001010000000
00010010000000000000000100001010000000
01000000001000000000000100001010000000
00001000000001000000000100001010000000
00000000000010100000000100001010000000
00000000000000000110000100001010000000
00000100000000000001000100001010000000
10000000000000000000100100001010000000
00000000000000001000010100001010000000
10000000100000000000000010001010000000
00000000001001000000000010001010000000
01000000000000100000000010001010000000
00000010000000010000000010001010000000
00000000010000000100000010001010000000
00000000000000001001000010001010000000
00001000000000000000010010001010000000
00000001000000000000001010001010000000
00100000000000000000000110001010000000
01000000100000000000000001001010000000
00010000010000000000000001001010000000
00100000001000000000000001001010000000
00000001000100000000000001001010000000
00001000000010000000000001001010000000
00000000000001100000000001001010000000
00000010000000001000000001001010000000
00000100000000000100000001001010000000
10000000000000000010000001001010000000
00000000000000000000100011001010000000
00101000000000000000000000101010000000
00000000101000000000000000101010000000
00000010000010000000000000101010000000
00000100000001000000000000101010000000
10000000000000010000000000101010000000
00000000000000101000000000101010000000
01000000000000000100000000101010000000
00010000000000000010000000101010000000
10001000000000000000000000011010000000
01000010000000000000000000011010000000
00000100010000000000000000011010000000
00000000000001001000000000011010000000
00000001000000000010000000011010000000
00010000000000000000010000011010000000
00100000000000000000001000011010000000
00000000000000010000000100011010000000
00000000000000000000000010111010000000
10000100100000000000000000000110000000
00100001100000000000000000000110000000
01010000001000000000000000000110000000
00000010000110000000000000000110000000
01000000100001000000000000000110000000
00001000001001000000000000000110000000
01000001000000100000000000000110000000
10000000000001100000000000000110000000
00000000011000010000000000000110000000
00001000100000001000000000000110000000
00010000010000001000000000000110000000
00100000000001001000000000000110000000
01001000000000000100000000000110000000
00000000100100000100000000000110000000
00000100000001000100000000000110000000
01000000000100000010000000000110000000
00000100000010000010000000000110000000
00000100010000000001000000000110000000
00000000101000000001000000000110000000
00001000000010000001000000000110000000
00000000000000010101000000000110000000
00000010000000000011000000000110000000
10100000000000000000100000000110000000
00000000110000000000100000000110000000
00000000000011000000100000000110000000
00001000000000100000100000000110000000
00000010000000010000100000000110000000
00000100000000001000100000000110000000
00000001000000000100100000000110000000
00010000000000000010100000000110000000
00001010000000000000010000000110000000
00000000000101000000010000000110000000
00010000000000010000010000000110000000
00000000000010001000010000000110000000
00000000010000000100010000000110000000
01000000000000000001010000000110000000
10001000000000000000001000000110000000
01000100000000000000001000000110000000
00000000001010000000001000000110000000
00000001000001000000001000000110000000
00000000000100100000001000000110000000
00100000000000010000001000000110000000
00000010000000001000001000000110000000
00010000000000000100001000000110000000
00000000010000000010001000000110000000
00001000010000000000000100000110000000
00010000000000100000000100000110000000
01000000000000010000000100000110000000
00000001000000001000000100000110000000
10000000000000000010000100000110000000
00000000000100000001000100000110000000
00000000100000000000010100000110000000
00100100000000000000000010000110000000
00000011000000000000000010000110000000
10000000010000000000000010000110000000
00000000000010010000000010000110000000
00000000000100001000000010000110000000
00000000001000000010000010000110000000
00000000000000100000010010000110000000
00000000000000000001001010000110000000
00000000000000000100000110000110000000
00000110000000000000000001000110000000
00010001000000000000000001000110000000
00100000010000000000000001000110000000
00001000000100000000000001000110000000
00000000000010100000000001000110000000
00000000001000001000000001000110000000
00000000000000000000110001000110000000
00000000000001000000000101000110000000
00000000100000000000000011000110000000
00000010001000000000000000100110000000
00100000000100000000000000100110000000
00000001000010000000000000100110000000
00010000000001000000000000100110000000
00001000000000010000000000100110000000
00000000000000100100000000100110000000
00000000000000001001000000100110000000
10000000000000000000010000100110000000
00000000000000000010000001100110000000
00010010000000000000000000010110000000
01000000000010000000000000010110000000
00000000001000100000000000010110000000
10000000000000010000000000010110000000
00000000000001000010000000010110000000
00000001000000000000010000010110000000
00000000100000000000001000010110000000
00100000000000000000000100010110000000
00000000000000000000100010010110000000
00000000010000000000000000110110000000
11000000000000000000000000001110000000
00011000000000000000000000001110000000
00000101000000000000000000001110000000
00000000100010000000000000001110000000
00000010000000100000000000001110000000
00000000000001010000000000001110000000
00000000000000001100000000001110000000
00100000000000000010000000001110000000
00000000000000000000001001001110000000
00000000000000000001000000011110000000
10110100000000000000000000000001000000
11001100000000000000000000000001000000
00111001000000000000000000000001000000
11000010100000000000000000000001000000
00010101100000000000000000000001000000
10001001010000000000000000000001000000
00100101010000000000000000000001000000
10100000110000000000000000000001000000
00101100001000000000000000000001000000
10000110001000000000000000000001000000
01000011001000000000000000000001000000
00010001011000000000000000000001000000
01010001000100000000000000000001000000
00001011000100000000000000000001000000
00011000100100000000000000000001000000
00001100010100000000000000000001000000
10010000001100000000000000000001000000
00000101001100000000000000000001000000
01100001000010000000000000000001000000
00010010100010000000000000000001000000
00001001100010000000000000000001000000
01010000010010000000000000000001000000
10000000101010000000000000000001000000
01000100000110000000000000000001000000
00100000010110000000000000000001000000
00000010001110000000000000000001000000
00010110000001000000000000000001000000
00001101000001000000000000000001000000
00100010100001000000000000000001000000
01000000110001000000000000000001000000
01000100001001000000000000000001000000
00000001101001000000000000000001000000
00100000011001000000000000000001000000
01001000000101000000000000000001000000
10000100000101000000000000000001000000
00010000010101000000000000000001000000
10001000000011000000000000000001000000
00000010010011000000000000000001000000
11010000000000100000000000000001000000
01100010000000100000000000000001000000
00000111000000100000000000000001000000
00101000100000100000000000000001000000
01000100100000100000000000000001000000
00010100010000100000000000000001000000
00001010010000100000000000000001000000
00110000001000100000000000000001000000
01001000001000100000000000000001000000
10001000000100100000000000000001000000
00000010100100100000000000000001000000
01000000010100100000000000000001000000
10000010000010100000000000000001000000
00100100000001100000000000000001000000
00000010001001100000000000000001000000
01010010000000010000000000000001000000
00100011000000010000000000000001000000
01000001100000010000000000000001000000
01100000010000010000000000000001000000
00011000010000010000000000000001000000
10000100010000010000000000000001000000
10100000001000010000000000000001000000
00000110000100010000000000000001000000
00101000000010010000000000000001000000
11000000000001010000000000000001000000
00000100100001010000000000000001000000
00001000001001010000000000000001000000
00100000000101010000000000000001000000
00010000000011010000000000000001000000
00000000011000110000000000000001000000
00010000000100110000000000000001000000
00000001000010110000000000000001000000
00011010000000001000000000000001000000
00100110000000001000000000000001000000
01001001000000001000000000000001000000
00110000100000001000000000000001000000
01010000001000001000000000000001000000
10001000001000001000000000000001000000
00000100101000001000000000000001000000
00000010011000001000000000000001000000
10000000010100001000000000000001000000
10000001000010001000000000000001000000
01100000000001001000000000000001000000
00000001010001001000000000000001000000
00000000100101001000000000000001000000
00010001000000101000000000000001000000
10000000100000101000000000000001000000
00000100000010101000000000000001000000
00010100000000011000000000000001000000
10000010000000011000000000000001000000
00000000110000011000000000000001000000
00000001001000011000000000000001000000
00001000000100011000000000000001000000
01110000000000000100000000000001000000
00001110000000000100000000000001000000
01001000100000000100000000000001000000
10000001100000000100000000000001000000
00100000101000000100000000000001000000
11000000000100000100000000000001000000
00100010000100000100000000000001000000
00011000000010000100000000000001000000
00000100100010000100000000000001000000
00000000011010000100000000000001000000
00101000000001000100000000000001000000
00000001000101000100000000000001000000
00000000110000100100000000000001000000
00000001001000100100000000000001000000
10000000000001100100000000000001000000
10010000000000010100000000000001000000
01000100000000010100000000000001000000
00000001010000010100000000000001000000
00000010001000010100000000000001000000
00000000100100010100000000000001000000
00100000000000110100000000000001000000
10100000000000001100000000000001000000
00000101000000001100000000000001000000
00001000010000001100000000000001000000
01000000000010001100000000000001000000
00000010000001001100000000000001000000
00000000000100101100000000000001000000
00110010000000000010000000000001000000
01001010000000000010000000000001000000
11000001000000000010000000000001000000
01100000100000000010000000000001000000
10010000100000000010000000000001000000
00101000010000000010000000000001000000
00000100110000000010000000000001000000
00011000001000000010000000000001000000
10100000000100000010000000000001000000
00000001100100000010000000000001000000
00000010010100000010000000000001000000
00000100001010000010000000000001000000
00010001000001000010000000000001000000
10000000010001000010000000000001000000
10000100000000100010000000000001000000
00000001010000100010000000000001000000
00000000001100100010000000000001000000
00000000000011100010000000000001000000
01000000001000010010000000000001000000
00000000000110010010000000000001000000
00000010000001010010000000000001000000
00000000100000110010000000000001000000
00001100000000001010000000000001000000
00000010100000001010000000000001000000
00010000000100001010000000000001000000
00100000000010001010000000000001000000
00000000001001001010000000000001000000
00000011000000000110000000000001000000
00010000010000000110000000000001000000
10000000001000000110000000000001000000
01000000000001000110000000000001000000
00001000000000100110000000000001000000
10010001000000000001000000000001000000
00001010100000000001000000000001000000
00100010001000000001000000000001000000
10000010000100000001000000000001000000
01000010000010000001000000000001000000
00000100010010000001000000000001000000
00000000100010100001000000000001000000
00000001000100010001000000000001000000
00001000000000110001000000000001000000
01000100000000001001000000000001000000
00000000000001101001000000000001000000
10001000000000000101000000000001000000
00000000001001000101000000000001000000
00000010000000100101000000000001000000
00000000100000001101000000000001000000
00100000000000100011000000000001000000
00000000000000010111000000000001000000
10000000011000000000100000000001000000
00011000000001000000100000000001000000
00001000000010100000100000000001000000
00110000000000010000100000000001000000
00000101000000010000100000000001000000
00000000101000010000100000000001000000
01000000000100010000100000000001000000
11000000000000001000100000000001000000
00000011000000001000100000000001000000
00100000000100001000100000000001000000
00000000000011001000100000000001000000
00010100000000000100100000000001000000
00000010100000000100100000000001000000
00000000001100000100100000000001000000
00100000000010000100100000000001000000
00000000000000011100100000000001000000
01000000010000000010100000000001000000
10100000000000000001100000000001000000
01001000000000000001100000000001000000
00000100000100000001100000000001000000
00000001000010000001100000000001000000
00000000010001000001100000000001000000
00000000001000100001100000000001000000
00000010000000010001100000000001000000
00010000000000001001100000000001000000
00000000100000000011100000000001000000
00100001100000000000010000000001000000
00010010010000000000010000000001000000
00001001001000000000010000000001000000
00000100100100000000010000000001000000
10010000000010000000010000000001000000
00000011000010000000010000000001000000
01000001000001000000010000000001000000
00100000000100100000010000000001000000
01000000000010010000010000000001000000
00000000010001010000010000000001000000
01000000010000001000010000000001000000
00001000000001001000010000000001000000
01000000001000000100010000000001000000
00000100000001000100010000000001000000
01000100000000000010010000000001000000
00100000000001000010010000000001000000
00000001000000010010010000000001000000
00011000000000000001010000000001000000
00100100000000000001010000000001000000
10000000010000000001010000000001000000
00000000101000000001010000000001000000
00000000000100000101010000000001000000
00000000000010000011010000000001000000
00101000000000000000110000000001000000
00010001000000000000110000000001000000
10000000100000000000110000000001000000
00000010000001000000110000000001000000
00000000000000101000110000000001000000
10001010000000000000001000000001000000
00010010000100000000001000000001000000
10000001000100000000001000000001000000
01000000100100000000001000000001000000
00100100000010000000001000000001000000
00001000010010000000001000000001000000
00010000001001000000001000000001000000
00001001000000100000001000000001000000
00001000100000010000001000000001000000
00000000010100010000001000000001000000
10000000000001001000001000000001000000
00000010010000000100001000000001000000
00001000000100000100001000000001000000
01000000000000100100001000000001000000
00010000000000001100001000000001000000
00100000000000010010001000000001000000
00000000000010000110001000000001000000
00100001000000000001001000000001000000
10000000100000000001001000000001000000
01000000001000000001001000000001000000
00000100000001000001001000000001000000
00010000000000010001001000000001000000
00000000000010001001001000000001000000
00010000100000000000101000000001000000
00000100010000000000101000000001000000
00000000001010000000101000000001000000
01000000000001000000101000000001000000
00000010000000100000101000000001000000
00001000000000000010101000000001000000
11000000000000000000011000000001000000
00001100000000000000011000000001000000
00000000000101000000011000000001000000
00000000001000100000011000000001000000
00000010000000010000011000000001000000
00000000100000001000011000000001000000
00000001000000000100011000000001000000
00000000010000000010011000000001000000
10100001000000000000000100000001000000
00001100100000000000000100000001000000
00110000010000000000000100000001000000
00000001110000000000000100000001000000
01100000000100000000000100000001000000
00010001000010000000000100000001000000
01000000001010000000000100000001000000
00000000100110000000000100000001000000
00010000100001000000000100000001000000
00001000010001000000000100000001000000
00000001000001100000000100000001000000
00001010000000010000000100000001000000
00000100000000110000000100000001000000
00000000010000101000000100000001000000
10000000010000000100000100000001000000
00000001000000001010000100000001000000
00000000100000000110000100000001000000
00010010000000000001000100000001000000
00001001000000000001000100000001000000
00000000001100000001000100000001000000
01000000000001000001000100000001000000
00100000000000010001000100000001000000
10000100000000000000100100000001000000
00000001001000000000100100000001000000
00010000000100000000100100000001000000
00100000000001000000100100000001000000
00000000010000010000100100000001000000
00000000100000001000100100000001000000
00000000000000100100100100000001000000
00000010000000000010100100000001000000
01000010000000000000010100000001000000
00001000000100000000010100000001000000
00000000000010100000010100000001000000
10000000000000010000010100000001000000
00100000000000001000010100000001000000
00000000001000000010010100000001000000
01010000000000000000001100000001000000
00000000101000000000001100000001000000
00000100000000001000001100000001000000
00100000000000000100001100000001000000
00000000000100000010001100000001000000
00000000010000000001001100000001000000
00000000000000000000111100000001000000
01000101000000000000000010000001000000
10001000100000000000000010000001000000
00000011010000000000000010000001000000
00010010001000000000000010000001000000
01000000011000000000000010000001000000
00000000101100000000000010000001000000
00000001000100100000000010000001000000
10000000000010010000000010000001000000
00000001100000001000000010000001000000
00000000001010001000000010000001000000
00100100000000000100000010000001000000
00000000010001000100000010000001000000
00000001001000000010000010000001000000
00001000000010000010000010000001000000
00000100000001000010000010000001000000
00010000000000100010000010000001000000
01000000000000001010000010000001000000
00110000000000000001000010000001000000
01000000100000000001000010000001000000
00000000000101000001000010000001000000
00000000010000100001000010000001000000
00000000001000010001000010000001000000
00001000000000001001000010000001000000
00000001000000000101000010000001000000
00000010000000000011000010000001000000
00010000010000000000100010000001000000
00001000000100000000100010000001000000
00000000000001100000100010000001000000
01000000000000000100100010000001000000
00100000000000000010100010000001000000
00100000010000000000010010000001000000
10000000000100000000010010000001000000
00000000100010000000010010000001000000
00001000000000100000010010000001000000
00000100000000001000010010000001000000
00010000000000000100010010000001000000
00000000000000010000110010000001000000
01100000000000000000001010000001000000
10010000000000000000001010000001000000
00000010000010000000001010000001000000
00000001000001000000001010000001000000
00000100000000010000001010000001000000
00000000000000101000001010000001000000
00000000000000000001101010000001000000
01001000000000000000000110000001000000
00010100000000000000000110000001000000
00100000100000000000000110000001000000
10000000000001000000000110000001000000
00000000001000100000000110000001000000
00000000000100010000000110000001000000
00000010000000001000000110000001000000
00000000000010000100000110000001000000
00000000010000000010000110000001000000
00000000000000000001010110000001000000
10101000000000000000000001000001000000
00000110100000000000000001000001000000
00100010010000000000000001000001000000
00000000111000000000000001000001000000
00010100000100000000000001000001000000
00000001010100000000000001000001000000
00001000100001000000000001000001000000
00000100010001000000000001000001000000
00000000001011000000000001000001000000
00000100001000100000000001000001000000
00010000000001100000000001000001000000
00001100000000010000000001000001000000
00000001000001010000000001000001000000
00000000010010001000000001000001000000
10000010000000000100000001000001000000
01000000000010000010000001000001000000
00000000000000101010000001000001000000
00100000100000000001000001000001000000
00010000010000000001000001000001000000
00001000001000000001000001000001000000
01000000000100000001000001000001000000
00000001000000100001000001000001000000
00000000000000011001000001000001000000
00000100000000000101000001000001000000
00000000000001000011000001000001000000
00001010000000000000100001000001000000
00100001000000000000100001000001000000
00000000100010000000100001000001000000
01000000000000100000100001000001000000
10000000000000010000100001000001000000
00000000000100000010100001000001000000
01001000000000000000010001000001000000
00000101000000000000010001000001000000
00010000100000000000010001000001000000
00100000001000000000010001000001000000
00000000000110000000010001000001000000
00000000010000100000010001000001000000
10000000000000001000010001000001000000
00000000000000010100010001000001000000
00000010000000000010010001000001000000
00000000000000000001110001000001000000
00000010000001000000001001000001000000
10000000000000100000001001000001000000
01000000000000001000001001000001000000
00000000001000000100001001000001000000
00000000100000000010001001000001000000
11000000000000000000000101000001000000
00011000000000000000000101000001000000
00100000000010000000000101000001000000
00000010000000100000000101000001000000
00000000000100000100000101000001000000
00000000000000010010000101000001000000
00000001000000000000001101000001000000
10000000010000000000000011000001000000
00000001000010000000000011000001000000
00100000000001000000000011000001000000
01000000000000010000000011000001000000
00000000000000001100000011000001000000
00000000001000000000100011000001000000
00000000000100000000001011000001000000
01011000000000000000000000100001000000
10000001001000000000000000100001000000
10000000100100000000000000100001000000
10000000010010000000000000100001000000
00100001000001000000000000100001000000
00010000100000100000000000100001000000
10001000000000010000000000100001000000
00010001000000010000000000100001000000
10010000000000001000000000100001000000
00000100000100001000000000100001000000
00001000000010001000000000100001000000
01000000000000101000000000100001000000
01000000010000000100000000100001000000
00000010000010000100000000100001000000
00010100000000000010000000100001000000
00100000001000000010000000100001000000
00000000000000011010000000100001000000
00000000011000000001000000100001000000
00001000000100000001000000100001000000
00000010000001000001000000100001000000
00000100000000100001000000100001000000
00000000100000010001000000100001000000
00100000000000001001000000100001000000
00010000000000000101000000100001000000
01000000000000000011000000100001000000
01000100000000000000100000100001000000
00000001010000000000100000100001000000
00000010000100000000100000100001000000
00100000000000100000100000100001000000
00000000000001000100100000100001000000
00000000000010000010100000100001000000
00000010100000000000010000100001000000
00000100010000000000010000100001000000
01000000000100000000010000100001000000
00010000000001000000010000100001000000
10000000000000100000010000100001000000
00000000001000010000010000100001000000
00000000000000001100010000100001000000
00001000000000000010010000100001000000
10100000000000000000001000100001000000
00000110000000000000001000100001000000
00000000000110000000001000100001000000
00000000010001000000001000100001000000
00000000001000001000001000100001000000
00000000000000010000101000100001000000
10000010000000000000000100100001000000
01000000100000000000000100100001000000
00000100001000000000000100100001000000
00000000010100000000000100100001000000
00001000000000000100000100100001000000
00000000000000100000001100100001000000
00101000000000000000000010100001000000
00010000000010000000000010100001000000
00000000001001000000000010100001000000
00000010000000010000000010100001000000
00000000000000000110000010100001000000
00000000100000000000100010100001000000
00000001000000000000000110100001000000
00100100000000000000000001100001000000
01000010000000000000000001100001000000
00000000001100000000000001100001000000
00000000000010010000000001100001000000
00000000100000000100000001100001000000
00000001000000000010000001100001000000
00000000000000001000100001100001000000
00001000000000000000001001100001000000
00000000000001000000000101100001000000
00000000000000000001000011100001000000
01000110000000000000000000010001000000
10000011000000000000000000010001000000
01010000100000000000000000010001000000
00001000110000000000000000010001000000
11000000001000000000000000010001000000
00100000001010000000000000010001000000
10010000000001000000000000010001000000
01000000000001100000000000010001000000
00000100001000010000000000010001000000
10000000000000110000000000010001000000
00100001000000001000000000010001000000
00000000000110001000000000010001000000
01000001000000000100000000010001000000
00010000001000000100000000010001000000
10000000000010000100000000010001000000
00000000101000000010000000010001000000
00001000000001000010000000010001000000
01100000000000000001000000010001000000
00000100100000000001000000010001000000
00000010010000000001000000010001000000
00000000001000001001000000010001000000
00000000000100000011000000010001000000
00100000010000000000100000010001000000
00001000001000000000100000010001000000
00000000000100100000100000010001000000
00000000000010010000100000010001000000
10000000000000000010100000010001000000
00110000000000000000010000010001000000
10000100000000000000010000010001000000
00000001010000000000010000010001000000
00000010000100000000010000010001000000
00001000000010000000010000010001000000
00000000001001000000010000010001000000
00000000100000010000010000010001000000
00000000000000100100010000010001000000
00000000000000001010010000010001000000
01000000000000000000110000010001000000
00011000000000000000001000010001000000
00100010000000000000001000010001000000
00000000011000000000001000010001000000
00000000000001010000001000010001000000
00000100000000000010001000010001000000
00000000000000100001001000010001000000
00000001000000000000101000010001000000
01000000010000000000000100010001000000
00000010001000000000000100010001000000
00000100000100000000000100010001000000
00100000000000100000000100010001000000
00000001000000010000000100010001000000
10000000000000001000000100010001000000
00000000000001000100000100010001000000
00010000000000000010000100010001000000
10100000000000000000000010010001000000
00001100000000000000000010010001000000
00000010100000000000000010010001000000
00000000010010000000000010010001000000
00010000000000010000000010010001000000
00000000000100000100000010010001000000
00000000000000001000100010010001000000
00000000000000000000011010010001000000
00001001000000000000000001010001000000
10000000100000000000000001010001000000
00100000000100000000000001010001000000
00010000000000001000000001010001000000
00000000010000000100000001010001000000
00000100000000000000100001010001000000
00000000000010000000001001010001000000
00000000000000000001000101010001000000
00000000000000100000000011010001000000
00001010000000000000000000110001000000
00100000100000000000000000110001000000
00000000000011000000000000110001000000
00000001000000100000000000110001000000
00000000000100010000000000110001000000
00000000010000001000000000110001000000
00010000000000000000100000110001000000
00000000000000000100001000110001000000
00000000000000000000010100110001000000
01000000000000000000000010110001000000
11100000000000000000000000001001000000
10011000000000000000000000001001000000
00000011100000000000000000001001000000
00000110010000000000000000001001000000
01000001010000000000000000001001000000
00010000101000000000000000001001000000
01000000001100000000000000001001000000
00010000000110000000000000001001000000
01000000000010100000000000001001000000
00000000000001110000000000001001000000
00000000000010011000000000001001000000
00010000000001000100000000001001000000
01010000000000000010000000001001000000
00001000100000000010000000001001000000
00000000011000000010000000001001000000
00000000000101000010000000001001000000
00100000000000000110000000001001000000
00000100001000000001000000001001000000
00100000000100000001000000001001000000
00001000000010000001000000001001000000
10000000000000010001000000001001000000
00000000010000001001000000001001000000
00000001000000000011000000001001000000
00010010000000000000100000001001000000
00100000001000000000100000001001000000
10000000000100000000100000001001000000
00000000100001000000100000001001000000
00000001000000100000100000001001000000
00000100000000001000100000001001000000
00001000000000000100100000001001000000
00000000000000010010100000001001000000
00100010000000000000010000001001000000
10000000001000000000010000001001000000
00000100000010000000010000001001000000
00010000000000100000010000001001000000
00000000000100001000010000001001000000
00000000010000000100010000001001000000
01000000000000000001010000001001000000
00100000010000000000001000001001000000
01000000000000010000001000001001000000
00000001000000001000001000001001000000
00000100000000000100001000001001000000
00000000000000100010001000001001000000
00000010000000000001001000001001000000
00000101000000000000000100001001000000
00000010000100000000000100001001000000
00000000100000010000000100001001000000
00000000001000001000000100001001000000
00000000000010000010000100001001000000
00000000000000000101000100001001000000
00000000000001000000010100001001000000
10000000000000000000001100001001000000
10000010000000000000000010001001000000
00000100100000000000000010001001000000
00000000010100000000000010001001000000
00000000000011000000000010001001000000
00100000000000100000000010001001000000
00000000000000010100000010001001000000
00000001000000000000010010001001000000
00000000001000000000001010001001000000
00000001001000000000000001001001000000
00000000100100000000000001001001000000
10000000000001000000000001001001000000
00001000000000100000000001001001000000
00010000000000010000000001001001000000
00100000000000001000000001001001000000
01000000000000000100000001001001000000
00000100000000000010000001001001000000
00000000000000000000000111001001000000
00001100000000000000000000101001000000
00000001000100000000000000101001000000
00100000000010000000000000101001000000
01000000000001000000000000101001000000
00000010000000100000000000101001000000
00000000010000010000000000101001000000
00000000100000001000000000101001000000
00000000001000000100000000101001000000
10000000000000000010000000101001000000
00000000000000000000110000101001000000
00010000000000000000001000101001000000
00100100000000000000000000011001000000
00000001000010000000000000011001000000
00000000010001000000000000011001000000
00001000000000010000000000011001000000
00000010000000001000000000011001000000
00000000100000000100000000011001000000
00010000000000000001000000011001000000
00000000000100000000001000011001000000
00000000000000000010000010011001000000
10000010010000000000000000000101000000
01000000101000000000000000000101000000
00000110000010000000000000000101000000
00000001000110000000000000000101000000
00001010000001000000000000000101000000
10000001000000100000000000000101000000
00100000000010100000000000000101000000
00010000100000010000000000000101000000
00000000001100010000000000000101000000
10000100000000001000000000000101000000
00000010000100001000000000000101000000
00010000000001001000000000000101000000
00010010000000000100000000000101000000
00000100000100000100000000000101000000
00000000001000001100000000000101000000
00001000000100000010000000000101000000
00000000010000001010000000000101000000
00101000000000000001000000000101000000
00000000110000000001000000000101000000
00000001001000000001000000000101000000
00010000000010000001000000000101000000
10000000000001000001000000000101000000
01000000000000100001000000000101000000
01010000000000000000100000000101000000
00001000100000000000100000000101000000
00000100001000000000100000000101000000
10000000000010000000100000000101000000
00000000010000100000100000000101000000
00000001000000000010100000000101000000
10100000000000000000010000000101000000
00010000001000000000010000000101000000
00000000100001000000010000000101000000
00001000000000010000010000000101000000
00000000000010000100010000000101000000
00000000000000100010010000000101000000
00000010000000000001010000000101000000
00000000000100000000110000000101000000
00100000100000000000001000000101000000
00010000010000000000001000000101000000
10000000001000000000001000000101000000
00000000000001100000001000000101000000
00000000000010010000001000000101000000
01000000000000000010001000000101000000
00000000000100000001001000000101000000
00000000000000001000101000000101000000
00100000001000000000000100000101000000
00000000000011000000000100000101000000
00001000000000100000000100000101000000
00000000000000011000000100000101000000
01000000000000000100000100000101000000
00000100000000000010000100000101000000
00000000000000000001100100000101000000
00000001000000000000010100000101000000
00000010000000000000001100000101000000
00001001000000000000000010000101000000
00100000000100000000000010000101000000
00000100000000100000000010000101000000
00000000000001010000000010000101000000
10000000000000000010000010000101000000
00000010000000000000100010000101000000
01000000000000000000010010000101000000
00000000000000000100001010000101000000
01000000010000000000000001000101000000
00000000000100100000000001000101000000
00100000000000010000000001000101000000
00000001000000001000000001000101000000
00000000001000000010000001000101000000
00000000000000000100100001000101000000
00000100000000000000001001000101000000
00000000100000000000000101000101000000
00010000000000000000000011000101000000
11000000000000000000000000100101000000
00100000010000000000000000100101000000
00001000001000000000000000100101000000
00010000000100000000000000100101000000
00000000100010000000000000100101000000
00000100000001000000000000100101000000
00000000000000110000000000100101000000
00000001000000000100000000100101000000
00000010000000000010000000100101000000
00000000000000000000010001100101000000
10001000000000000000000000010101000000
00010100000000000000000000010101000000
00000000010100000000000000010101000000
00000001000001000000000000010101000000
00000010000000100000000000010101000000
01000000000000001000000000010101000000
00000000000000010100000000010101000000
00100000000000000010000000010101000000
00000000000000000001000000110101000000
01000100000000000000000000001101000000
00100001000000000000000000001101000000
10000000100000000000000000001101000000
00000010001000000000000000001101000000
00000000000000100100000000001101000000
00001000000000000000001000001101000000
00010000000000000000000100001101000000
00000000000000001000000010001101000000
00000000000000000000000001011101000000
01000010010000000000000000000011000000
00010000110000000000000000000011000000
00101000000100000000000000000011000000
10100000000010000000000000000011000000
10000010000001000000000000000011000000
00000001000011000000000000000011000000
00100000010000100000000000000011000000
00000100000100100000000000000011000000
00100000100000010000000000000011000000
01000000000000110000000000000011000000
00000000001100001000000000000011000000
00000100010000000100000000000011000000
00001000001000000100000000000011000000
00010000000000100100000000000011000000
00100100000000000010000000000011000000
00000000010010000010000000000011000000
00000010000000100010000000000011000000
10000100000000000001000000000011000000
01000001000000000001000000000011000000
00000000100100000001000000000011000000
00000000001010000001000000000011000000
00001000000001000001000000000011000000
00000000010000010001000000000011000000
00000010000000001001000000000011000000
00100000000000000101000000000011000000
00010000000000000011000000000011000000
10000001000000000000100000000011000000
00000010001000000000100000000011000000
00000000010100000000100000000011000000
00000100000001000000100000000011000000
00000000000000001010100000000011000000
01010000000000000000010000000011000000
10001000000000000000010000000011000000
00000000011000000000010000000011000000
00000000000001100000010000000011000000
00000100000000010000010000000011000000
00000001000000001000010000000011000000
00000010000000000100010000000011000000
00000000100000000010010000000011000000
00000101000000000000001000000011000000
00000000000010100000001000000011000000
00001000000000001000001000000011000000
00000000000001000100001000000011000000
00000000001000000010001000000011000000
00100000000000000000101000000011000000
01000100000000000000000100000011000000
00100010000000000000000100000011000000
10000000001000000000000100000011000000
00000000000101000000000100000011000000
00000000100000100000000100000011000000
00000000000010010000000100000011000000
00010000000000001000000100000011000000
00000001000000000100000100000011000000
00001000000000000010000100000011000000
11000000000000000000000010000011000000
00000100001000000000000010000011000000
00001000000000010000000010000011000000
00100000000000001000000010000011000000
00000000100000000100000010000011000000
00000000000010000000100010000011000000
00000000010000000000001010000011000000
00010010000000000000000001000011000000
00000001100000000000000001000011000000
01000000001000000000000001000011000000
10000000000100000000000001000011000000
00000000000001001000000001000011000000
00000000000010000100000001000011000000
00000000000000010000001001000011000000
00000000000000000000100101000011000000
00000000000000000010000011000011000000
00000011000000000000000000100011000000
00001000100000000000000000100011000000
00010000001000000000000000100011000000
00000100000010000000000000100011000000
00000000000001010000000000100011000000
00000000000100000100000000100011000000
00000000000000000000011000100011000000
00000000000000100000000010100011000000
00000000010000000000000001100011000000
00000001000100000000000000010011000000
00010000000010000000000000010011000000
00000000100001000000000000010011000000
00001000000000100000000000010011000000
00000100000000001000000000010011000000
00000000000000010010000000010011000000
00000000000000000100100000010011000000
00000000000000000001010000010011000000
01000000000000000000001000010011000000
10000000000000000000000000110011000000
00001001000000000000000000001011000000
00100000000001000000000000001011000000
10000000000000100000000000001011000000
00000000000100010000000000001011000000
01000000000000001000000000001011000000
00000000100000000000001000001011000000
00000000010000000000000100001011000000
00010000000000000000000010001011000000
00000000000000000000010001001011000000
00000000000000000001000000101011000000
00000000001000000000000000011011000000
01100000000000000000000000000111000000
10010000000000000000000000000111000000
00001100000000000000000000000111000000
00000010100000000000000000000111000000
00000000010001000000000000000111000000
00000001000000010000000000000111000000
00000000000000101000000000000111000000
00000000000000000110000000000111000000
00000000000000000001000001000111000000
00000000000000000000000100100111000000
00000000000000000000100000001111000000
01011010000000000000000000000000100000
01100110000000000000000000000000100000
10011001000000000000000000000000100000
10100101000000000000000000000000100000
11100000100000000000000000000000100000
00011100100000000000000000000000100000
10110000010000000000000000000000100000
11001000010000000000000000000000100000
01100001010000000000000000000000100000
00001010110000000000000000000000100000
10010100001000000000000000000000100000
01000100101000000000000000000000100000
00010010101000000000000000000000100000
01010000011000000000000000000000100000
10000010011000000000000000000000100000
10001100000100000000000000000000100000
00010110000100000000000000000000100000
01000011000100000000000000000000100000
00100001100100000000000000000000100000
00001000101100000000000000000000100000
11010000000010000000000000000000100000
00101000100010000000000000000000100000
00000101100010000000000000000000100000
00001100010010000000000000000000100000
10000000110010000000000000000000100000
00000110001010000000000000000000100000
10000001001010000000000000000000100000
01001000000110000000000000000000100000
00000010100110000000000000000000100000
00110000100001000000000000000000100000
00001001010001000000000000000000100000
00000100110001000000000000000000100000
00101000001001000000000000000000100000
10000010000101000000000000000000100000
01000000010101000000000000000000100000
00100010000011000000000000000000100000
00010000001011000000000000000000100000
00000001000111000000000000000000100000
00001011000000100000000000000000100000
10001000100000100000000000000000100000
00000110100000100000000000000000100000
00010001010000100000000000000000100000
11000000001000100000000000000000100000
00100000011000100000000000000000100000
00100010000100100000000000000000100000
00000000110100100000000000000000100000
00010000001100100000000000000000100000
00100100000010100000000000000000100000
01000010000010100000000000000000100000
00001000001010100000000000000000100000
01000100000001100000000000000000100000
00000001001001100000000000000000100000
01101000000000010000000000000000100000
11000010000000010000000000000000100000
00110001000000010000000000000000100000
00000011100000010000000000000000100000
00010100010000010000000000000000100000
00100010010000010000000000000000100000
00001010001000010000000000000000100000
00000101001000010000000000000000100000
10000000101000010000000000000000100000
00011000000100010000000000000000100000
00100100000100010000000000000000100000
01000100000010010000000000000000100000
00000001010010010000000000000000100000
00100000001010010000000000000000100000
10000000000110010000000000000000100000
01000001000001010000000000000000100000
00010010000000110000000000000000100000
00000001000100110000000000000000100000
10000000000001110000000000000000100000
00101001000000001000000000000000100000
00010001100000001000000000000000100000
00100000110000001000000000000000100000
00110000001000001000000000000000100000
00001100001000001000000000000000100000
01000010001000001000000000000000100000
10100000000100001000000000000000100000
01010000000100001000000000000000100000
00000011000010001000000000000000100000
00010100000001001000000000000000100000
10000000000011001000000000000000100000
01100000000000101000000000000000100000
10000001000000101000000000000000100000
00000010010000101000000000000000100000
00000100000100101000000000000000100000
00010000000010101000000000000000100000
00001000000001101000000000000000100000
10000000010000011000000000000000100000
00000000001100011000000000000000100000
00001000000010011000000000000000100000
00000000100001011000000000000000100000
10000110000000000100000000000000100000
00001101000000000100000000000000100000
00010011000000000100000000000000100000
00100100100000000100000000000000100000
00011000010000000100000000000000100000
10000001010000000100000000000000100000
00101000000100000100000000000000100000
01000100000100000100000000000000100000
00000010010100000100000000000000100000
00000001001100000100000000000000100000
10001000000010000100000000000000100000
01000000001010000100000000000000100000
10010000000001000100000000000000100000
01000000100001000100000000000000100000
00110000000000100100000000000000100000
00000000101000100100000000000000100000
10000000000100100100000000000000100000
00000000010010100100000000000000100000
00001000100000010100000000000000100000
01000000010000010100000000000000100000
00000010000001010100000000000000100000
00001010000000001100000000000000100000
01000001000000001100000000000000100000
00000000011000001100000000000000100000
00000000100100001100000000000000100000
00000100000010001100000000000000100000
00111000000000000010000000000000100000
00000111000000000010000000000000100000
10000001100000000010000000000000100000
00100100010000000010000000000000100000
01000000110000000010000000000000100000
10001000001000000010000000000000100000
11000000000100000010000000000000100000
00010000010100000010000000000000100000
01100000000010000010000000000000100000
00010001000010000010000000000000100000
00001100000001000010000000000000100000
00000010010001000010000000000000100000
00000000001101000010000000000000100000
10100000000000100010000000000000100000
00010100000000100010000000000000100000
00000000100010100010000000000000100000
10000100000000010010000000000000100000
00000000011000010010000000000000100000
00000000100100010010000000000000100000
01000000000000110010000000000000100000
01001000000000001010000000000000100000
00100010000000001010000000000000100000
00000000101000001010000000000000100000
00000001000100001010000000000000100000
00000000010010001010000000000000100000
00010000000000011010000000000000100000
01010000000000000110000000000000100000
00000010100000000110000000000000100000
00000100001000000110000000000000100000
00100000000001000110000000000000100000
00000001000000100110000000000000100000
00000000000010010110000000000000100000
00101010000000000001000000000000100000
10000010100000000001000000000000100000
01100000001000000001000000000000100000
00000001010100000001000000000000100000
00010000000110000001000000000000100000
00000101000001000001000000000000100000
01010000000000100001000000000000100000
01000000000100010001000000000000100000
00000000000011010001000000000000100000
10001000000000001001000000000000100000
01000000000010001001000000000000100000
00000000010001001001000000000000100000
11000000000000000101000000000000100000
00100000000010000101000000000000100000
00000000000000011101000000000000100000
00000000001010000011000000000000100000
00000000000000101011000000000000100000
01001000100000000000100000000000100000
00000101010000000000100000000000100000
00010001000100000000100000000000100000
01000001000010000000100000000000100000
00100001000001000000100000000000100000
00000010001001000000100000000000100000
10010000000000010000100000000000100000
00000000010001010000100000000000100000
00000000100010001000100000000000100000
00000100000000011000100000000000100000
00100010000000000100100000000000100000
00000000000000110100100000000000100000
01000100000000000010100000000000100000
00000000000100100010100000000000100000
00000001000000010010100000000000100000
10000000000000001010100000000000100000
00000000010000000110100000000000100000
00000000110000000001100000000000100000
00000100001000000001100000000000100000
00001000000010000001100000000000100000
00000010000000001001100000000000100000
00000000000001000011100000000000100000
10100000001000000000010000000000100000
01000000001100000000010000000000100000
00001100000000100000010000000000100000
00000100000001010000010000000000100000
00011000000000001000010000000000100000
00000010100000001000010000000000100000
00000000010100001000010000000000100000
00100000000010001000010000000000100000
01100000000000000100010000000000100000
00000001100000000100010000000000100000
00010000000010000100010000000000100000
00000000000001100100010000000000100000
00001010000000000010010000000000100000
00000001010000000010010000000000100000
00000000000110000010010000000000100000
00010000000001000010010000000000100000
00000000000000001110010000000000100000
00110000000000000001010000000000100000
00000110000000000001010000000000100000
00000001001000000001010000000000100000
10000000000100000001010000000000100000
00001000000001000001010000000000100000
00000000100000100001010000000000100000
01010000000000000000110000000000100000
00100100000000000000110000000000100000
10000000010000000000110000000000100000
00000010000010000000110000000000100000
00000000100001000000110000000000100000
00000000001000100000110000000000100000
00000000000100010000110000000000100000
00000001000000001000110000000000100000
00001000000000000100110000000000100000
10100010000000000000001000000000100000
00010000110000000000001000000000100000
00001001001000000000001000000000100000
00000100100100000000001000000000100000
00000010010010000000001000000000100000
01001000000001000000001000000000100000
00000001100001000000001000000000100000
10010000000000100000001000000000100000
00100000100000100000001000000000100000
00010000000010010000001000000000100000
10000000100000001000001000000000100000
00100000000001001000001000000000100000
00000000001000101000001000000000100000
00100000001000000100001000000000100000
00000100000000100100001000000000100000
00100000000100000010001000000000100000
00000010000000100010001000000000100000
00000100010000000001001000000000100000
00000010000100000001001000000000100000
10000000000010000001001000000000100000
00000000100000010001001000000000100000
00000001000000000101001000000000100000
00001100000000000000101000000000100000
00010010000000000000101000000000100000
01000000001000000000101000000000100000
00000000010100000000101000000000100000
10000000000001000000101000000000100000
00000000000010000010101000000000100000
00000000000000100001101000000000100000
00010100000000000000011000000000100000
00001000100000000000011000000000100000
01000000010000000000011000000000100000
00000001000000100000011000000000100000
00000000000000010100011000000000100000
00000000000000000011011000000000100000
01000101000000000000000100000000100000
00001001000010000000000100000000100000
01000000100010000000000100000000100000
00100000010010000000000100000000100000
00010010000001000000000100000000100000
00000100001001000000000100000000100000
00001000000100100000000100000000100000
00000100100000010000000100000000100000
10010000000000001000000100000000100000
00000100010000001000000100000000100000
00000000001010001000000100000000100000
01000000000000100100000100000000100000
00000001001000000010000100000000100000
00000100000010000010000100000000100000
10000000000001000010000100000000100000
00100000000000010010000100000000100000
00001000000000000110000100000000100000
00100100000000000001000100000000100000
10000001000000000001000100000000100000
00000010010000000001000100000000100000
00000000101000000001000100000000100000
00000000000001100001000100000000100000
00001000000000010001000100000000100000
00000000000100001001000100000000100000
00010000000000000101000100000000100000
01000000000000000011000100000000100000
00010000100000000000100100000000100000
01000000010000000000100100000000100000
00100000000100000000100100000000100000
00000010000000100000100100000000100000
00001000000000001000100100000000100000
00000000000001000100100100000000100000
10000100000000000000010100000000100000
00001000010000000000010100000000100000
00000010001000000000010100000000100000
00000000000101000000010100000000100000
00100000000000100000010100000000100000
00000001000000010000010100000000100000
01100000000000000000001100000000100000
00000110000000000000001100000000100000
10000000001000000000001100000000100000
00000000000010100000001100000000100000
00000000000100010000001100000000100000
00000001000000001000001100000000100000
00000000010000000100001100000000100000
00000000100000000010001100000000100000
01010000100000000000000010000000100000
00000110010000000000000010000000100000
00011000001000000000000010000000100000
00000000111000000000000010000000100000
00110000000010000000000010000000100000
00001000100001000000000010000000100000
00100000000101000000000010000000100000
00000000010011000000000010000000100000
00001000010000100000000010000000100000
00000100001000100000000010000000100000
00000000100000110000000010000000100000
00000101000000001000000010000000100000
00000010000000011000000010000000100000
10000000100000000100000010000000100000
00000000001000010100000010000000100000
10000000010000000010000010000000100000
01000000001000000010000010000000100000
10100000000000000001000010000000100000
00000010001000000001000010000000100000
00000100000100000001000010000000100000
00000001000000100001000010000000100000
00000000000001000101000010000000100000
00001000000000000011000010000000100000
00001001000000000000100010000000100000
00000100100000000000100010000000100000
00000000000110000000100010000000100000
00100000000000100000100010000000100000
00010000000000001000100010000000100000
00000000000000010001100010000000100000
01000010000000000000010010000000100000
10000001000000000000010010000000100000
00000000100100000000010010000000100000
00001000000010000000010010000000100000
00010000000000100000010010000000100000
00000000001000001000010010000000100000
00000000010000000100010010000000100000
00000000000000010010010010000000100000
00100001000000000000001010000000100000
10000000000100000000001010000000100000
00000100000010000000001010000000100000
00000000000001010000001010000000100000
01000000000000001000001010000000100000
00010000000000000100001010000000100000
00101000000000000000000110000000100000
00000000010100000000000110000000100000
10000000000010000000000110000000100000
00000010000000000100000110000000100000
00010000000000000010000110000000100000
00000000001000000000100110000000100000
00000000000000000000011110000000100000
00100010100000000000000001000000100000
01000100010000000000000001000000100000
00000001101000000000000001000000100000
00001001000100000000000001000000100000
10000000100100000000000001000000100000
00100000001100000000000001000000100000
00000000010110000000000001000000100000
10000100000001000000000001000000100000
10000010000000100000000001000000100000
10001000000000010000000001000000100000
00000000100010010000000001000000100000
01000000000001001000000001000000100000
10100000000000000100000001000000100000
00000000110000000100000001000000100000
00000000000101000100000001000000100000
00010010000000000010000001000000100000
00000000001000100010000001000000100000
01000000100000000001000001000000100000
00000000011000000001000001000000100000
00000001000010000001000001000000100000
00000100000000100001000001000000100000
00100000000000010001000001000000100000
00010000000000001001000001000000100000
00001000000000000101000001000000100000
00000000000100000011000001000000100000
00011000000000000000100001000000100000
10000001000000000000100001000000100000
00100000010000000000100001000000100000
00000000000010100000100001000000100000
00000000001000010000100001000000100000
00000000000100001000100001000000100000
00000100000000000100100001000000100000
00000000100000000010100001000000100000
10010000000000000000010001000000100000
00001000001000000000010001000000100000
00000100000010000000010001000000100000
00000000000000110000010001000000100000
00100000000000000010010001000000100000
00010000001000000000001001000000100000
01000000000010000000001001000000100000
00000000010001000000001001000000100000
00000100000000010000001001000000100000
00000010000000000100001001000000100000
00001000000000000010001001000000100000
00000000000000001000011001000000100000
00110000000000000000000101000000100000
01001000000000000000000101000000100000
00000001000001000000000101000000100000
00000000100000100000000101000000100000
00000010000000001000000101000000100000
00000000000000010100000101000000100000
00000000000000000000110101000000100000
00100100000000000000000011000000100000
00001010000000000000000011000000100000
00010000010000000000000011000000100000
10000000001000000000000011000000100000
01000000000000100000000011000000100000
00000000000100010000000011000000100000
00000000000010001000000011000000100000
00000001000000000100000011000000100000
00000000000001000010000011000000100000
00000000000000000000101011000000100000
00000000000000000001000111000000100000
01010100000000000000000000100000100000
00000011010000000000000000100000100000
00010001001000000000000000100000100000
00000000011100000000000000100000100000
00001010000010000000000000100000100000
00000000101010000000000000100000100000
10100000000001000000000000100000100000
00000100010000100000000000100000100000
00000010001000100000000000100000100000
00000000000101100000000000100000100000
00000010000100010000000000100000100000
00001000000000110000000000100000100000
00000110000000001000000000100000100000
00000000100000101000000000100000100000
00000000001001000100000000100000100000
10000000000000010100000000100000100000
01000001000000000010000000100000100000
00011000000000000001000000100000100000
01000010000000000001000000100000100000
00000100000010000001000000100000100000
00100000000000100001000000100000100000
00000000010000010001000000100000100000
00000000001000001001000000100000100000
00000000000100000101000000100000100000
00000000100000000011000000100000100000
00010000010000000000100000100000100000
00001000001000000000100000100000100000
00000100000100000000100000100000100000
00100000000010000000100000100000100000
10000000000000100000100000100000100000
00000000100000010000100000100000100000
00000000000000001100100000100000100000
00000010000000000010100000100000100000
00000101000000000000010000100000100000
00010000100000000000010000100000100000
10000000000010000000010000100000100000
00000000010001000000010000100000100000
00100000000000010000010000100000100000
01000000000000001000010000100000100000
00100100000000000000001000100000100000
10000001000000000000001000100000100000
00000010100000000000001000100000100000
00001000010000000000001000100000100000
00010000000100000000001000100000100000
00000000000011000000001000100000100000
00000000001000010000001000100000100000
01000000000000000100001000100000100000
00000000000000001010001000100000100000
00000000000000000000111000100000100000
10000000010000000000000100100000100000
00000001000000100000000100100000100000
01000000000000010000000100100000100000
00100000000000000100000100100000100000
00000000000100000010000100100000100000
00000000000000000001010100100000100000
01100000000000000000000010100000100000
00001100000000000000000010100000100000
00010000000001000000000010100000100000
00000001000000010000000010100000100000
10000000000000001000000010100000100000
00000000000010000010000010100000100000
00000000000000000001001010100000100000
00000000100000000000000110100000100000
01000000001000000000000001100000100000
00000000100001000000000001100000100000
00010000000000100000000001100000100000
00100000000000001000000001100000100000
00000000000000000110000001100000100000
00000000000100000000010001100000100000
00000000000010000000000101100000100000
00101100000000000000000000010000100000
10001010000000000000000000010000100000
10010000000100000000000000010000100000
01000000100100000000000000010000100000
01000000010010000000000000010000100000
01000000001001000000000000010000100000
00010000100000100000000000010000100000
00001000010000010000000000010000100000
01000100000000001000000000010000100000
00001000100000001000000000010000100000
01001000000000000100000000010000100000
00000010000010000100000000010000100000
00000100000001000100000000010000100000
00100000000000010100000000010000100000
10000000000000001100000000010000100000
00100000001000000010000000010000100000
00000001000001000010000000010000100000
00010001000000000001000000010000100000
00100000100000000001000000010000100000
00000000000101000001000000010000100000
00000000010000100001000000010000100000
10000000000000010001000000010000100000
00000010000000000011000000010000100000
10100000000000000000100000010000100000
00000000001100000000100000010000100000
00000100000010000000100000010000100000
00000001000000100000100000010000100000
00000010000000010000100000010000100000
00000000010000001000100000010000100000
00010000000000000100100000010000100000
00001000000000000010100000010000100000
00100010000000000000010000010000100000
00000000101000000000010000010000100000
00000001000010000000010000010000100000
10000000000001000000010000010000100000
00010000000000010000010000010000100000
00000000000000100010010000010000100000
01000000000000000001010000010000100000
10000100000000000000001000010000100000
00000001010000000000001000010000100000
00000010001000000000001000010000100000
00100000000010000000001000010000100000
00001000000000100000001000010000100000
01000000000000010000001000010000100000
00000000000100001000001000010000100000
00000000000000000110001000010000100000
01010000000000000000000100010000100000
00000011000000000000000100010000100000
00000000000011000000000100010000100000
00000000001000100000000100010000100000
00000000000100000100000100010000100000
00000000000000000001100100010000100000
00000000000000001000010100010000100000
01000001000000000000000010010000100000
00100000010000000000000010010000100000
00000010000100000000000010010000100000
00000000001010000000000010010000100000
00000100000000000010000010010000100000
00000000000000001001000010010000100000
00000000000000010000000110010000100000
00010100000000000000000001010000100000
00001000000001000000000001010000100000
00000000000100100000000001010000100000
00000001000000001000000001010000100000
10000000000000000010000001010000100000
00000000010000000000010001010000100000
00000000100000000000000011010000100000
00010010000000000000000000110000100000
00100001000000000000000000110000100000
10000000100000000000000000110000100000
00000000000110000000000000110000100000
00000000000001001000000000110000100000
00000000010000000010000000110000100000
00000000000000000100010000110000100000
00000100000000000000000100110000100000
00000000000000100000000010110000100000
00000000000000000000100001110000100000
00100011000000000000000000001000100000
01000001100000000000000000001000100000
00101000010000000000000000001000100000
00000100011000000000000000001000100000
01100000000100000000000000001000100000
10000000010100000000000000001000100000
00010000000101000000000000001000100000
01001000000000100000000000001000100000
10000100000000100000000000001000100000
00100000000000110000000000001000100000
00000010000100001000000000001000100000
01000000000000011000000000001000100000
00010000100000000100000000001000100000
00000000000011000100000000001000100000
00100000100000000010000000001000100000
00001000000100000010000000001000100000
01000000000001000010000000001000100000
00010100000000000001000000001000100000
00001001000000000001000000001000100000
00000000100100000001000000001000100000
00000010000001000001000000001000100000
00000000000010100001000000001000100000
00000000001000010001000000001000100000
00100000000000001001000000001000100000
00000000010000000101000000001000100000
10000000000000000011000000001000100000
00110000000000000000100000001000100000
00000010010000000000100000001000100000
00000001001000000000100000001000100000
10000000000010000000100000001000100000
00000000000100000100100000001000100000
01000000000000000001100000001000100000
11000000000000000000010000001000100000
00010000001000000000010000001000100000
00000100000100000000010000001000100000
00000000000010010000010000001000100000
00000000000001001000010000001000100000
00011000000000000000001000001000100000
01000010000000000000001000001000100000
00000000101000000000001000001000100000
00000001000010000000001000001000100000
00000100000001000000001000001000100000
00000000000100100000001000001000100000
00000000010000001000001000001000100000
10000000000000000100001000001000100000
00000000000000010010001000001000100000
00100000000000000000011000001000100000
00001100000000000000000100001000100000
10000010000000000000000100001000100000
00010001000000000000000100001000100000
00000000001100000000000100001000100000
00000000000000101000000100001000100000
00000000000000010000100100001000100000
00000000100000000000010100001000100000
10001000000000000000000010001000100000
00100000001000000000000010001000100000
00000001000100000000000010001000100000
00000010000010000000000010001000100000
00010000000000010000000010001000100000
00000000100000001000000010001000100000
01000000000000000100000010001000100000
00000000000000100010000010001000100000
01010000000000000000000001001000100000
00000110000000000000000001001000100000
00000001010000000000000001001000100000
00000000001001000000000001001000100000
00001000000000001000000001001000100000
00000000000010000010000001001000100000
00000000000000000100010001001000100000
00000000000000000000001101001000100000
00000100100000000000000000101000100000
01000000010000000000000000101000100000
00010000000010000000000000101000100000
00001000000000000100000000101000100000
00000000001000000010000000101000100000
00000010000000000000010000101000100000
00000000000001000000000100101000100000
00000000000000000000100010101000100000
00000000000000010000000001101000100000
00000101000000000000000000011000100000
00010000010000000000000000011000100000
00000000000001100000000000011000100000
00000000100000010000000000011000100000
00000000000010001000000000011000100000
00000000001000000100000000011000100000
00001000000000000000010000011000100000
00000000000000000010000100011000100000
00000000000000000000001010011000100000
00100000000000000000000001011000100000
00000000000000000001000000111000100000
01110000000000000000000000000100100000
10101000000000000000000000000100100000
01001100000000000000000000000100100000
10000100010000000000000000000100100000
00000001110000000000000000000100100000
00000011001000000000000000000100100000
00100000101000000000000000000100100000
00001000010100000000000000000100100000
10000000001100000000000000000100100000
00100000000110000000000000000100100000
00001000000011000000000000000100100000
10000000000010100000000000000100100000
00100000000001010000000000000100100000
00000000000000111000000000000100100000
00000000000001001100000000000100100000
10010000000000000010000000000100100000
00001000000000100010000000000100100000
00100001000000000001000000000100100000
00001000100000000001000000000100100000
01000000000001000001000000000100100000
00000010000000010001000000000100100000
00000100000000000101000000000100100000
10000000100000000000100000000100100000
00000010000100000000100000000100100000
00010000000010000000100000000100100000
00000100000001000000100000000100100000
01000000000000001000100000000100100000
00000000001000000100100000000100100000
00001001000000000000010000000100100000
00010000000100000000010000000100100000
01000000000010000000010000000100100000
00000000010000100000010000000100100000
00000000100000010000010000000100100000
10000000000000001000010000000100100000
00000010000000000100010000000100100000
00000100000000000010010000000100100000
00010001000000000000001000000100100000
01000000000100000000001000000100100000
00000010000001000000001000000100100000
00001000000000010000001000000100100000
00000000000010000100001000000100100000
00000000001000000010001000000100100000
00000000000000001001001000000100100000
00100000000000000000101000000100100000
00010000001000000000000100000100100000
10000000000000010000000100000100100000
00100000000000001000000100000100100000
00000000100000000100000100000100100000
00000010000000000010000100000100100000
00000001000000000000100100000100100000
00000010100000000000000010000100100000
00000001000010000000000010000100100000
10000000000001000000000010000100100000
00000000010000001000000010000100100000
00000000000100000100000010000100100000
00000000000000000010100010000100100000
00000000000000100000001010000100100000
01000000000000000000000110000100100000
01000001000000000000000001000100100000
00000010010000000000000001000100100000
00000000001010000000000001000100100000
00000000000001100000000001000100100000
00010000000000010000000001000100100000
00000000000000001010000001000100100000
00000000100000000000001001000100100000
00000000000100000000000101000100100000
10000010000000000000000000100100100000
00000000100100000000000000100100100000
00000000010010000000000000100100100000
01000000000000100000000000100100100000
00000100000000010000000000100100100000
00001000000000001000000000100100100000
00010000000000000100000000100100100000
00100000000000000010000000100100100000
00000000000000000001100000100100100000
00000000000000000000000011100100100000
11000000000000000000000000010100100000
00000110000000000000000000010100100000
00000000100010000000000000010100100000
00010000000001000000000000010100100000
00100000000000100000000000010100100000
00000001000000010000000000010100100000
00000000001000001000000000010100100000
00000000010000000100000000010100100000
00000000000100000010000000010100100000
00000000000000000000011000010100100000
00001000000000000000000100010100100000
00000000000000000001000001010100100000
00010010000000000000000000001100100000
00000000100001000000000000001100100000
00000000001000100000000000001100100000
00000100000000001000000000001100100000
00000001000000000100000000001100100000
00000000010000000010000000001100100000
00001000000000000000100000001100100000
00000000000000000001010000001100100000
00000000000010000000000100001100100000
10000000000000000000000001001100100000
01000001001000000000000000000010100000
00100000010100000000000000000010100000
10000100000010000000000000000010100000
00000011000001000000000000000010100000
00000000100011000000000000000010100000
00000101000000100000000000000010100000
01000000100000010000000000000010100000
00010000000001010000000000000010100000
00001000010000001000000000000010100000
00000000000110001000000000000010100000
01000010000000000100000000000010100000
10000000001000000100000000000010100000
00000001000010000100000000000010100000
00001000000000100100000000000010100000
00001001000000000010000000000010100000
00000010000010000010000000000010100000
00000000000100000110000000000010100000
00010010000000000001000000000010100000
00000001100000000001000000000010100000
10000000010000000001000000000010100000
00000000001100000001000000000010100000
00100000000001000001000000000010100000
00000100000000000011000000000010100000
00010100000000000000100000000010100000
00000000011000000000100000000010100000
00000000100100000000100000000010100000
00001000000001000000100000000010100000
01000000000000100000100000000010100000
00100000000000010000100000000010100000
00000000000000000101100000000010100000
00101000000000000000010000000010100000
10000000100000000000010000000010100000
00000100010000000000010000000010100000
00000010000100000000010000000010100000
01000000000001000000010000000010100000
00000000001000010000010000000010100000
00000000000000001001010000000010100000
01010000000000000000001000000010100000
00001000000100000000001000000010100000
00000000010000100000001000000010100000
10000000000000010000001000000010100000
00000100000000001000001000000010100000
00000000000001000010001000000010100000
00000001000000000000101000000010100000
00000000000010000000011000000010100000
10100000000000000000000100000010100000
00010000010000000000000100000010100000
00001000001000000000000100000010100000
01000000000100000000000100000010100000
00000000000000110000000100000010100000
00000000000001001000000100000010100000
00000000000010000000100100000010100000
00000000000000000100010100000010100000
00000000000000000001001100000010100000
10000010000000000000000010000010100000
00010000000100000000000010000010100000
00000000000001100000000010000010100000
00000100000000010000000010000010100000
00000000000000001100000010000010100000
00100000000000000010000010000010100000
00000000000010000001000010000010100000
00000000000000000000110010000010100000
00000000100000000000001010000010100000
00000001000000000000000110000010100000
11000000000000000000000001000010100000
00000100100000000000000001000010100000
00010000000010000000000001000010100000
00000010000000010000000001000010100000
00000000000000101000000001000010100000
00000001000000000000010001000010100000
00100000000000000000001001000010100000
00000000000000000010000101000010100000
00100000001000000000000000100010100000
10000000000100000000000000100010100000
00000000000010010000000000100010100000
00010000000000001000000000100010100000
00000000100000000100000000100010100000
00000000000000000010010000100010100000
00000010000000000000000100100010100000
00000000010000000000000010100010100000
00001000000000000000000001100010100000
01100000000000000000000000010010100000
10000001000000000000000000010010100000
00010000001000000000000000010010100000
00000100000100000000000000010010100000
00001000000010000000000000010010100000
00000000010001000000000000010010100000
00000010000000100000000000010010100000
00000000000000011000000000010010100000
00000000100000000010000000010010100000
00000000000000000000001000110010100000
10010000000000000000000000001010100000
01000100000000000000000000001010100000
00001010000000000000000000001010100000
00000000001010000000000000001010100000
00000000100000100000000000001010100000
00000001000000010000000000001010100000
00100000000000000100000000001010100000
00000000000000001010000000001010100000
00000000000000000001000001001010100000
00000000000000000000100000011010100000
00100010000000000000000000000110100000
00010000100000000000000000000110100000
01000000010000000000000000000110100000
00000001000100000000000000000110100000
00000000000000010010000000000110100000
00000000000000100001000000000110100000
00000100000000000000000100000110100000
00001000000000000000000010000110100000
00000000000000000100000001000110100000
00000000000000000000000000101110100000
10010010000000000000000000000001100000
00100001001000000000000000000001100000
00001000011000000000000000000001100000
00010100000010000000000000000001100000
01010000000001000000000000000001100000
10000000001001000000000000000001100000
01000001000000100000000000000001100000
00000000100001100000000000000001100000
10000001000000010000000000000001100000
00010000001000010000000000000001100000
00000010000010010000000000000001100000
00010000010000001000000000000001100000
00100000000000011000000000000001100000
00000000000110000100000000000001100000
00000010001000000010000000000001100000
00000100000100000010000000000001100000
00001000000000010010000000000001100000
00001100000000000001000000000001100000
00010000100000000001000000000001100000
01000000010000000001000000000001100000
10000000000000100001000000000001100000
00000001000000001001000000000001100000
10001000000000000000100000000001100000
01000010000000000000100000000001100000
00100000100000000000100000000001100000
00000000010010000000100000000001100000
00000000000101000000100000000001100000
00000100000000100000100000000001100000
00000000001000001000100000000001100000
00000001000000000100100000000001100000
00010000000000000010100000000001100000
01000000100000000000010000000001100000
00000001000100000000010000000001100000
00000000001010000000010000000001100000
00000010000000100000010000000001100000
10000000000000000100010000000001100000
00000000000000010001010000000001100000
00101000000000000000001000000001100000
01000100000000000000001000000001100000
10000000010000000000001000000001100000
00000000001100000000001000000001100000
00000000000000110000001000000001100000
00000010000000001000001000000001100000
00000000100000000100001000000001100000
00000001000000000010001000000001100000
00000010100000000000000100000001100000
10000000000100000000000100000001100000
00000000000001010000000100000001100000
00000100000000000100000100000001100000
00000000000000100010000100000001100000
00000000000010000001000100000001100000
00010000000000000000010100000001100000
10000100000000000000000010000001100000
00100010000000000000000010000001100000
00010001000000000000000010000001100000
01000000000100000000000010000001100000
00000000000010100000000010000001100000
00000000010000010000000010000001100000
00000000000001001000000010000001100000
00001000000000000100000010000001100000
00000000100000000010000010000001100000
01100000000000000000000001000001100000
00000010000100000000000001000001100000
00000100000000001000000001000001100000
00010000000000000100000001000001100000
00000000010000000010000001000001100000
00000000000001000000010001000001100000
00000000000000000001001001000001100000
00000000001000000000000101000001100000
00001001000000000000000000100001100000
00000000110000000000000000100001100000
00100000000100000000000000100001100000
01000000000010000000000000100001100000
00000000000000100100000000100001100000
00000000000001000010000000100001100000
00000000000000001000000100100001100000
00000000000000000000010010100001100000
10000000000000000000000001100001100000
00000001100000000000000000010001100000
00000100010000000000000000010001100000
00001000000100000000000000010001100000
00000010000001000000000000010001100000
00000000000000101000000000010001100000
00000000000010000010000000010001100000
00000000000000000101000000010001100000
00000000000000000000001100010001100000
00000000000000010000000001010001100000
00000000001000000000000000110001100000
00000000100010000000000000001001100000
00001000000001000000000000001001100000
00000000010000100000000000001001100000
00000100000000010000000000001001100000
10000000000000001000000000001001100000
00000010000000000100000000001001100000
00000000000000000010010000001001100000
00000000000000000000101000001001100000
00100000000000000000000100001001100000
00000000000000000001000010001001100000
01000000000000000000000000011001100000
00000100100000000000000000000101100000
00010000000000100000000000000101100000
01000000000000010000000000000101100000
00000000000010001000000000000101100000
00100000000000000100000000000101100000
00000000000000000011000000000101100000
00000000010000000000000100000101100000
00000000001000000000000010000101100000
00001000000000000000000001000101100000
00000000000000000000001000100101100000
00000000000000000000100000010101100000
00000000000100000000000000001101100000
00110000000000000000000000000011100000
01001000000000000000000000000011100000
00000110000000000000000000000011100000
00000001010000000000000000000011100000
00000000001000100000000000000011100000
00000000100000001000000000000011100000
00000000000000010100000000000011100000
10000000000000000010000000000011100000
00000000000000000000100000100011100000
00000000000000000000000010010011100000
00000000000000000000010000000111100000
10011100000000000000000000000000010000
00101101000000000000000000000000010000
00110011000000000000000000000000010000
01001100100000000000000000000000010000
01010010100000000000000000000000010000
10000011100000000000000000000000010000
01110000010000000000000000000000010000
00001110010000000000000000000000010000
11000000110000000000000000000000010000
01011000001000000000000000000000010000
01100100001000000000000000000000010000
10010010001000000000000000000000010000
00110000101000000000000000000000010000
10100000011000000000000000000000010000
00000101011000000000000000000000010000
11000100000100000000000000000000010000
01001010000100000000000000000000010000
00100010010100000000000000000000010000
00001001010100000000000000000000010000
00101000001100000000000000000000010000
01000001001100000000000000000000010000
11100000000010000000000000000000010000
01000110000010000000000000000000010000
00001011000010000000000000000000010000
00100001100010000000000000000000010000
00010000110010000000000000000000010000
10001000001010000000000000000000010000
00000100010110000000000000000000010000
10110000000001000000000000000000010000
01101000000001000000000000000000010000
10001000100001000000000000000000010000
00010100010001000000000000000000010000
00000010110001000000000000000000010000
00000110001001000000000000000000010000
01000000011001000000000000000000010000
00000011000101000000000000000000010000
01000000100101000000000000000000010000
00100100000011000000000000000000010000
00000001010011000000000000000000010000
10000110000000100000000000000000010000
00011000010000100000000000000000010000
10000001001000100000000000000000010000
00000100101000100000000000000000010000
00000010011000100000000000000000010000
00010100000100100000000000000000010000
01000001000010100000000000000000010000
00100000001010100000000000000000010000
10000000000110100000000000000000010000
00010001000001100000000000000000010000
00001000000101100000000000000000010000
00000000100011100000000000000000010000
11010000000000010000000000000000010000
10001010000000010000000000000000010000
00000101100000010000000000000000010000
01000100010000010000000000000000010000
00000011010000010000000000000000010000
00001000101000010000000000000000010000
01100000000100010000000000000000010000
00010000001100010000000000000000010000
00010001000010010000000000000000010000
00000000011010010000000000000000010000
00001000000110010000000000000000010000
00010010000001010000000000000000010000
00100001000001010000000000000000010000
10000000010001010000000000000000010000
00000100000101010000000000000000010000
00100010000000110000000000000000010000
00000000100100110000000000000000010000
00110100000000001000000000000000010000
11000010000000001000000000000000010000
01100001000000001000000000000000010000
00011000100000001000000000000000010000
00000001110000001000000000000000010000
00001010001000001000000000000000010000
00010001001000001000000000000000010000
00000101000100001000000000000000010000
00000010100100001000000000000000010000
01000000010100001000000000000000010000
10000000001100001000000000000000010000
00001100000010001000000000000000010000
00010010000010001000000000000000010000
10000000010010001000000000000000010000
00100010000001001000000000000000010000
00000000101001001000000000000000010000
00010000000101001000000000000000010000
01000000000011001000000000000000010000
00100000100000101000000000000000010000
10100000000000011000000000000000010000
00001001000000011000000000000000010000
00000000100010011000000000000000010000
01000000000000111000000000000000010000
10100100000000000100000000000000010000
10010001000000000100000000000000010000
00010100100000000100000000000000010000
00001000110000000100000000000000010000
00010000011000000100000000000000010000
00011000000100000100000000000000010000
00000110000100000100000000000000010000
00100001000100000100000000000000010000
10000000010100000100000000000000010000
01010000000010000100000000000000010000
00101000000010000100000000000000010000
10000000100010000100000000000000010000
00000001100001000100000000000000010000
10000000001001000100000000000000010000
00001010000000100100000000000000010000
01000000000001100100000000000000010000
00110000000000010100000000000000010000
01000000100000010100000000000000010000
00000001001000010100000000000000010000
00000010000010010100000000000000010000
00001000000001010100000000000000010000
00000100000000110100000000000000010000
10001000000000001100000000000000010000
01000000001000001100000000000000010000
00000000000110001100000000000000010000
00000100000001001100000000000000010000
00000000010000101100000000000000010000
10101000000000000010000000000000010000
01000011000000000010000000000000010000
00000110100000000010000000000000010000
00001001100000000010000000000000010000
00010010010000000010000000000000010000
10000001010000000010000000000000010000
00001100001000000010000000000000010000
01000000101000000010000000000000010000
10000010000100000010000000000000010000
00010100000010000010000000000000010000
00100010000010000010000000000000010000
00000001001010000010000000000000010000
00000000100110000010000000000000010000
01000100000001000010000000000000010000
00100000000101000010000000000000010000
10010000000000100010000000000000010000
01001000000000100010000000000000010000
00100000010000100010000000000000010000
00011000000000010010000000000000010000
10000000100000010010000000000000010000
00000000010100010010000000000000010000
01000000000010010010000000000000010000
00000000001001010010000000000000010000
00000100010000001010000000000000010000
00100000001000001010000000000000010000
10000000000001001010000000000000010000
00000001000000101010000000000000010000
00000101000000000110000000000000010000
00100000100000000110000000000000010000
00000000001100000110000000000000010000
00000000010010000110000000000000010000
00000010000001000110000000000000010000
00011010000000000001000000000000010000
00101000100000000001000000000000010000
00001001001000000001000000000000010000
10001000000100000001000000000000010000
00010001000100000001000000000000010000
00000000101100000001000000000000010000
00000010001010000001000000000000010000
10000100000001000001000000000000010000
01000000010000100001000000000000010000
00010000001000100001000000000000010000
00100000001000010001000000000000010000
10000001000000001001000000000000010000
00000100100000001001000000000000010000
00000010010000000101000000000000010000
00000001000000100101000000000000010000
00001000000010000011000000000000010000
00000001000000010011000000000000010000
00010101000000000000100000000000010000
01000001010000000000100000000000010000
00110000000100000000100000000000010000
00000000101010000000100000000000010000
10000000000101000000100000000000010000
00001000000011000000100000000000010000
00000010100000100000100000000000010000
00101000000000010000100000000000010000
00100000000010001000100000000000010000
00000000000001101000100000000000010000
01000100000000000100100000000000010000
00100000000001000100100000000000010000
00000000001000100100100000000000010000
10000000000000010100100000000000010000
01100000000000000010100000000000010000
00010000000001000010100000000000010000
00000000000000001110100000000000010000
00100100000000000001100000000000010000
01000010000000000001100000000000010000
10000000100000000001100000000000010000
00000000000100100001100000000000010000
00000000000000011001100000000000010000
00000000010000000011100000000000010000
10100010000000000000010000000000010000
00100100010000000000010000000000010000
00000010101000000000010000000000010000
00001000100010000000010000000000010000
00100000100001000000010000000000010000
00010000100000100000010000000000010000
00000001000100100000010000000000010000
10000000000010010000010000000000010000
01001000000000001000010000000000010000
10000000100000001000010000000000010000
00000000001000101000010000000000010000
11000000000000000100010000000000010000
00000000010001000100010000000000010000
00000010000000001100010000000000010000
00010001000000000010010000000000010000
10000000001000000010010000000000010000
00000000000000011010010000000000010000
00010100000000000001010000000000010000
00000000110000000001010000000000010000
01000000000100000001010000000000010000
00001000000000100001010000000000010000
00000000000001001001010000000000010000
00000000011000000000110000000000010000
00000010000100000000110000000000010000
00000100000001000000110000000000010000
10000000000000100000110000000000010000
00000001000000000100110000000000010000
10000101000000000000001000000000010000
10000000101000000000001000000000010000
01010000000100000000001000000000010000
00100000000110000000001000000000010000
10000000000011000000001000000000010000
10001000000000100000001000000000010000
00000110000000010000001000000000010000
00000010000000101000001000000000010000
00001100000000000100001000000000010000
00000001010000000100001000000000010000
00000000001010000100001000000000010000
00010000000001000100001000000000010000
00110000000000000010001000000000010000
00000000110000000010001000000000010000
00001000000001000010001000000000010000
00000000000000110010001000000000010000
10000000000000000110001000000000010000
01000001000000000001001000000000010000
00010000010000000001001000000000010000
00100000000000001001001000000000010000
00000000000000010101001000000000010000
00000010000000000011001000000000010000
00011000000000000000101000000000010000
00000011000000000000101000000000010000
00000000100100000000101000000000010000
01000000000010000000101000000000010000
00000100000000100000101000000000010000
00000000010000010000101000000000010000
00000000000001000001101000000000010000
00101000000000000000011000000000010000
00010010000000000000011000000000010000
01000000001000000000011000000000010000
00000001000001000000011000000000010000
00000000010000100000011000000000010000
00000000000100010000011000000000010000
00000000000010001000011000000000010000
00000000100000000100011000000000010000
00000100000000000010011000000000010000
10000000000000000001011000000000010000
01010001000000000000000100000000010000
00001000011000000000000100000000010000
00000100100100000000000100000000010000
10010000000010000000000100000000010000
00000010010010000000000100000000010000
00000001001001000000000100000000010000
00100100000000100000000100000000010000
00000000110000100000000100000000010000
01001000000000010000000100000000010000
10000001000000010000000100000000010000
00010000010000010000000100000000010000
00001000000001001000000100000000010000
01000000010000000100000100000000010000
00010000000000100100000100000000010000
00000000000100010100000100000000010000
00010000000100000010000100000000010000
00000010000000010010000100000000010000
01100000000000000001000100000000010000
00000101000000000001000100000000010000
00000000000000110001000100000000010000
00000000001000001001000100000000010000
00000000000001000101000100000000010000
00000010001000000000100100000000010000
00000001000010000000100100000000010000
01000000000001000000100100000000010000
00000000010000001000100100000000010000
00000000100000000010100100000000010000
00010000000000000001100100000000010000
00000110000000000000010100000000010000
00001001000000000000010100000000010000
00100000000100000000010100000000010000
00000000001010000000010100000000010000
10000000000001000000010100000000010000
01000000000000100000010100000000010000
00000000000000010000110100000000010000
00001010000000000000001100000000010000
00000100010000000000001100000000010000
00100000001000000000001100000000010000
00000000100000010000001100000000010000
00000000000000001010001100000000010000
00000000000010000001001100000000010000
10000000000000000000101100000000010000
00100010100000000000000010000000010000
10000000100100000000000010000000010000
10000010000001000000000010000000010000
00000100100001000000000010000000010000
00100000010001000000000010000000010000
00010000001001000000000010000000010000
11000000000000100000000010000000010000
00001001000000100000000010000000010000
00000010000100100000000010000000010000
00000100000010010000000010000000010000
10010000000000001000000010000000010000
00000010010000001000000010000000010000
01001000000000000100000010000000010000
00000010001000000100000010000000010000
00000000000101000100000010000000010000
10000100000000000010000010000000010000
00100000000000010010000010000000010000
00010000100000000001000010000000010000
00000000011000000001000010000000010000
00000001000010000001000010000000010000
00001000000001000001000010000000010000
00000010000000010001000010000000010000
00000000000100001001000010000000010000
00100000000000000101000010000000010000
01000000000000000011000010000000010000
10100000000000000000100010000000010000
00010010000000000000100010000000010000
01000000100000000000100010000000010000
00000001001000000000100010000000010000
00000000010100000000100010000000010000
00000000000000110000100010000000010000
00000100000000001000100010000000010000
00000000000010000100100010000000010000
00001000000000000010100010000000010000
00001000010000000000010010000000010000
00100000001000000000010010000000010000
00010000000010000000010010000000010000
00000001000000010000010010000000010000
00000100000000000100010010000000010000
00000000000000100010010010000000010000
01000010000000000000001010000000010000
00000100001000000000001010000000010000
00000001000100000000001010000000010000
00000000000010100000001010000000010000
00010000000000010000001010000000010000
00000000100000001000001010000000010000
00110000000000000000000110000000010000
00000011000000000000000110000000010000
10000000010000000000000110000000010000
01000000000100000000000110000000010000
00000000000001010000000110000000010000
00000000000010001000000110000000010000
00000000100000000100000110000000010000
00000000001000000010000110000000010000
00101000010000000000000001000000010000
11000000001000000000000001000000010000
00000011001000000000000001000000010000
10100000000100000000000001000000010000
00001100000100000000000001000000010000
00000000011100000000000001000000010000
00011000000001000000000001000000010000
00000100010000100000000001000000010000
00010000000010100000000001000000010000
00000000001001100000000001000000010000
00000100001000010000000001000000010000
00000010000100010000000001000000010000
00000000010000011000000001000000010000
00000010100000000100000001000000010000
00000001000000001100000001000000010000
01000000010000000010000001000000010000
00000000000100001010000001000000010000
00100010000000000001000001000000010000
00000100000010000001000001000000010000
00000000010001000001000001000000010000
00000000100000100001000001000000010000
01000000000000010001000001000000010000
10000000000000000101000001000000010000
01010000000000000000100001000000010000
10000100000000000000100001000000010000
00000001000100000000100001000000010000
00000010000010000000100001000000010000
00000000100000010000100001000000010000
00000000000000100010100001000000010000
00000000001000000001100001000000010000
00000100100000000000010001000000010000
00000010010000000000010001000000010000
00000000000011000000010001000000010000
00010000000000010000010001000000010000
00001000000000000100010001000000010000
00000000000000000011010001000000010000
00000000000000001000110001000000010000
00100001000000000000001001000000010000
01000000100000000000001001000000010000
00000000010010000000001001000000010000
00000100000001000000001001000000010000
00001000000000010000001001000000010000
10000000000000001000001001000000010000
00000000000100000100001001000000010000
00000000001000000010001001000000010000
00010000100000000000000101000000010000
01000000000010000000000101000000010000
00000010000001000000000101000000010000
00000000000000101000000101000000010000
00100000000000000100000101000000010000
00001000000000000010000101000000010000
00000000000100000001000101000000010000
10001000000000000000000011000000010000
00010100000000000000000011000000010000
00000000001010000000000011000000010000
01000000000001000000000011000000010000
00000001000000000010000011000000010000
00000000000100000000010011000000010000
00000000000000000000001111000000010000
10001001000000000000000000100000010000
00010001010000000000000000100000010000
00100010001000000000000000100000010000
00000000110100000000000000100000010000
00000100100010000000000000100000010000
01000000010010000000000000100000010000
00010000000110000000000000100000010000
00000000001011000000000000100000010000
01000010000000100000000000100000010000
01000001000000010000000000100000010000
10000000000100010000000000100000010000
01000100000000001000000000100000010000
00000000010001001000000000100000010000
00100000000000100100000000100000010000
01010000000000000010000000100000010000
00000000011000000010000000100000010000
00000000000010100010000000100000010000
00000010100000000001000000100000010000
00001000010000000001000000100000010000
00000100001000000001000000100000010000
00100000000010000001000000100000010000
01000000000001000001000000100000010000
00010000000000010001000000100000010000
00000000000000001101000000100000010000
00000000000100000011000000100000010000
00100000010000000000100000100000010000
00000000001100000000100000100000010000
10000000000010000000100000100000010000
00000000100001000000100000100000010000
00000010000000010000100000100000010000
00010000000000001000100000100000010000
00001000000000000100100000100000010000
00000100000000000010100000100000010000
00001100000000000000010000100000010000
01000000100000000000010000100000010000
10000000010000000000010000100000010000
00010000001000000000010000100000010000
00000000000001010000010000100000010000
00000000000100001000010000100000010000
00000000000010000100010000100000010000
00000010000000000010010000100000010000
00000000000000000001110000100000010000
10010000000000000000001000100000010000
01001000000000000000001000100000010000
00000100000100000000001000100000010000
00000010000001000000001000100000010000
00000000000000011000001000100000010000
10000100000000000000000100100000010000
00001000000100000000000100100000010000
00100000000001000000000100100000010000
00000000001000100000000100100000010000
00000010000000001000000100100000010000
00000001000000000010000100100000010000
00000000000000000100001100100000010000
00011000000000000000000010100000010000
00100100000000000000000010100000010000
00000000100000100000000010100000010000
00000000010000010000000010100000010000
00000001000000000100000010100000010000
00000000000000001010000010100000010000
00000000000000000000011010100000010000
00010010000000000000000001100000010000
00000101000000000000000001100000010000
00001000001000000000000001100000010000
01000000000100000000000001100000010000
10000000000000100000000001100000010000
00100000000000010000000001100000010000
00000000000010001000000001100000010000
00000000000001000100000001100000010000
00000000100000000010000001100000010000
00000000000000000000010101100000010000
00000000000000000000100011100000010000
00101010000000000000000000010000010000
10100000100000000000000000010000010000
00000001101000000000000000010000010000
00001000100100000000000000010000010000
00000000001110000000000000010000010000
00000101000001000000000000010000010000
00000000010101000000000000010000010000
01010000000000100000000000010000010000
00000010001000010000000000010000010000
00000001000100010000000000010000010000
00000000000010110000000000010000010000
00000001000010001000000000010000010000
00000100000000011000000000010000010000
00000011000000000100000000010000010000
00000000010000010100000000010000010000
00000000000100100010000000010000010000
01000000000000001010000000010000010000
01000100000000000001000000010000010000
10000010000000000001000000010000010000
00100000010000000001000000010000010000
00000000100010000001000000010000010000
00000000000000101001000000010000010000
00000000000001000011000000010000010000
00001100000000000000100000010000010000
00100001000000000000100000010000010000
10000000010000000000100000010000010000
00000010000001000000100000010000010000
00010000000000010000100000010000010000
00000000001000001000100000010000010000
00000000000100000100100000010000010000
00000000000010000010100000010000010000
10000001000000000000010000010000010000
00001000001000000000010000010000010000
00000100000100000000010000010000010000
00000010000010000000010000010000010000
00010000000001000000010000010000010000
01000000000000010000010000010000010000
00000000010000001000010000010000010000
00000000000000000110010000010000010000
00000010100000000000001000010000010000
00001000010000000000001000010000010000
01000000000001000000001000010000010000
00000000001000100000001000010000010000
00010000000000001000001000010000010000
00100000000000000100001000010000010000
00000000000100000001001000010000010000
00010010000000000000000100010000010000
01000000100000000000000100010000010000
00000001010000000000000100010000010000
00000100001000000000000100010000010000
00001000000010000000000100010000010000
00000000000001100000000100010000010000
00000000000100001000000100010000010000
10000000000000000100000100010000010000
00100000000000000010000100010000010000
00000000000000000000011100010000010000
01000000001000000000000010010000010000
10000000000010000000000010010000010000
00000000100000010000000010010000010000
00100000000000001000000010010000010000
00010000000000000010000010010000010000
00000000000000000000101010010000010000
00110000000000000000000001010000010000
00000110000000000000000001010000010000
10000000000001000000000001010000010000
00001000000000100000000001010000010000
00000000100000001000000001010000010000
01000000000000000100000001010000010000
00000001000000000001000001010000010000
00000000000000000000100101010000010000
00000000010000000000000011010000010000
00100000000100000000000000110000010000
00000000010000100000000000110000010000
00001000000000010000000000110000010000
00010000000000000100000000110000010000
10000000000000000010000000110000010000
00000000000010000000001000110000010000
00000000000000000001000100110000010000
00000000000001000000000010110000010000
00010110000000000000000000001000010000
01000101000000000000000000001000010000
10010000000100000000000000001000010000
01001000000010000000000000001000010000
00100000010010000000000000001000010000
00100000001001000000000000001000010000
10000000100000100000000000001000010000
00100000000100100000000000001000010000
00001000010000010000000000001000010000
00000100001000001000000000001000010000
00100010000000000100000000001000010000
00000100010000000100000000001000010000
00100100000000000010000000001000010000
00000001000001000010000000001000010000
00000010000000100010000000001000010000
00010000000000001010000000001000010000
01000000000000000110000000001000010000
00001100000000000001000000001000010000
00100001000000000001000000001000010000
01000000001000000001000000001000010000
00000010000100000001000000001000010000
00000000000001010001000000001000010000
00000000000010001001000000001000010000
00010000000000000101000000001000010000
00000000100000000011000000001000010000
10000001000000000000100000001000010000
00001000100000000000100000001000010000
00010000010000000000100000001000010000
00000000000010100000100000001000010000
00000000001000010000100000001000010000
01000000000000001000100000001000010000
01010000000000000000010000001000010000
10000100000000000000010000001000010000
00000000000110000000010000001000010000
00000010000001000000010000001000010000
00000000100000010000010000001000010000
00000001000000001000010000001000010000
00000000001000000100010000001000010000
00001000000000000010010000001000010000
00010001000000000000001000001000010000
00000000010100000000001000001000010000
00000000100001000000001000001000010000
01000000000000100000001000001000010000
10000000000000010000001000001000010000
00001000000000001000001000001000010000
00100000000000000000101000001000010000
01000010000000000000000100001000010000
00000000101000000000000100001000010000
00000001000100000000000100001000010000
00010000000001000000000100001000010000
00000100000000010000000100001000010000
00100000000000001000000100001000010000
00000000000010000100000100001000010000
10000000000000000010000100001000010000
00000000000000000001010100001000010000
00101000000000000000000010001000010000
00000001100000000000000010001000010000
00000000000001100000000010001000010000
00000000000100010000000010001000010000
00000000000010000010000010001000010000
00000000000000000000110010001000010000
00000000000000000100001010001000010000
10000010000000000000000001001000010000
00100000100000000000000001001000010000
00010000001000000000000001001000010000
00000001000010000000000001001000010000
00000000000101000000000001001000010000
00000000000000000100100001001000010000
00000000000000000001001001001000010000
00000000000000001000000011001000010000
11000000000000000000000000101000010000
00001010000000000000000000101000010000
00000100000000100000000000101000010000
00000000000010010000000000101000010000
00000000100000000100000000101000010000
00000000001000000000001000101000010000
00000000000000000001000010101000010000
00000000010000000000000001101000010000
00001001000000000000000000011000010000
00010000100000000000000000011000010000
01000000010000000000000000011000010000
10000000001000000000000000011000010000
00000000000011000000000000011000010000
00000000000000100100000000011000010000
00000000000000000010001000011000010000
00000010000000000000000010011000010000
00000000000000010000000001011000010000
00000000000000000000010000111000010000
00010001100000000000000000000100010000
10010000010000000000000000000100010000
00100000110000000000000000000100010000
00010100001000000000000000000100010000
00000010001100000000000000000100010000
00110000000010000000000000000100010000
10000100000010000000000000000100010000
01000000001010000000000000000100010000
10100000000000100000000000000100010000
00001000000010100000000000000100010000
00100100000000010000000000000100010000
01000010000000010000000000000100010000
00010000000000011000000000000100010000
00000001000010000100000000000100010000
00100000000000001100000000000100010000
00001000010000000010000000000100010000
00000000000001100010000000000100010000
00000001010000000001000000000100010000
00000000000011000001000000000100010000
01000000000000001001000000000100010000
00001000000000000101000000000100010000
10000000000000000011000000000100010000
11000000000000000000100000000100010000
00001010000000000000100000000100010000
00000100100000000000100000000100010000
00000000010010000000100000000100010000
00000001000000100000100000000100010000
00000000000001010000100000000100010000
00000000000100001000100000000100010000
00010000000000000100100000000100010000
00000000001000000010100000000100010000
00011000000000000000010000000100010000
00000001001000000000010000000100010000
00000000100100000000010000000100010000
01000000000001000000010000000100010000
00000000000010000010010000000100010000
00000000000000010001010000000100010000
00100000000000000000110000000100010000
01100000000000000000001000000100010000
00001000000100000000001000000100010000
00000010000010000000001000000100010000
00000000000001001000001000000100010000
00000000000000100100001000000100010000
00000000100000000001001000000100010000
00001100000000000000000100000100010000
00100001000000000000000100000100010000
00000000010100000000000100000100010000
00000000100001000000000100000100010000
00000010000000100000000100000100010000
00000000000010010000000100000100010000
10000000000000001000000100000100010000
00000000001000000100000100000100010000
01000000000000000010000100000100010000
00010000000000000000001100000100010000
00000110000000000000000010000100010000
01000001000000000000000010000100010000
00001000100000000000000010000100010000
00000000000110000000000010000100010000
00000000000000010100000010000100010000
00000000000000001000010010000100010000
00000000010000000000001010000100010000
01000100000000000000000001000100010000
00010000000100000000000001000100010000
00000000100010000000000001000100010000
00000001000001000000000001000100010000
10000000000000010000000001000100010000
00001000000000001000000001000100010000
00000000010000000100000001000100010000
00100000000000000010000001000100010000
00101000000000000000000000100100010000
00000011000000000000000000100100010000
00000000101000000000000000100100010000
10000000000001000000000000100100010000
00000000000100100000000000100100010000
00000100000000000100000000100100010000
00000000000000000010001000100100010000
00000000000000000000000110100100010000
00000000000000000001000001100100010000
00000010010000000000000000010100010000
00100000001000000000000000010100010000
10000000000100000000000000010100010000
00001000000001000000000000010100010000
00000100000000000010000000010100010000
00010000000000000001000000010100010000
00000001000000000000001000010100010000
00000000000000100000000010010100010000
00000000000000000000010001010100010000
00000000000000001000000000110100010000
00000010100000000000000000001100010000
00001000001000000000000000001100010000
00000000000000110000000000001100010000
00000000010000001000000000001100010000
00000000000001000100000000001100010000
00000000000100000010000000001100010000
00000100000000000000001000001100010000
10000000000000000000000010001100010000
00000000000000000000000101001100010000
00010000000000000000000000101100010000
00000000000000000000100000011100010000
11001000000000000000000000000010010000
00111000000000000000000000000010010000
01010100000000000000000000000010010000
00100110000000000000000000000010010000
01000010001000000000000000000010010000
00000000111000000000000000000010010000
00000001100100000000000000000010010000
00010000010100000000000000000010010000
00000100001010000000000000000010010000
01000000000110000000000000000010010000
00010000000011000000000000000010010000
00000100000001100000000000000010010000
10000100000000010000000000000010010000
01000000000001010000000000000010010000
00010000000000101000000000000010010000
00000000000000011100000000000010010000
00000000000000100110000000000010010000
00000100000100000001000000000010010000
00000001000001000001000000000010010000
00000000100000010001000000000010010000
00000000000010000101000000000010010000
00000000000000001011000000000010010000
00010000100000000000100000000010010000
00000100010000000000100000000010010000
00100000000000100000100000000010010000
00000001000000001000100000000010010000
00000010000000000010100000000010010000
00001000000000000001100000000010010000
01000000010000000000010000000010010000
00000001000010000000010000000010010000
00001000000001000000010000000010010000
00000010000000100000010000000010010000
00100000000000000100010000000010010000
00000000000100000010010000000010010000
00000000001000000001010000000010010000
10000010000000000000001000000010010000
00000100100000000000001000000010010000
00001000000010000000001000000010010000
00100000000001000000001000000010010000
00000000001000010000001000000010010000
00000000010000001000001000000010010000
01000000000000000100001000000010010000
00000001000000000010001000000010010000
00001000100000000000000100000010010000
10000000000100000000000100000010010000
00100000000010000000000100000010010000
00000001000000100000000100000010010000
00000100000000001000000100000010010000
00000000000001000010000100000010010000
00000010000000000001000100000010010000
00000000000000000100100100000010010000
00010000000000000000010100000010010000
10000001000000000000000010000010010000
00001000000100000000000010000010010000
01000000000000001000000010000010010000
00010000000000000100000010000010010000
00000000010000000010000010000010010000
00000000100000000000010010000010010000
00000001010000000000000001000010010000
00000000100001000000000001000010010000
01000000000000100000000001000010010000
00000000001000000100000001000010010000
00000000000010000010000001000010010000
00010000000000000001000001000010010000
10000000000000000000010001000010010000
00000000000000010000000101000010010000
00100000000000000000000011000010010000
00100000100000000000000000100010010000
00000001001000000000000000100010010000
00000000000101000000000000100010010000
00000000000000110000000000100010010000
00001000000000001000000000100010010000
10000000000000000100000000100010010000
00000000000000000001001000100010010000
00000000010000000000000100100010010000
00000000000010000000000010100010010000
10010000000000000000000000010010010000
01000001000000000000000000010010010000
00000000010010000000000000010010010000
00000000001001000000000000010010010000
00100000000000010000000000010010010000
00000010000000001000000000010010010000
00000100000000000100000000010010010000
00001000000000000010000000010010010000
00000000000000000000110000010010010000
00000000000000000001000010010010010000
00000000000000000000000001110010010000
01100000000000000000000000001010010000
00000011000000000000000000001010010000
10000000000010000000000000001010010000
00000000010001000000000000001010010000
00001000000000100000000000001010010000
00010000000000010000000000001010010000
00000000100000001000000000001010010000
00000000000100000100000000001010010000
00000000001000000010000000001010010000
00000000000000000000001100001010010000
00000100000000000000000010001010010000
00000000000000000000100000101010010000
00001001000000000000000000000110010000
10000000001000000000000000000110010000
00000000010000100000000000000110010000
00000000000100010000000000000110010000
00000010000000000100000000000110010000
00000000100000000010000000000110010000
00100000000000000001000000000110010000
00000100000000000000010000000110010000
00000000000000000000101000000110010000
00000000000001000000000010000110010000
01000000000000000000000000100110010000
10000100100000000000000000000001010000
00100000100100000000000000000001010000
00010000001010000000000000000001010000
01000010000001000000000000000001010000
10000001000001000000000000000001010000
00000001100000100000000000000001010000
00000000010001100000000000000001010000
00000010100000010000000000000001010000
00100000010000001000000000000001010000
00001000000000101000000000000001010000
00000100001000000100000000000001010000
00000000000011000100000000000001010000
00100001000000000010000000000001010000
01000000000100000010000000000001010000
10000000000010000010000000000001010000
00000000100001000010000000000001010000
00000100000000010010000000000001010000
00000110000000000001000000000001010000
10000000001000000001000000000001010000
00000000010100000001000000000001010000
00010000000001000001000000000001010000
01000000000000000101000000000001010000
10000010000000000000100000000001010000
00001001000000000000100000000001010000
00000000110000000000100000000001010000
01000000001000000000100000000001010000
00000000000110000000100000000001010000
00010000000000100000100000000001010000
00001010000000000000010000000001010000
00000000001100000000010000000001010000
00000000010010000000010000000001010000
00000100000000100000010000000001010000
00100000000000010000010000000001010000
00010000000000001000010000000001010000
00000001000000000001010000000001010000
00000000000000000010110000000001010000
00010100000000000000001000000001010000
01000000010000000000001000000001010000
00000010001000000000001000000001010000
00000001000010000000001000000001010000
00100000000000100000001000000001010000
00000000000100001000001000000001010000
00001000000000000001001000000001010000
00000000000000000100101000000001010000
00101000000000000000000100000001010000
00000100000010000000000100000001010000
10000000000000100000000100000001010000
00000000001000010000000100000001010000
01000000000000001000000100000001010000
00000010000000000100000100000001010000
00000000000000000011000100000001010000
00000000100000000000010100000001010000
00000000000001000000001100000001010000
01010000000000000000000010000001010000
00001000001000000000000010000001010000
00000100000100000000000010000001010000
00100000000010000000000010000001010000
00000000000000011000000010000001010000
00000000000000100100000010000001010000
00000000000001000000010010000001010000
00000000000000000010001010000001010000
00000000000000000000100110000001010000
10010000000000000000000001000001010000
01000001000000000000000001000001010000
00001000000010000000000001000001010000
00000000000000110000000001000001010000
00000010000000001000000001000001010000
00000000000000000110000001000001010000
00000000000001000000100001000001010000
00000000000000000000011001000001010000
00000000010000000000000101000001010000
00000000100000000000000011000001010000
01100000000000000000000000100001010000
00000010010000000000000000100001010000
00001000000001000000000000100001010000
00000001000000001000000000100001010000
00000000000000010100000000100001010000
00000000100000000000001000100001010000
00010000000000000000000100100001010000
10000000000000000000000010100001010000
00010000000100000000000000010001010000
01000000000010000000000000010001010000
00000000000001001000000000010001010000
00001000000000000100000000010001010000
00000000010000000010000000010001010000
00000000000000010001000000010001010000
10000000000000000000001000010001010000
00000001000000000000000010010001010000
00000000001000000000000001010001010000
00000100000000000000000000110001010000
00110000000000000000000000001001010000
01000000100000000000000000001001010000
10000000010000000000000000001001010000
00001000000100000000000000001001010000
00000010000010000000000000001001010000
00000100000001000000000000001001010000
00000000001000100000000000001001010000
00000001000000010000000000001001010000
00000000000000001100000000001001010000
00000000000000000001100000001001010000
00000000000000000000000100011001010000
01001000000000000000000000000101010000
00100010000000000000000000000101010000
00000101000000000000000000000101010000
00000000000101000000000000000101010000
00000000010000010000000000000101010000
00000000100000001000000000000101010000
10000000000000000100000000000101010000
00010000000000000010000000000101010000
00000000000000000001000010000101010000
00000000000000000000100000100101010000
00000000000000000000010000001101010000
00010001000000000000000000000011010000
00001000010000000000000000000011010000
00100000001000000000000000000011010000
00000000100010000000000000000011010000
10000000000000001000000000000011010000
00000000000000100001000000000011010000
00000000000000010000100000000011010000
00000010000000000000000010000011010000
00000100000000000000000001000011010000
00000000000000000010000000100011010000
00000000000000000000000000010111010000
01001001000000000000000000000000110000
10000001000100000000000000000000110000
00010000100100000000000000000000110000
00000100001100000000000000000000110000
10000010000010000000000000000000110000
00001010000001000000000000000000110000
00101000000000100000000000000000110000
01000000000100100000000000000000110000
00100000100000010000000000000000110000
00000000010000110000000000000000110000
10000100000000001000000000000000110000
01000000100000001000000000000000110000
00001000000100001000000000000000110000
00000001000001001000000000000000110000
00001000001000000100000000000000110000
00010000000000001100000000000000110000
00000000000011000010000000000000110000
10010000000000000001000000000000110000
00000000010010000001000000000000110000
00000000100001000001000000000000110000
00000010000000100001000000000000110000
00000100000000010001000000000000110000
00000000000000000111000000000000110000
00000110000000000000100000000000110000
00001000010000000000100000000000110000
00100000001000000000100000000000110000
01000000000000010000100000000000110000
00000000100000000100100000000000110000
00000001000000000001100000000000110000
10001000000000000000010000000000110000
01000100000000000000010000000000110000
00100001000000000000010000000000110000
00010000010000000000010000000000110000
00000000001001000000010000000000110000
00000000000010100000010000000000110000
00000010000000010000010000000000110000
00000000000100000100010000000000110000
00000000100000000010010000000000110000
00100000010000000000001000000000110000
00000000100010000000001000000000110000
00000000000101000000001000000000110000
00000001000000010000001000000000110000
01000000000000000010001000000000110000
00000000001000000001001000000000110000
00000000000000001000101000000000110000
00010100000000000000000100000000110000
00100010000000000000000100000000110000
10000000100000000000000100000000110000
01000000001000000000000100000000110000
00000000000110000000000100000000110000
00000000000000011000000100000000110000
00000001000000000100000100000000110000
00000000010000000010000100000000110000
00000001010000000000000010000000110000
01000000000010000000000010000000110000
10000000000000010000000010000000110000
00000000000000101000000010000000110000
00000010000000000010000010000000110000
00000000000001000000100010000000110000
00000000000000000001010010000000110000
00001000000000000000001010000000110000
01000010000000000000000001000000110000
00010001000000000000000001000000110000
00001000100000000000000001000000110000
10000000010000000000000001000000110000
00100000000010000000000001000000110000
00000000000001010000000001000000110000
00000000001000001000000001000000110000
00000000000000100100000001000000110000
00000100000000000010000001000000110000
00110000000000000000000000100000110000
10000000001000000000000000100000110000
00000001000010000000000000100000110000
00000010000000000100000000100000110000
00001000000000000010000000100000110000
00000000000000100000001000100000110000
00000000000000000000100100100000110000
00000000000100000000000010100000110000
00000100100000000000000000010000110000
00000000011000000000000000010000110000
00010000000010000000000000010000110000
00100000000001000000000000010000110000
10000000000000100000000000010000110000
00000000000000010010000000010000110000
00001000000000000001000000010000110000
00000000000000000100000010010000110000
00000000000000000000001001010000110000
01000000000000000000000000110000110000
00000000110000000000000000001000110000
00000010001000000000000000001000110000
00000100000010000000000000001000110000
10000000000001000000000000001000110000
00000001000000100000000000001000110000
00000000000000010100000000001000110000
00000000000000000010100000001000110000
00000000000000000000000110001000110000
00000000000000001000000000101000110000
00000000000100000000000000011000110000
00000000010001000000000000000100110000
00000100000000100000000000000100110000
00000000001000010000000000000100110000
00000010000000001000000000000100110000
01000000000000000100000000000100110000
00000001000000000010000000000100110000
00000000000100000001000000000100110000
10000000000000000000001000000100110000
00000000000000000000010100000100110000
00010000000000000000000010000100110000
00000000000000000000100001000100110000
00100000000000000000000000001100110000
00000010010000000000000000000010110000
00001000000000010000000000000010110000
00100000000000001000000000000010110000
00000000000001000100000000000010110000
00010000000000000010000000000010110000
01000000000000000001000000000010110000
10000000000000000000100000000010110000
00000000001000000000000010000010110000
00000000000100000000000001000010110000
00000100000000000000000000100010110000
00000000000000000000000100010010110000
00000000000000000000010000001010110000
00000000000010000000000000000110110000
11000000000000000000000000000001110000
00011000000000000000000000000001110000
00100100000000000000000000000001110000
00000011000000000000000000000001110000
00000000101000000000000000000001110000
00000000000100010000000000000001110000
00000000010000000100000000000001110000
00000000000000001010000000000001110000
00000000000000000001000000100001110000
00000000000000000000010000010001110000
00000000000000000000000001001001110000
00000000000000000000001000000011110000
11010100000000000000000000000000001000
01001110000000000000000000000000001000
00010110100000000000000000000000001000
10100001100000000000000000000000001000
00011001100000000000000000000000001000
00100110010000000000000000000000001000
00101001010000000000000000000000001000
10000011010000000000000000000000001000
10000100110000000000000000000000001000
01000001110000000000000000000000001000
00111000001000000000000000000000001000
10001001001000000000000000000000001000
00000111001000000000000000000000001000
11000000101000000000000000000000001000
01100000011000000000000000000000001000
00101100000100000000000000000000001000
00110010000100000000000000000000001000
10000110000100000000000000000000001000
01001001000100000000000000000000001000
10100000010100000000000000000000001000
00011000010100000000000000000000001000
01010000001100000000000000000000001000
00000010101100000000000000000000001000
01100010000010000000000000000000001000
11000001000010000000000000000000001000
00100101000010000000000000000000001000
00010001001010000000000000000000001000
00000100101010000000000000000000001000
00010100000110000000000000000000001000
00100000100110000000000000000000001000
01110000000001000000000000000000001000
10001010000001000000000000000000001000
10010001000001000000000000000000001000
00100011000001000000000000000000001000
00000101100001000000000000000000001000
00010000110001000000000000000000001000
00001000011001000000000000000000001000
01000100000101000000000000000000001000
10000000100101000000000000000000001000
10000000010011000000000000000000001000
00000010001011000000000000000000001000
01011000000000100000000000000000001000
00110100000000100000000000000000001000
10100010000000100000000000000000001000
01000100010000100000000000000000001000
00001010001000100000000000000000001000
00000001011000100000000000000000001000
00000011000100100000000000000000001000
00100000001100100000000000000000001000
10010000000010100000000000000000001000
00000001100010100000000000000000001000
00100000010010100000000000000000001000
00010010000001100000000000000000001000
00000000101001100000000000000000001000
11001000000000010000000000000000001000
10100100000000010000000000000000001000
01000011000000010000000000000000001000
10010000001000010000000000000000001000
00001100001000010000000000000000001000
01000000100100010000000000000000001000
00000010010100010000000000000000001000
00000001001100010000000000000000001000
00001010000010010000000000000000001000
00100000100001010000000000000000001000
00010000000101010000000000000000001000
01000000000011010000000000000000001000
00001000100000110000000000000000001000
00000100000010110000000000000000001000
00000000010001110000000000000000001000
01101000000000001000000000000000001000
10001100000000001000000000000000001000
01000101000000001000000000000000001000
11000000010000001000000000000000001000
00000010110000001000000000000000001000
00100010001000001000000000000000001000
00000001101000001000000000000000001000
00000100010100001000000000000000001000
00110000000010001000000000000000001000
10000000001010001000000000000000001000
00001000000110001000000000000000001000
10100000000001001000000000000000001000
00001000100001001000000000000000001000
00000000001101001000000000000000001000
00000100000011001000000000000000001000
00001001000000101000000000000000001000
00010000100000101000000000000000001000
01000000001000101000000000000000001000
10000000000100101000000000000000001000
00000010000010101000000000000000001000
00010001000000011000000000000000001000
00000000010010011000000000000000001000
00011010000000000100000000000000001000
01100001000000000100000000000000001000
00110000100000000100000000000000001000
00001100010000000100000000000000001000
10000010001000000100000000000000001000
00000000111000000100000000000000001000
10010000000100000100000000000000001000
00000101000100000100000000000000001000
00001000100100000100000000000000001000
00000010100010000100000000000000001000
00000001010010000100000000000000001000
00100000001010000100000000000000001000
01000000000110000100000000000000001000
00000110000001000100000000000000001000
00001001000001000100000000000000001000
01000000001001000100000000000000001000
11000000000000100100000000000000001000
00010001000000100100000000000000001000
00000000010100100100000000000000001000
00001000000010100100000000000000001000
00100000000001100100000000000000001000
10000000100000010100000000000000001000
00010000010000010100000000000000001000
01010000000000001100000000000000001000
00000100100000001100000000000000001000
00000000010001001100000000000000001000
00100000000000011100000000000000001000
01010010000000000010000000000000001000
01001000100000000010000000000000001000
10000010100000000010000000000000001000
10010000010000000010000000000000001000
00001010010000000010000000000000001000
00000100011000000010000000000000001000
00001000001100000010000000000000001000
00001100000010000010000000000000001000
00000011000010000010000000000000001000
00010000100010000010000000000000001000
01000000001010000010000000000000001000
10000000000110000010000000000000001000
00101000000001000010000000000000001000
00010100000001000010000000000000001000
01000000010001000010000000000000001000
10000000001001000010000000000000001000
10000001000000100010000000000000001000
00000000110000100010000000000000001000
01000000000100100010000000000000001000
00000101000000010010000000000000001000
00100000000000110010000000000000001000
00011000000000001010000000000000001000
00100000010000001010000000000000001000
00000000100100001010000000000000001000
00000001000001001010000000000000001000
00000100000000101010000000000000001000
00000010000000011010000000000000001000
01000100000000000110000000000000001000
00100000000100000110000000000000001000
00000000000011000110000000000000001000
00000010000000100110000000000000001000
00000000001000010110000000000000001000
00110001000000000001000000000000001000
10000101000000000001000000000000001000
01100000100000000001000000000000001000
01000001001000000001000000000000001000
01000010000100000001000000000000001000
00000000100011000001000000000000001000
00000100100000100001000000000000001000
00001000010000100001000000000000001000
00000001000001100001000000000000001000
00000000101000010001000000000000001000
00000000000100011001000000000000001000
00000001100000000101000000000000001000
10000000010000000101000000000000001000
00000100001000000101000000000000001000
00010000000010000101000000000000001000
00000010000000010101000000000000001000
10001000000000000011000000000000001000
00001101000000000000100000000000001000
00010100010000000000100000000000001000
00000100100100000000100000000000001000
01000100000010000000100000000000001000
00001000100010000000100000000000001000
00000000010110000000100000000000001000
10000100000001000000100000000000001000
00000001000101000000100000000000001000
01000010000000100000100000000000001000
00100000001000010000100000000000001000
00001000000100010000100000000000001000
10000000100000001000100000000000001000
00010000000100001000100000000000001000
01000000100000000100100000000000001000
00000010010000000100100000000000001000
00000001001000000010100000000000001000
00000000100000010010100000000000001000
00101000000000000001100000000000001000
10000010000000000001100000000000001000
01000000000001000001100000000000001000
00000000000000110001100000000000001000
00000000000010001001100000000000001000
00000000000100000011100000000000001000
10110000000000000000010000000000001000
00001010100000000000010000000000001000
00100000101000000000010000000000001000
00011000000010000000010000000000001000
00000000010101000000010000000000001000
10001000000000100000010000000000001000
01000000000010100000010000000000001000
00000100000001100000010000000000001000
00000001010000010000010000000000001000
00010100000000001000010000000000001000
00010000000001000100010000000000001000
00000000000000110100010000000000001000
00100010000000000010010000000000001000
00010000000000100010010000000000001000
00000000000100010010010000000000001000
01000000000000001010010000000000001000
10000000000000000110010000000000001000
01001000000000000001010000000000001000
10000000100000000001010000000000001000
00000100000100000001010000000000001000
00000010000000001001010000000000001000
00000000001000000011010000000000001000
00010010000000000000110000000000001000
00100001000000000000110000000000001000
01000000010000000000110000000000001000
10000000001000000000110000000000001000
00000000000010010000110000000000001000
00000000000000001100110000000000001000
01010001000000000000001000000000001000
10001000100000000000001000000000001000
00010010001000000000001000000000001000
11000000000100000000001000000000001000
00000001010100000000001000000000001000
00000100010001000000001000000000001000
00010000010000100000001000000000001000
00001000010000010000001000000000001000
00000000100010010000001000000000001000
01000000000001001000001000000000001000
00100100000000000100001000000000001000
01000000010000000100001000000000001000
00000000000100010100001000000000001000
10000000000000001100001000000000001000
01100000000000000010001000000000001000
00000000001000100010001000000000001000
00000001000000000110001000000000001000
10100000000000000001001000000000001000
00011000000000000001001000000000001000
00000010100000000001001000000000001000
00000100000010000001001000000000001000
00000000001000001001001000000000001000
00000000000000010011001000000000001000
00001010000000000000101000000000001000
00000000011000000000101000000000001000
00100000000010000000101000000000001000
00000100000000010000101000000000001000
00000000000000100100101000000000001000
00000001000000000001101000000000001000
00000000001100000000011000000000001000
00000001000010000000011000000000001000
00000010000000100000011000000000001000
01000000000000010000011000000000001000
00000000100000000010011000000000001000
00000000000001000001011000000000001000
10011000000000000000000100000000001000
01000010100000000000000100000000001000
10000000011000000000000100000000001000
01000000010100000000000100000000001000
00101000000010000000000100000000001000
00010000000011000000000100000000001000
10000100000000100000000100000000001000
01000000000001100000000100000000001000
01000100000000010000000100000000001000
00000011000000001000000100000000001000
10000000000000011000000100000000001000
00000001000000010100000100000000001000
11000000000000000010000100000000001000
00000110000000000010000100000000001000
00000000101000000010000100000000001000
00000000000101000010000100000000001000
00001000000000100010000100000000001000
00000100010000000001000100000000001000
00000000100100000001000100000000001000
01000000000010000001000100000000001000
00000010000001000001000100000000001000
00000000001000100001000100000000001000
00010000000000001001000100000000001000
00100000000000000101000100000000001000
00000001000000000011000100000000001000
10000001000000000000100100000000001000
00100000100000000000100100000000001000
00001000001000000000100100000000001000
00010000000000000100100100000000001000
00000000000000001010100100000000001000
00001100000000000000010100000000001000
00000001100000000000010100000000001000
00000000010010000000010100000000001000
00100000000001000000010100000000001000
00000010000000010000010100000000001000
00000000001000001000010100000000001000
00000000000000100000110100000000001000
00010100000000000000001100000000001000
10000010000000000000001100000000001000
00001001000000000000001100000000001000
00100000000100000000001100000000001000
00000000100000100000001100000000001000
00000000001000010000001100000000001000
00000000000010001000001100000000001000
00000000000001000100001100000000001000
00000000010000000010001100000000001000
01000000000000000000101100000000001000
00101000100000000000000010000000001000
00000100001100000000000010000000001000
10001000000010000000000010000000001000
00000010010010000000000010000000001000
01001000000001000000000010000000001000
00000001001001000000000010000000001000
00000000100100100000000010000000001000
00010010000000010000000010000000001000
00000000011000010000000010000000001000
00100100000000001000000010000000001000
10000001000000001000000010000000001000
01000000100000001000000010000000001000
00001000001000001000000010000000001000
00000100000000100100000010000000001000
00100000001000000010000010000000001000
00001000000000010010000010000000001000
00000000000010001010000010000000001000
00001100000000000001000010000000001000
00100010000000000001000010000000001000
00010000010000000001000010000000001000
00000000000010100001000010000000001000
00000000000000000111000010000000001000
00110000000000000000100010000000001000
00000010100000000000100010000000001000
00000000000000011000100010000000001000
00000000000100000100100010000000001000
00000000000000100010100010000000001000
00000000001000000001100010000000001000
10000000010000000000010010000000001000
00000001000100000000010010000000001000
00000000100001000000010010000000001000
00100000000000100000010010000000001000
00000000001000000100010010000000001000
00000000000000010001010010000000001000
00001000000000000000110010000000001000
00000011000000000000001010000000001000
00000100100000000000001010000000001000
00010000000010000000001010000000001000
00000000000101000000001010000000001000
01000000000000100000001010000000001000
00100000000000010000001010000000001000
00000000000000001000011010000000001000
00000101000000000000000110000000001000
00000010001000000000000110000000001000
00010000000100000000000110000000001000
00000000010000001000000110000000001000
10000000000000000100000110000000001000
00000000000001000000100110000000001000
01000000000000000000010110000000001000
11000010000000000000000001000000001000
00010001010000000000000001000000001000
01000000010010000000000001000000001000
01000001000000100000000001000000001000
00000010010000100000000001000000001000
00010000001000100000000001000000001000
00001000000100100000000001000000001000
01100000000000010000000001000000001000
00000100100000010000000001000000001000
00000001000010010000000001000000001000
10010000000000001000000001000000001000
00000010000001001000000001000000001000
01001000000000000100000001000000001000
00000001001000000100000001000000001000
00100100000000000010000001000000001000
00000001000100000010000001000000001000
00000000000010100010000001000000001000
00000110000000000001000001000000001000
00010000100000000001000001000000001000
00000000010100000001000001000000001000
10000000000010000001000001000000001000
00000000001001000001000001000000001000
00001000000000010001000001000000001000
00100000000000001001000001000000001000
00000000000000100101000001000000001000
01000000000000000011000001000000001000
10100000000000000000100001000000001000
00001000010000000000100001000000001000
00000000001100000000100001000000001000
00000000100001000000100001000000001000
00000100000000100000100001000000001000
00000001000000001000100001000000001000
00000000000010000100100001000000001000
00010000000000000010100001000000001000
01010000000000000000010001000000001000
10000100000000000000010001000000001000
00001001000000000000010001000000001000
00100000010000000000010001000000001000
00000000100100000000010001000000001000
00000000001010000000010001000000001000
00000000000000011000010001000000001000
00000010000000000100010001000000001000
00000000000001000010010001000000001000
00000100001000000000001001000000001000
00010000000100000000001001000000001000
00001000000001000000001001000000001000
10000000000000010000001001000000001000
00000000100000001000001001000000001000
00000010000000000010001001000000001000
00100001000000000000000101000000001000
00000010000100000000000101000000001000
00000000100010000000000101000000001000
00000000000001010000000101000000001000
00001000000000001000000101000000001000
00000000010000000100000101000000001000
00000000000000000001100101000000001000
00011000000000000000000011000000001000
00000001100000000000000011000000001000
01000000001000000000000011000000001000
10000000000100000000000011000000001000
00100000000010000000000011000000001000
00000000000000101000000011000000001000
00000000000001000100000011000000001000
00000000010000000010000011000000001000
00000000000000000001001011000000001000
10100000001000000000000000100000001000
00010100001000000000000000100000001000
01100000000100000000000000100000001000
00000001100100000000000000100000001000
01010000000010000000000000100000001000
00000110000010000000000000100000001000
00000000001110000000000000100000001000
00001100000000100000000000100000001000
00000010001000010000000000100000001000
00001000000001010000000000100000001000
00000000000100110000000000100000001000
00000010000100001000000000100000001000
00000001000010001000000000100000001000
10000000000010000100000000100000001000
00000000001000001100000000100000001000
00000001010000000010000000100000001000
00000000100000000110000000100000001000
00000000110000000001000000100000001000
00000000000010010001000000100000001000
00000000000001001001000000100000001000
00001000000000000101000000100000001000
00000010000000000011000000100000001000
00010001000000000000100000100000001000
00000010000001000000100000100000001000
00000000001000100000100000100000001000
00000000010000010000100000100000001000
00100000000000001000100000100000001000
01000000000000000010100000100000001000
00000100000000000001100000100000001000
00101000000000000000010000100000001000
01000010000000000000010000100000001000
00000000100010000000010000100000001000
00000001000001000000010000100000001000
10000000000000010000010000100000001000
00000000010000001000010000100000001000
00010000000000000001010000100000001000
00000000000100000000110000100000001000
00000010010000000000001000100000001000
00000001001000000000001000100000001000
00000000000001100000001000100000001000
00001000000000001000001000100000001000
00000100000000000010001000100000001000
00000000000100000001001000100000001000
10000000000000000000101000100000001000
00000000000000000100011000100000001000
00010000100000000000000100100000001000
00100000010000000000000100100000001000
10000000000100000000000100100000001000
00000000001001000000000100100000001000
00000010000000100000000100100000001000
00000100000000001000000100100000001000
01000000000000000100000100100000001000
00000000000010000010000100100000001000
10000100000000000000000010100000001000
00001000010000000000000010100000001000
00100000000001000000000010100000001000
00000001000000100000000010100000001000
00000000000000010100000010100000001000
00010000000000000010000010100000001000
01000000000000000001000010100000001000
00000000000010000000100010100000001000
01000100000000000000000001100000001000
00001010000000000000000001100000001000
10000000100000000000000001100000001000
00000000000101000000000001100000001000
00100000000000100000000001100000001000
00000001000000000001000001100000001000
00000000000010000000001001100000001000
00000000000000000000000111100000001000
10101000000000000000000000010000001000
01000100100000000000000000010000001000
00001000101000000000000000010000001000
00010001000100000000000000010000001000
10000000001100000000000000010000001000
00000000011010000000000000010000001000
00000010010001000000000000010000001000
00100000001001000000000000010000001000
00001000000011000000000000010000001000
00000000000101100000000000010000001000
00100001000000010000000000010000001000
10000000000001010000000000010000001000
00100000100000001000000000010000001000
01000000000010001000000000010000001000
00100010000000000100000000010000001000
00000000001000100100000000010000001000
00010000000000010010000000010000001000
10010000000000000001000000010000001000
00000011000000000001000000010000001000
00000000010000001001000000010000001000
00000000000100000101000000010000001000
00100000000000000011000000010000001000
00000001010000000000100000010000001000
00000100001000000000100000010000001000
00000010000100000000100000010000001000
10000000000010000000100000010000001000
00010000000001000000100000010000001000
00100000000000100000100000010000001000
00001000000000001000100000010000001000
00000000000000000110100000010000001000
10000010000000000000010000010000001000
00010000001000000000010000010000001000
00000000000110000000010000010000001000
01000000000001000000010000010000001000
00000000010000100000010000010000001000
00000001000000001000010000010000001000
00001000000000000100010000010000001000
00000100000000000010010000010000001000
00000110000000000000001000010000001000
10000001000000000000001000010000001000
00100000010000000000001000010000001000
01000000001000000000001000010000001000
00001000000100000000001000010000001000
00000000000000101000001000010000001000
00000000000010000100001000010000001000
00000000000001000010001000010000001000
00000000000000000000111000010000001000
01001000000000000000000100010000001000
00100100000000000000000100010000001000
00000010000010000000000100010000001000
00000001000000100000000100010000001000
00000000000000001100000100010000001000
00000000000000000001010100010000001000
01000010000000000000000010010000001000
10000000100000000000000010010000001000
00000100000010000000000010010000001000
00010000000000100000000010010000001000
00000000000100010000000010010000001000
00000001000000000100000010010000001000
00000000000001000001000010010000001000
00000000000000000010000110010000001000
00001100000000000000000001010000001000
00010010000000000000000001010000001000
00000000010000010000000001010000001000
00000000001000001000000001010000001000
10000000000000000100000001010000001000
00000000100000000010000001010000001000
00000000000000000000001101010000001000
00001001000000000000000000110000001000
00000010100000000000000000110000001000
10000000010000000000000000110000001000
00000100000100000000000000110000001000
00100000000010000000000000110000001000
01000000000000010000000000110000001000
00010000000000001000000000110000001000
00000000000001000100000000110000001000
00000000000000100010000000110000001000
00000000000000000000001010110000001000
00000000000000000000010001110000001000
00010101000000000000000000001000001000
01010000010000000000000000001000001000
00000000110100000000000000001000001000
00000100010010000000000000001000001000
00000000000111000000000000001000001000
00000010100000100000000000001000001000
00000000001010100000000000001000001000
00101000000000010000000000001000001000
10000000000010010000000000001000001000
00000001000100001000000000001000001000
00000000100010001000000000001000001000
00000000000001011000000000001000001000
10100000000000000100000000001000001000
00000000100001000100000000001000001000
00000010000000001100000000001000001000
00000001100000000010000000001000001000
00000000001000001010000000001000001000
00100100000000000001000000001000001000
00001010000000000001000000001000001000
00000000011000000001000000001000001000
10000000000100000001000000001000001000
00000001000010000001000000001000001000
00010000000000010001000000001000001000
00000000000000101001000000001000001000
01000000000000000101000000001000001000
00000000000001000011000000001000001000
00100010000000000000100000001000001000
01000001000000000000100000001000001000
00010000001000000000100000001000001000
00000000010001000000100000001000001000
10000000000000100000100000001000001000
00000000000000010100100000001000001000
00000110000000000000010000001000001000
00010000100000000000010000001000001000
01000000001000000000010000001000001000
10000000000001000000010000001000001000
00000001000000100000010000001000001000
00001000000000001000010000001000001000
00000000000100000100010000001000001000
00000000000010000010010000001000001000
00000000000000000001110000001000001000
01000000100000000000001000001000001000
00000100000100000000001000001000001000
00000010000010000000001000001000001000
00000001000001000000001000001000001000
00001000000000100000001000001000001000
00100000000000001000001000001000001000
00000000001000000100001000001000001000
10000000000000000010001000001000001000
00000001010000000000000100001000001000
00000100001000000000000100001000001000
00100000000000100000000100001000001000
00000000000100010000000100001000001000
00001000000000000100000100001000001000
00010000000000000010000100001000001000
00000000000010000000100100001000001000
10010000000000000000000010001000001000
00001001000000000000000010001000001000
00100000010000000000000010001000001000
00000000101000000000000010001000001000
00000010000100000000000010001000001000
00000100000001000000000010001000001000
00000000000000110000000010001000001000
00000000000010000100000010001000001000
01000000000000000010000010001000001000
00000000000000000000001110001000001000
10001000000000000000000001001000001000
00100000000100000000000001001000001000
01000000000001000000000001001000001000
00000000010000001000000001001000001000
00010000000000000100000001001000001000
00000000000000000000010101001000001000
00011000000000000000000000101000001000
00000011000000000000000000101000001000
01000000000000100000000000101000001000
00000100000000010000000000101000001000
00000000010000000100000000101000001000
00100000000000000010000000101000001000
00000000100000000000100000101000001000
00000000000000000000010010101000001000
00000000001000000000000001101000001000
11000000000000000000000000011000001000
00010000000010000000000000011000001000
00000000001000010000000000011000001000
00000100000000001000000000011000001000
00001000000000000010000000011000001000
00000000100000000001000000011000001000
00000000000001000000000100011000001000
00000000000000000000100010011000001000
00000000000000100000000001011000001000
10010010000000000000000000000100001000
00001011000000000000000000000100001000
00100010100000000000000000000100001000
01001000000010000000000000000100001000
00100100000001000000000000000100001000
00010000001001000000000000000100001000
10000000100000100000000000000100001000
00010000000100100000000000000100001000
10000001000000010000000000000100001000
01000000010000010000000000000100001000
00010000000010010000000000000100001000
00000100001000001000000000000100001000
10001000000000000100000000000100001000
00000010000100000100000000000100001000
10100000000000000010000000000100001000
00010001000000000010000000000100001000
00000010001000000010000000000100001000
01010000000000000001000000000100001000
00000000001100000001000000000100001000
00000010000010000001000000000100001000
00000000010001000001000000000100001000
00000000000000001101000000000100001000
00000110000000000000100000000100001000
00010000100000000000100000000100001000
10000000010000000000100000000100001000
00100000000100000000100000000100001000
00000001000010000000100000000100001000
00000000000000101000100000000100001000
00000000000001000100100000000100001000
00001000000000000010100000000100001000
01000000100000000000010000000100001000
00000100010000000000010000000100001000
00001000001000000000010000000100001000
00000000000001010000010000000100001000
00000000000100001000010000000100001000
00100000000000000100010000000100001000
00000001000000000001010000000100001000
00101000000000000000001000000100001000
10000100000000000000001000000100001000
01000010000000000000001000000100001000
00000000000011000000001000000100001000
00000001000000100000001000000100001000
00000000010000001000001000000100001000
00000000100000000100001000000100001000
00000000000100000010001000000100001000
00001000100000000000000100000100001000
00000000001010000000000100000100001000
00000000010000100000000100000100001000
00100000000000010000000100000100001000
01000000000000001000000100000100001000
00000100000000000100000100000100001000
00010000000000000000010100000100001000
00000000000000000001001100000100001000
11000000000000000000000010000100001000
00100001000000000000000010000100001000
00000000010100000000000010000100001000
00000000100010000000000010000100001000
00001000000000100000000010000100001000
00000010000000001000000010000100001000
00010000000000000100000010000100001000
00000000000001000010000010000100001000
00000000000000000000101010000100001000
00010100000000000000000001000100001000
00000000110000000000000001000100001000
10000000000001000000000001000100001000
00000000000000110000000001000100001000
00000000000010001000000001000100001000
00000000000000000000011001000100001000
00000000000000000010000101000100001000
01000001000000000000000000100100001000
00010000010000000000000000100100001000
00001000000100000000000000100100001000
00000000100001000000000000100100001000
00000000000010100000000000100100001000
00100000000000000001000000100100001000
00000000000000000010010000100100001000
00000000000000000000100100100100001000
00000000000000000100000001100100001000
01100000000000000000000000010100001000
00000101000000000000000000010100001000
00000010000000010000000000010100001000
00000000000001001000000000010100001000
00000000010000000010000000010100001000
00000000000000100001000000010100001000
00000000000100000000000100010100001000
00000000000000000000100001010100001000
00000000001000000000000000110100001000
00000100100000000000000000001100001000
00001000010000000000000000001100001000
00100000001000000000000000001100001000
01000000000100000000000000001100001000
00000000000001100000000000001100001000
00000000000000010010000000001100001000
10000000000000000000000100001100001000
00000001000000000000000001001100001000
00000000000000001000000000101100001000
00000000000000000000001000011100001000
00001000110000000000000000000010001000
01001000001000000000000000000010001000
10000100001000000000000000000010001000
00010000011000000000000000000010001000
00001010000100000000000000000010001000
00000001000110000000000000000010001000
00011000000001000000000000000010001000
01000010000001000000000000000010001000
00100000000101000000000000000010001000
01010000000000010000000000000010001000
00000100000001010000000000000010001000
10000000000000110000000000000010001000
00010010000000001000000000000010001000
00100001000000001000000000000010001000
00001000000000001100000000000010001000
00000000100001000010000000000010001000
00010000000000000110000000000010001000
01000100000000000001000000000010001000
00001001000000000001000000000010001000
00100000010000000001000000000010001000
00000010001000000001000000000010001000
00010000000000100001000000000010001000
00000000100000001001000000000010001000
00000000000001000101000000000010001000
00000000000010000011000000000010001000
11000000000000000000100000000010001000
00000000101000000000100000000010001000
00000000000001100000100000000010001000
00100000000000000100100000000010001000
00000100000000000010100000000010001000
01100000000000000000010000000010001000
00000101000000000000010000000010001000
00000010010000000000010000000010001000
10000000000100000000010000000010001000
00000000001001000000010000000010001000
00000000100000010000010000000010001000
00000000000000101000010000000010001000
00000000000010000100010000000010001000
00001000000000000010010000000010001000
00001100000000000000001000000010001000
00000000100100000000001000000010001000
00000000010010000000001000000010001000
10000000000001000000001000000010001000
00100000000000100000001000000010001000
00000000000000001000101000000010001000
00010000000000000000011000000010001000
00110000000000000000000100000010001000
00000100000010000000000100000010001000
00000001000001000000000100000010001000
00000000000000100100000100000010001000
00000000000000010010000100000010001000
00000000010000000000100100000010001000
10100000000000000000000010000010001000
00000110000000000000000010000010001000
00010000100000000000000010000010001000
00000000001010000000000010000010001000
00000000010000100000000010000010001000
00000001000000010000000010000010001000
00000000000001001000000010000010001000
01000000000000000100000010000010001000
00000000000100000010000010000010001000
00001000000000000000000110000010001000
00000011000000000000000001000010001000
00100000100000000000000001000010001000
00000100010000000000000001000010001000
00000000000011000000000001000010001000
00000000000000001010000001000010001000
00000000000000000100001001000010001000
00000000001000000000000101000010001000
10010000000000000000000000100010001000
00100010000000000000000000100010001000
00001000000010000000000000100010001000
00000000010001000000000000100010001000
00000000100000100000000000100010001000
01000000000000001000000000100010001000
00000100000000000100000000100010001000
00000000001000000010000000100010001000
00010100000000000000000000010010001000
00000001100000000000000000010010001000
00000000010100000000000000010010001000
01000000000000100000000000010010001000
00000000000010010000000000010010001000
00000010000000000010000000010010001000
00000000000000000001001000010010001000
10000000000000000000000100010010001000
00000000000000000000000011010010001000
00000000000000000000100000110010001000
10000010000000000000000000001010001000
00000001001000000000000000001010001000
00010000000100000000000000001010001000
01000000000010000000000000001010001000
00000100000000100000000000001010001000
00001000000000000000100000001010001000
00000000100000000000000100001010001000
00000000000000010000000001001010001000
00000000000000000000001000101010001000
00000000000000000100000000011010001000
00000001010000000000000000000110001000
00000100000100000000000000000110001000
10000000000010000000000000000110001000
00000000000000011000000000000110001000
00000000001000000100000000000110001000
00000000000000100010000000000110001000
00000000000000000001100000000110001000
00000010000000000000000100000110001000
01000000000000000000000001000110001000
00000000000000000000000010100110001000
00001000000000000000000000010110001000
00000000000000000000010000001110001000
01100100000000000000000000000001001000
00011100000000000000000000000001001000
00101010000000000000000000000001001000
00010011000000000000000000000001001000
00100001000100000000000000000001001000
00000000011100000000000000000001001000
00000000110010000000000000000001001000
00001000001010000000000000000001001000
00000010000101000000000000000001001000
00100000000011000000000000000001001000
00001000000001100000000000000001001000
00000010000000110000000000000001001000
01000010000000001000000000000001001000
00100000000000101000000000000001001000
00001000000000010100000000000001001000
10000000000000010010000000000001001000
00000000000000001110000000000001001000
00000001010000000001000000000001001000
00010000001000000001000000000001001000
00000000000110000001000000000001001000
00000000000001010001000000000001001000
10000000000000001001000000000001001000
00000100000000000011000000000001001000
00000010000010000000100000000001001000
00000000100000100000100000000001001000
00000000010000001000100000000001001000
10000000000000000100100000000001001000
00000000000001000010100000000001001000
10000001000000000000010000000001001000
00001000010000000000010000000001001000
00000010001000000000010000000001001000
00010000000000010000010000000001001000
00000000100000000100010000000001001000
00000000000000100001010000000001001000
00000100000000000000110000000001001000
00100000001000000000001000000001001000
10000000000010000000001000000001001000
00000000100001000000001000000001001000
00000100000000100000001000000001001000
00000001000000010000001000000001001000
00010000000000000010001000000001001000
00000000000000000101001000000001001000
00000000000100000000101000000001001000
01000001000000000000000100000001001000
10000000100000000000000100000001001000
00000010010000000000000100000001001000
00000100000001000000000100000001001000
00010000000000100000000100000001001000
00000000000100001000000100000001001000
00000000001000000100000100000001001000
00100000000000000010000100000001001000
00000100010000000000000010000001001000
01000000000010000000000010000001001000
00010000000001000000000010000001001000
10000000000000100000000010000001001000
00000000100000010000000010000001001000
00000010000000000100000010000001001000
00000001000000000000100010000001001000
00000000000000000010010010000001001000
00001000000000000000001010000001001000
01000000100000000000000001000001001000
10000000001000000000000001000001001000
00000100000010000000000001000001001000
00100000000000000100000001000001001000
00001000000000000010000001000001001000
00000000010000000000001001000001001000
00000000101000000000000000100001001000
10000000000001000000000000100001001000
00000000010000100000000000100001001000
00100000000000010000000000100001001000
00000000000100000010000000100001001000
00001000000000000000100000100001001000
01000000000000000000001000100001001000
00000000000000000001000100100001001000
00000000000000001000000010100001001000
00010000000000000000000001100001001000
00010000010000000000000000010001001000
00000000100100000000000000010001001000
00000000000010100000000000010001001000
00000000000000011000000000010001001000
00000100000000000100000000010001001000
01000000000000000010000000010001001000
00001000000000000001000000010001001000
00000000000000000000100100010001001000
00000000001000000000000010010001001000
00000000000001000000000001010001001000
01001000000000000000000000001001001000
10000100000000000000000000001001001000
00100000100000000000000000001001001000
00000000001001000000000000001001001000
00000000000100100000000000001001001000
00010000000000001000000000001001001000
00000001000000000100000000001001001000
00000010000000000010000000001001001000
00000000000000000000011000001001001000
00000000000000000000100001001001001000
00000000000000000000000000111001001000
00110000000000000000000000000101001000
00000001100000000000000000000101001000
10000000000100000000000000000101001000
01000000000001000000000000000101001000
00000000001000100000000000000101001000
00000100000000010000000000000101001000
00001000000000001000000000000101001000
00000000010000000100000000000101001000
00000000000010000010000000000101001000
00000000000000000000000110000101001000
00000010000000000000000001000101001000
00000000000000000000010000010101001000
00000000000000000001000000001101001000
00000100100000000000000000000011001000
10000000010000000000000000000011001000
01000000000100000000000000000011001000
00000000001000010000000000000011001000
00000000000010001000000000000011001000
00000001000000000010000000000011001000
00010000000000000000100000000011001000
00000010000000000000001000000011001000
00000000000000000000010100000011001000
00000000000000000001000010000011001000
00000000000000100000000001000011001000
00100000000000000000000000010011001000
10010000100000000000000000000000101000
01000010010000000000000000000000101000
10100000000010000000000000000000101000
00010000010010000000000000000000101000
11000000000001000000000000000000101000
00001000000101000000000000000000101000
00100001000000100000000000000000101000
01000000100000100000000000000000101000
10000000010000100000000000000000101000
00000000110000010000000000000000101000
00000000001000110000000000000000101000
10000010000000001000000000000000101000
00000001010000001000000000000000101000
00010000001000000100000000000000101000
00000100000000010100000000000000101000
00000010000100000010000000000000101000
00000000000001100010000000000000101000
00001000001000000001000000000000101000
00000000000100100001000000000000101000
00000001000000010001000000000000101000
00000100000000001001000000000000101000
00000000010000000011000000000000101000
00000011000000000000100000000000101000
01000000000100000000100000000000101000
00000000001010000000100000000000101000
00001000000000100000100000000000101000
00100000000000000010100000000000101000
00010000000000000001100000000000101000
01000001000000000000010000000000101000
00000100100000000000010000000000101000
00000000011000000000010000000000101000
00100000000100000000010000000000101000
00000000000011000000010000000000101000
00001000000000010000010000000000101000
00000000000000000101010000000000101000
00000101000000000000001000000000101000
00000000000110000000001000000000101000
00000000001001000000001000000000101000
00000010000000010000001000000000101000
00010000000000001000001000000000101000
00001000000000000100001000000000101000
01000000000000000001001000000000101000
00000000100000000000101000000000101000
10000000000000000000011000000000101000
00001010000000000000000100000000101000
00100000001000000000000100000000101000
00000001000100000000000100000000101000
00000000100001000000000100000000101000
00010000000000010000000100000000101000
00000000000010000100000100000000101000
00000100000000000000100100000000101000
00000000000000000010010100000000101000
00010100000000000000000010000000101000
00000010000001000000000010000000101000
01000000000000010000000010000000101000
00000000000100001000000010000000101000
00100000000000000100000010000000101000
00000001000000000010000010000000101000
00000000100000000001000010000000101000
10000000000000000000100010000000101000
00000000010000000000001010000000101000
00000000000000100000000110000000101000
00101000000000000000000001000000101000
00000100000100000000000001000000101000
00000010000010000000000001000000101000
00010000000001000000000001000000101000
00000000000000001100000001000000101000
00000000000000010010000001000000101000
00000000000000100000001001000000101000
10000000000000000000000101000000101000
00000000000000000000010011000000101000
01001000000000000000000000100000101000
00100000100000000000000000100000101000
00000100000001000000000000100000101000
00000000000000011000000000100000101000
00000001000000000100000000100000101000
10000000000000000010000000100000101000
00000000000000100000010000100000101000
00000000000000000000001100100000101000
00000000001000000000000010100000101000
00000000010000000000000001100000101000
00110000000000000000000000010000101000
00000001001000000000000000010000101000
00000100000000100000000000010000101000
00000000100000000100000000010000101000
00000000000000001010000000010000101000
00000000000010000001000000010000101000
00000000010000000000000100010000101000
00001000000000000000000010010000101000
01000000000000000000000001010000101000
10000000001000000000000000001000101000
00001000000010000000000000001000101000
00100000000001000000000000001000101000
00000000000000100100000000001000101000
00000100000000000010000000001000101000
00000000000000001000100000001000101000
01000000000000000000000100001000101000
00000000100000000000000001001000101000
00000000000100000000000000101000101000
00000010000000000000000000011000101000
00011000000000000000000000000100101000
00100000010000000000000000000100101000
01000000001000000000000000000100101000
00000100000010000000000000000100101000
00000001000001000000000000000100101000
00000010000000100000000000000100101000
00000000000100010000000000000100101000
00000000100000001000000000000100101000
00000000000000000110000000000100101000
10000000000000000001000000000100101000
00000000000000000000110000000100101000
00000000000000000000000010001100101000
10001000000000000000000000000010101000
00100100000000000000000000000010101000
00010001000000000000000000000010101000
00000010100000000000000000000010101000
00000000000010100000000000000010101000
00000000001000001000000000000010101000
00000000010000000100000000000010101000
01000000000000000010000000000010101000
00000000000000000000100001000010101000
00000000000000000001000000100010101000
00000000000000000000010000010010101000
00000000000000000000001000000110101000
00001000100000000000000000000001101000
00000100001000000000000000000001101000
00010000000100000000000000000001101000
00000000010001000000000000000001101000
01000000000000000100000000000001101000
00100000000000000001000000000001101000
00000000000000010000100000000001101000
00000000000000001000010000000001101000
00000001000000000000000001000001101000
00000010000000000000000000100001101000
10000000000000000000000000010001101000
00000000000000000000000000001011101000
00100100100000000000000000000000011000
01000000100010000000000000000000011000
00001000010010000000000000000000011000
00000010000110000000000000000000011000
01000001000001000000000000000000011000
00000101000000100000000000000000011000
10000000000001100000000000000000011000
00010100000000010000000000000000011000
00100000000010010000000000000000011000
00010000010000001000000000000000011000
00000000001000011000000000000000011000
01000010000000000100000000000000011000
00100000010000000100000000000000011000
00000100000010000100000000000000011000
00000000100000100100000000000000011000
00000100000100000010000000000000011000
00001000000000000110000000000000011000
11000000000000000001000000000000011000
00000000000101000001000000000000011000
00100000000000100001000000000000011000
00000000010000010001000000000000011000
00001000000000001001000000000000011000
00010000000000000011000000000000011000
01001000000000000000100000000000011000
00000000001001000000100000000000011000
00000000010000100000100000000000011000
00000001000000010000100000000000011000
00000010000000001000100000000000011000
10000000000000000010100000000000011000
00000000000000000101100000000000011000
00000011000000000000010000000000011000
00000100001000000000010000000000011000
00010000000100000000010000000000011000
00100000000000001000010000000000011000
00000000010000000010010000000000011000
00000000000010000001010000000000011000
00000000100000000000110000000000011000
01000100000000000000001000000000011000
00100010000000000000001000000000011000
00010000100000000000001000000000011000
10000000010000000000001000000000011000
00001000001000000000001000000000011000
00000000000100100000001000000000011000
00000000000001010000001000000000011000
00000001000000001000001000000000011000
00000000000010000010001000000000011000
10100000000000000000000100000000011000
00010000001000000000000100000000011000
00000000010001000000000100000000011000
00000000000010100000000100000000011000
00000000100000001000000100000000011000
00000000000100000000100100000000011000
00000000000000000100010100000000011000
00001010000000000000000010000000011000
00010001000000000000000010000000011000
01000000010000000000000010000000011000
10000000001000000000000010000000011000
00100000000100000000000010000000011000
00000000000011000000000010000000011000
00000000000000001100000010000000011000
00000000100000000010000010000000011000
00000000000000000001000110000000011000
10000001000000000000000001000000011000
00000000101000000000000001000000011000
00100000000001000000000001000000011000
01000000000000001000000001000000011000
00000000000000010100000001000000011000
00000000000000100000010001000000011000
00000000000000000000101001000000011000
00000100000000000000000101000000011000
10000010000000000000000000100000011000
00100001000000000000000000100000011000
00001000100000000000000000100000011000
00000100010000000000000000100000011000
01000000001000000000000000100000011000
00010000000001000000000000100000011000
00000000000000101000000000100000011000
00000000000100000100000000100000011000
00000000000000010010000000100000011000
00011000000000000000000000010000011000
10000100000000000000000000010000011000
01000000000100000000000000010000011000
00000000100001000000000000010000011000
00000001000000000010000000010000011000
00000000001000000001000000010000011000
00000000000000010000000100010000011000
00000000000000000000010010010000011000
00000000000010000000000001010000011000
00000010010000000000000000001000011000
00000000001100000000000000001000011000
00001000000001000000000000001000011000
00010000000000100000000000001000011000
01000000000000010000000000001000011000
10000000000000001000000000001000011000
00000100000000000000100000001000011000
00000000000000000010000001001000011000
00000000000000000000000100101000011000
00100000000000000000000000011000011000
00000000011000000000000000000100011000
00000001000100000000000000000100011000
00000010000001000000000000000100011000
01000000000000100000000000000100011000
00000000100000010000000000000100011000
00000000000000001010000000000100011000
00000100000000000001000000000100011000
10000000000000000000010000000100011000
00000000000000000000000011000100011000
00000000000000000100000000010100011000
00000000000010000000000000001100011000
10000000100000000000000000000010011000
00000000001000100000000000000010011000
00000010000000010000000000000010011000
00000000000100001000000000000010011000
00000001000000000100000000000010011000
00100000000000000010000000000010011000
00000000000010000000100000000010011000
01000000000000000000000100000010011000
00000000000000000000001010000010011000
00001000000000000000000001000010011000
00000000000000000000010000100010011000
00000000000000000001000000001010011000
00010000000000000000000000000110011000
10001000000000000000000000000001011000
00000001001000000000000000000001011000
00000100000000001000000000000001011000
00010000000000000100000000000001011000
00000000000000100010000000000001011000
00000000100000000001000000000001011000
00100000000000000000100000000001011000
01000000000000000000010000000001011000
00000000000100000000000001000001011000
00000000000010000000000000100001011000
00000010000000000000000000010001011000
00000000000000000000000010001001011000
00000000000000000000001000000101011000
00000000000001000000000000000011011000
01100000000000000000000000000000111000
00001100000000000000000000000000111000
00010010000000000000000000000000111000
00000001100000000000000000000000111000
00000000010100000000000000000000111000
00000000000010001000000000000000111000
10000000000000000100000000000000111000
00000000001000000010000000000000111000
00000000000000000001000001000000111000
00000000000000000000100000010000111000
00000000000000000000001000001000111000
00000000000000000000000000100100111000
00000000000000000000000100000001111000
01101010000000000000000000000000000100
10101001000000000000000000000000000100
00100111000000000000000000000000000100
10100100010000000000000000000000000100
11000001010000000000000000000000000100
00001011010000000000000000000000000100
01010000110000000000000000000000000100
00001100110000000000000000000000000100
11001000001000000000000000000000000100
10000101001000000000000000000000000100
00010011001000000000000000000000000100
00010100101000000000000000000000000100
01000001101000000000000000000000000100
01000010011000000000000000000000000100
00100000111000000000000000000000000100
00011100000100000000000000000000000100
01000100100100000000000000000000000100
00000011100100000000000000000000000100
01100000010100000000000000000000000100
00110000001100000000000000000000000100
10000010001100000000000000000000000100
00010110000010000000000000000000000100
00011001000010000000000000000000000100
01000011000010000000000000000000000100
00100100100010000000000000000000000100
01010000001010000000000000000000000100
00001100001010000000000000000000000100
00101000000110000000000000000000000100
10000100000110000000000000000000000100
00000001010110000000000000000000000100
10000110000001000000000000000000000100
00110001000001000000000000000000000100
01100000100001000000000000000000000100
00010010100001000000000000000000000100
10000001100001000000000000000000000100
10001000010001000000000000000000000100
10100000000101000000000000000000000100
00001000100101000000000000000000000100
00000010010101000000000000000000000100
11000000000011000000000000000000000100
00001010000011000000000000000000000100
00010000010011000000000000000000000100
00111000000000100000000000000000000100
10010100000000100000000000000000000100
10001010000000100000000000000000000100
01000101000000100000000000000000000100
01001000100000100000000000000000000100
00010001100000100000000000000000000100
00000010110000100000000000000000000100
10100000001000100000000000000000000100
00001000011000100000000000000000000100
11000000000100100000000000000000000100
00000100001100100000000000000000000100
00100010000010100000000000000000000100
01000000010010100000000000000000000100
01000000001001100000000000000000000100
00000001000101100000000000000000000100
00101100000000010000000000000000000100
00011010000000010000000000000000000100
01010001000000010000000000000000000100
11000000100000010000000000000000000100
00100010001000010000000000000000000100
10000000011000010000000000000000000100
00000101000100010000000000000000000100
00000000101100010000000000000000000100
10100000000010010000000000000000000100
00000001100010010000000000000000000100
00010000000110010000000000000000000100
01001000000001010000000000000000000100
00000000110001010000000000000000000100
00010000001001010000000000000000000100
00001001000000110000000000000000000100
00000000010100110000000000000000000100
01100100000000001000000000000000000100
01010010000000001000000000000000000100
10000010100000001000000000000000000100
00100001100000001000000000000000000100
01001000000100001000000000000000000100
00000110000100001000000000000000000100
00100000010010001000000000000000000100
00000001001010001000000000000000000100
00000000100110001000000000000000000100
00000101000001001000000000000000000100
00010000010000101000000000000000000100
00001000000010101000000000000000000100
00100000000001101000000000000000000100
10010000000000011000000000000000000100
00000100010000011000000000000000000100
00000010000001011000000000000000000100
00000000001000111000000000000000000100
00110100000000000100000000000000000100
10001100000000000100000000000000000100
01000110000000000100000000000000000100
00100010100000000100000000000000000100
01100000001000000100000000000000000100
10010000001000000100000000000000000100
00000001011000000100000000000000000100
00010001000100000100000000000000000100
00000000110100000100000000000000000100
10000000010010000100000000000000000100
00000010001010000100000000000000000100
00011000000001000100000000000000000100
01000000000101000100000000000000000100
00000100000011000100000000000000000100
01010000000000100100000000000000000100
10000000100000100100000000000000000100
00000100010000100100000000000000000100
00000000000110100100000000000000000100
00000010000001100100000000000000000100
10000010000000010100000000000000000100
00000100100000010100000000000000000100
00001000010000010100000000000000000100
00100000000100010100000000000000000100
01000000000010010100000000000000000100
00000001000001010100000000000000000100
10000001000000001100000000000000000100
00001000100000001100000000000000000100
00000000001001001100000000000000000100
10100010000000000010000000000000000100
00001101000000000010000000000000000100
00110000100000000010000000000000000100
00011000010000000010000000000000000100
00000110001000000010000000000000000100
01000001000100000010000000000000000100
00000000011100000010000000000000000100
10010000000010000010000000000000000100
01001000000010000010000000000000000100
00000010100010000010000000000000000100
00000100010010000010000000000000000100
00000001010001000010000000000000000100
00000000101001000010000000000000000100
00010000000101000010000000000000000100
00100000000011000010000000000000000100
00000011000000100010000000000000000100
00000100100000100010000000000000000100
00100000000100100010000000000000000100
10000000000001100010000000000000000100
01100000000000010010000000000000000100
10000001000000010010000000000000000100
00001000100000010010000000000000000100
00000000001010010010000000000000000100
00000100000001010010000000000000000100
00010000000000110010000000000000000100
01000000010000001010000000000000000100
00001000001000001010000000000000000100
10000000000100001010000000000000000100
00101000000000000110000000000000000100
00000010010000000110000000000000000100
00000000001000100110000000000000000100
00010000000000001110000000000000000100
01110000000000000001000000000000000100
10011000000000000001000000000000000100
10100000100000000001000000000000000100
00000110010000000001000000000000000100
00000001110000000001000000000000000100
01000100001000000001000000000000000100
00000010101000000001000000000000000100
00000001001100000001000000000000000100
00000010000100010001000000000000000100
00000000000001110001000000000000000100
00000000000011001001000000000000000100
00000000100000101001000000000000000100
00000000001000010101000000000000000100
00000010000000001101000000000000000100
01000010000000000011000000000000000100
10000000001000000011000000000000000100
00000000100000000111000000000000000100
11000100000000000000100000000000000100
00011000100000000000100000000000000100
01000010100000000000100000000000000100
00110000010000000000100000000000000100
00100000100100000000100000000000000100
00100001000010000000100000000000000100
00000000010001100000100000000000000100
00000010010000010000100000000000000100
00000100001000010000100000000000000100
00000000100000110000100000000000000100
00000000010100001000100000000000000100
00000000000010001100100000000000000100
00000000110000000010100000000000000100
01000000001000000010100000000000000100
00000010000100000010100000000000000100
00001000000001000010100000000000000100
00000001000000001010100000000000000100
00001001000000000001100000000000000100
01000000000100000001100000000000000100
00010000000010000001100000000000000100
00000100000001000001100000000000000100
10000000000000010001100000000000000100
00100000000000001001100000000000000100
00000110100000000000010000000000000100
00001010001000000000010000000000000100
10000000100100000000010000000000000100
00000010010010000000010000000000000100
00100010000001000000010000000000000100
00000100010001000000010000000000000100
00000000001011000000010000000000000100
01000010000000100000010000000000000100
00000000100010100000010000000000000100
00100001000000010000010000000000000100
10000000010000001000010000000000000100
00010000000100001000010000000000000100
00000100000010001000010000000000000100
01000000010000000100010000000000000100
00001000000010000100010000000000000100
00100000010000000010010000000000000100
00000001001000000010010000000000000100
00001100000000000001010000000000000100
00000000011000000001010000000000000100
01000000000010000001010000000000000100
10000000000001000001010000000000000100
00010000000000100001010000000000000100
00000000100000010001010000000000000100
00000001000000001001010000000000000100
00100000000000000101010000000000000100
00000000000100000011010000000000000100
00010100000000000000110000000000000100
01000001000000000000110000000000000100
10000000000010000000110000000000000100
00100000000000100000110000000000000100
00000000000000011000110000000000000100
00000000000001000100110000000000000100
01011000000000000000001000000000000100
10010001000000000000001000000000000100
00000101010000000000001000000000000100
00010000010100000000001000000000000100
00001100000001000000001000000000000100
00000000001010100000001000000000000100
10001000000000010000001000000000000100
01000100000000010000001000000000000100
00100000000001010000001000000000000100
00000010000000110000001000000000000100
00000000101000001000001000000000000100
10000000000010001000001000000000000100
10100000000000000100001000000000000100
00001010000000000100001000000000000100
11000000000000000010001000000000000100
00001000000000100010001000000000000100
00000000000000011010001000000000000100
00001000001000000001001000000000000100
00000000100100000001001000000000000100
00000001000010000001001000000000000100
00000010000001000001001000000000000100
00000100000000100001001000000000000100
00000000010000010001001000000000000100
01000000000000000101001000000000000100
00100000000000000011001000000000000100
00100100000000000000101000000000000100
01000000010000000000101000000000000100
10000000000100000000101000000000000100
00000010000010000000101000000000000100
00000001000000000100101000000000000100
00001001000000000000011000000000000100
00010000100000000000011000000000000100
00100000001000000000011000000000000100
01000000000100000000011000000000000100
00000000000001001000011000000000000100
00000000000000000110011000000000000100
10110000000000000000000100000000000100
00101000100000000000000100000000000100
01000100010000000000000100000000000100
00001001000100000000000100000000000100
01100000000010000000000100000000000100
00000000101010000000000100000000000100
00000010001000100000000100000000000100
00001000001000010000000100000000000100
10000000000100010000000100000000000100
00000100001000001000000100000000000100
00000000010001001000000100000000000100
00100000000000100100000100000000000100
00010010000000000010000100000000000100
10000000100000000010000100000000000100
00100000001000000010000100000000000100
00000000000010001010000100000000000100
01000000000000000110000100000000000100
01001000000000000001000100000000000100
00010000010000000001000100000000000100
00000000000101000001000100000000000100
00000001000000100001000100000000000100
00000000000000011001000100000000000100
10000000000000000101000100000000000100
01010000000000000000100100000000000100
00001100000000000000100100000000000100
00000001010000000000100100000000000100
00000010000001000000100100000000000100
10000000000000001000100100000000000100
00000000000100000100100100000000000100
00000000001000000001100100000000000100
00000101000000000000010100000000000100
00000000001100000000010100000000000100
00010000000001000000010100000000000100
00000010000000001000010100000000000100
00000000000000010010010100000000000100
00000000100000000000110100000000000100
10000000010000000000001100000000000100
00000000000110000000001100000000000100
00000000100001000000001100000000000100
00000001000000010000001100000000000100
00100000000000001000001100000000000100
00000000000000100000101100000000000100
11100000000000000000000010000000000100
01001100000000000000000010000000000100
10000011000000000000000010000000000100
00100001010000000000000010000000000100
10000000010100000000000010000000000100
01000000001100000000000010000000000100
00100000001010000000000010000000000100
00010100000001000000000010000000000100
10000000000010100000000010000000000100
00001000000001100000000010000000000100
10000100000000010000000010000000000100
01000010000000010000000010000000000100
00100000000000110000000010000000000100
00100010000000001000000010000000000100
00000001100000000100000010000000000100
01000000000000001100000010000000000100
00000000100000001010000010000000000100
00101000000000000001000010000000000100
01000000000001000001000010000000000100
00000000001000001001000010000000000100
00010000000000000101000010000000000100
00000000000010000011000010000000000100
10000000100000000000100010000000000100
00000010001000000000100010000000000100
00000000010010000000100010000000000100
00100000000001000000100010000000000100
00000001000000100000100010000000000100
00000000000100010000100010000000000100
00001000000000000100100010000000000100
00010000000000000010100010000000000100
01000000100000000000010010000000000100
00010000010000000000010010000000000100
00000100000100000000010010000000000100
10000000000000000100010010000000000100
00001000000000000010010010000000000100
00000110000000000000001010000000000100
00000000110000000000001010000000000100
00000000001001000000001010000000000100
00010000000000100000001010000000000100
00000001000000001000001010000000000100
00000000000100000100001010000000000100
00000000000000010000011010000000000100
00001010000000000000000110000000000100
01000001000000000000000110000000000100
00000100100000000000000110000000000100
10000000001000000000000110000000000100
00010000000010000000000110000000000100
00000000010000010000000110000000000100
00000000000100001000000110000000000100
00000000000001000100000110000000000100
00000000000000100010000110000000000100
00100000000000000000010110000000000100
00000000000000000001001110000000000100
00010100010000000000000001000000000100
10010000000100000000000001000000000100
00000010000110000000000001000000000100
01000100000001000000000001000000000100
00000001001001000000000001000000000100
00100100000000100000000001000000000100
00000000100100100000000001000000000100
00000000010010010000000001000000000100
10000100000000001000000001000000000100
00001001000000001000000001000000000100
00000000001100001000000001000000000100
00010010000000000100000001000000000100
01000000100000000100000001000000000100
00100000010000000100000001000000000100
00000100000100000100000001000000000100
10000000000001000100000001000000000100
00000010000000010010000001000000000100
10000001000000000001000001000000000100
00001000000100000001000001000000000100
00100000000010000001000001000000000100
00000000100001000001000001000000000100
00000000001000100001000001000000000100
00000110000000000000100001000000000100
00010001000000000000100001000000000100
00001000001000000000100001000000000100
00000000000001010000100001000000000100
10000000000000000010100001000000000100
00000000000000000101100001000000000100
00011000000000000000010001000000000100
00000001010000000000010001000000000100
10000000000000010000010001000000000100
00000000000000001100010001000000000100
00000000000010000010010001000000000100
00000010000000000001010001000000000100
00000000000100000000110001000000000100
01000000001000000000001001000000000100
00000000100010000000001001000000000100
00000000010000100000001001000000000100
00010000000000010000001001000000000100
00000000000100000010001001000000000100
00000000000000001000101001000000000100
00000100000000000000011001000000000100
00000001100000000000000101000000000100
00000010010000000000000101000000000100
00001000000001000000000101000000000100
00000000000010100000000101000000000100
00100000000000010000000101000000000100
00010000000000001000000101000000000100
00000000000000000011000101000000000100
00000000000000000100001101000000000100
00000010100000000000000011000000000100
00000001000100000000000011000000000100
00001000000010000000000011000000000100
00000000001000000100000011000000000100
01000000000000000010000011000000000100
00000000010000000001000011000000000100
00000000000000100000010011000000000100
00100000000000000000001011000000000100
10010010000000000000000000100000000100
01100001000000000000000000100000000100
00001000101000000000000000100000000100
10000000100010000000000000100000000100
00100000001001000000000000100000000100
00100000100000010000000000100000000100
00000001001000010000000000100000000100
00001000000100010000000000100000000100
00000100000010010000000000100000000100
10000000000001010000000000100000000100
00110000000000001000000000100000000100
00000010010000001000000000100000000100
00000000100001001000000000100000000100
01001000000000000100000000100000000100
00000001000000100100000000100000000100
00100100000000000010000000100000000100
00000000100100000010000000100000000100
00010001000000000001000000100000000100
10000000000100000001000000100000000100
00000010000000100001000000100000000100
00001000000000001001000000100000000100
00000000000010000101000000100000000100
00000000010000000011000000100000000100
10100000000000000000100000100000000100
00000011000000000000100000100000000100
00001000010000000000100000100000000100
00000000001010000000100000100000000100
01000000000001000000100000100000000100
00000000000100100000100000100000000100
00000100000000001000100000100000000100
00010000000000000100100000100000000100
00000000000000010010100000100000000100
01010000000000000000010000100000000100
10001000000000000000010000100000000100
00000100001000000000010000100000000100
00000000000110000000010000100000000100
00000000010000100000010000100000000100
00000010000000010000010000100000000100
00000000100000000100010000100000000100
00000000000001000010010000100000000100
00101000000000000000001000100000000100
01000010000000000000001000100000000100
00000100100000000000001000100000000100
00010000001000000000001000100000000100
00000000010010000000001000100000000100
00000000000101000000001000100000000100
10000000000000100000001000100000000100
00000000000000001100001000100000000100
00000001000000000010001000100000000100
10000001000000000000000100100000000100
00000010000100000000000100100000000100
00001000000010000000000100100000000100
00000100000000100000000100100000000100
01000000000000001000000100100000000100
00000000010000000100000100100000000100
00100000000000000001000100100000000100
00010000100000000000000010100000000100
00000001000010000000000010100000000100
00000000010001000000000010100000000100
00000000000000101000000010100000000100
00000100000000000100000010100000000100
00000000001000000010000010100000000100
00000000000000010001000010100000000100
00000000000000000000110010100000000100
00001100000000000000000001100000000100
00000000110000000000000001100000000100
10000000001000000000000001100000000100
00100000000100000000000001100000000100
01000000000010000000000001100000000100
00010000000001000000000001100000000100
00000000000000010100000001100000000100
00000000000000100010000001100000000100
00000000000000000000100101100000000100
10000000101000000000000000010000000100
01010000000100000000000000010000000100
00001010000100000000000000010000000100
00110000000010000000000000010000000100
00000000110010000000000000010000000100
00101000000001000000000000010000000100
00000011000001000000000000010000000100
00000000000111000000000000010000000100
00000110000000010000000000010000000100
00000001000100001000000000010000000100
00000100000000101000000000010000000100
00000000000010011000000000010000000100
00000001000010000100000000010000000100
00000000100001000100000000010000000100
10000000010000000010000000010000000100
01000000000001000010000000010000000100
00000000000100000110000000010000000100
00010010000000000001000000010000000100
00000100000100000001000000010000000100
00001000000010000001000000010000000100
00000000001001000001000000010000000100
00100000000000100001000000010000000100
01000000000000010001000000010000000100
00000000010000000101000000010000000100
00000001000000000011000000010000000100
10000001000000000000100000010000000100
00000000011000000000100000010000000100
00000000000001001000100000010000000100
00000000000000100100100000010000000100
00000100000000000010100000010000000100
10100000000000000000010000010000000100
00001000100000000000010000010000000100
00000001000000100000010000010000000100
00000000000100010000010000010000000100
00000000001000001000010000010000000100
00010000000000000100010000010000000100
00000010000000000000110000010000000100
00010100000000000000001000010000000100
00100001000000000000001000010000000100
00000000010001000000001000010000000100
00000000100000100000001000010000000100
01000000000000001000001000010000000100
00000000001000000100001000010000000100
00001000000000000000101000010000000100
00000000000010000000011000010000000100
10000010000000000000000100010000000100
00000001001000000000000100010000000100
00000000100100000000000100010000000100
00000000000000110000000100010000000100
00000100000000000100000100010000000100
00000000000010000000100100010000000100
01000000000000000000010100010000000100
00000000000000000010001100010000000100
00001000010000000000000010010000000100
00010000001000000000000010010000000100
01000000000010000000000010010000000100
10000000000001000000000010010000000100
00000000000100100000000010010000000100
00000001000000010000000010010000000100
00000010000000000100000010010000000100
00100000000000000010000010010000000100
10001000000000000000000001010000000100
01000010000000000000000001010000000100
00000100001000000000000001010000000100
00010000000000100000000001010000000100
00000000100000010000000001010000000100
00000000000000001010000001010000000100
00100000000000000000100001010000000100
00000000000001000000010001010000000100
00100010000000000000000000110000000100
00000101000000000000000000110000000100
01000000010000000000000000110000000100
00000000000010100000000000110000000100
00010000000000010000000000110000000100
00000000100000000000100000110000000100
00000000000000000001010000110000000100
00000000000001000000000100110000000100
00000000000000000000000011110000000100
01010100000000000000000000001000000100
00100010010000000000000000001000000100
00000100010100000000000000001000000100
00001000100010000000000000001000000100
01000000000110000000000000001000000100
00000000001101000000000000001000000100
00000001001000100000000000001000000100
00010000000100100000000000001000000100
00000100000001100000000000001000000100
00000000000010110000000000001000000100
10001000000000001000000000001000000100
00010000100000001000000000001000000100
01000000000000101000000000001000000100
00010000010000000100000000001000000100
00100000000001000100000000001000000100
00010001000000000010000000001000000100
00000000000100010010000000001000000100
00100000001000000001000000001000000100
10000000000010000001000000001000000100
00000000010001000001000000001000000100
00000100000000001001000000001000000100
00000001000000000101000000001000000100
00001000000000000011000000001000000100
10010000000000000000100000001000000100
01001000000000000000100000001000000100
00000001100000000000100000001000000100
00000000001000000100100000001000000100
00000000000010000010100000001000000100
00000010000000000001100000001000000100
00000000101000000000010000001000000100
00000010000100000000010000001000000100
00000001000010000000010000001000000100
01000000000001000000010000001000000100
00001000000000100000010000001000000100
00010000000000010000010000001000000100
00000100000000000100010000001000000100
10000000000000000010010000001000000100
10000010000000000000001000001000000100
01000001000000000000001000001000000100
00001000000100000000001000001000000100
00000000000011000000001000001000000100
00100000000000100000001000001000000100
00000000001000010000001000001000000100
00000000100000000100001000001000000100
00000100000000000010001000001000000100
00000011000000000000000100001000000100
01000000100000000000000100001000000100
00010000001000000000000100001000000100
00100000000100000000000100001000000100
00000100000010000000000100001000000100
10000000000000100000000100001000000100
00000000000000010100000100001000000100
00000000000001000010000100001000000100
00000000000000000000011100001000000100
00100100000000000000000010001000000100
00010010000000000000000010001000000100
00000001000001000000000010001000000100
00000000100000010000000010001000000100
00000000000000000110000010001000000100
00000000000100000001000010001000000100
00000000000000000000101010001000000100
00100001000000000000000001001000000100
01000000010000000000000001001000000100
00000010000001000000000001001000000100
00001000000000010000000001001000000100
00000000000010001000000001001000000100
00000000100000000010000001001000000100
00010000000000000001000001001000000100
00000000000000100000100001001000000100
10000000000000000000000011001000000100
00000110000000000000000000101000000100
00001001000000000000000000101000000100
10000000010000000000000000101000000100
00000000001000001000000000101000000100
00000000000100000100000000101000000100
01000000000000000010000000101000000100
00000000100000000001000000101000000100
00000000000000000000000110101000000100
00000100100000000000000000011000000100
00000001010000000000000000011000000100
01000000001000000000000000011000000100
00000010000010000000000000011000000100
00010000000001000000000000011000000100
10000000000000010000000000011000000100
00100000000000001000000000011000000100
00001000000000000100000000011000000100
00000000000000100010000000011000000100
00000000000000000000000101011000000100
00000000000000000000001000111000000100
00001010100000000000000000000100000100
10000000110000000000000000000100000100
00101000001000000000000000000100000100
00000000011010000000000000000100000100
00000010001001000000000000000100000100
00000000000011100000000000000100000100
00000001010000010000000000000100000100
00000000000101010000000000000100000100
00010100000000001000000000000100000100
01000000000001001000000000000100000100
10000000000100000100000000000100000100
00000000100010000100000000000100000100
00000000010001000100000000000100000100
00000000000000101100000000000100000100
01010000000000000010000000000100000100
00000000010000100010000000000100000100
00000001000000000110000000000100000100
00100010000000000001000000000100000100
00010000100000000001000000000100000100
00000100000010000001000000000100000100
00001000000000100001000000000100000100
00000000010000001001000000000100000100
00010010000000000000100000000100000100
00000101000000000000100000000100000100
00000000001100000000100000000100000100
01000000000010000000100000000100000100
00000000100001000000100000000100000100
10000000000000100000100000000100000100
00001000000000001000100000000100000100
00000000000000010100100000000100000100
00100000000000000010100000000100000100
00010001000000000000010000000100000100
00100000100000000000010000000100000100
00001000000100000000010000000100000100
00000000001000100000010000000100000100
01000000000000010000010000000100000100
00000000000000001010010000000100000100
00000011000000000000001000000100000100
00001000010000000000001000000100000100
00100000000100000000001000000100000100
10000000000001000000001000000100000100
01000000000000100000001000000100000100
00000000100000010000001000000100000100
00000100000000000100001000000100000100
00000000000010000010001000000100000100
00000000000000000000111000000100000100
11000000000000000000000100000100000100
00100000010000000000000100000100000100
00000010000010000000000100000100000100
00000001000001000000000100000100000100
00000000100000100000000100000100000100
00000100000000010000000100000100000100
00010000000000000100000100000100000100
00000000000100000010000100000100000100
00000000000000000001010100000100000100
10001000000000000000000010000100000100
00000000101000000000000010000100000100
00000010000100000000000010000100000100
00010000000000010000000010000100000100
00000000000010001000000010000100000100
00000100000000000010000010000100000100
00000000000001000000010010000100000100
10100000000000000000000001000100000100
01001000000000000000000001000100000100
00000100100000000000000001000100000100
00010000001000000000000001000100000100
00000000010100000000000001000100000100
00000001000010000000000001000100000100
00000010000000100000000001000100000100
00000000000000011000000001000100000100
00000000000001000010000001000100000100
00000000000000000000000111000100000100
01000100000000000000000000100100000100
00010000000010000000000000100100000100
00100000000000100000000000100100000100
00000000001000000100000000100100000100
00001000000000000010000000100100000100
00000000000001000001000000100100000100
00000000000000000000001010100100000100
10010000000000000000000000010100000100
00001100000000000000000000010100000100
00000001100000000000000000010100000100
00100000000000010000000000010100000100
00000010000000001000000000010100000100
00000000001000000010000000010100000100
00000000000000000001100000010100000100
00000000010000000000010000010100000100
00000000000000000000001001010100000100
00000000000100000000000000110100000100
01100000000000000000000000001100000100
10000100000000000000000000001100000100
00001000000001000000000000001100000100
00000000000100001000000000001100000100
00000010000000000100000000001100000100
00000000010000000000100000001100000100
00000000000000000001001000001100000100
00000000000000100000000010001100000100
00000000000000000000010001001100000100
00000000000000010000000000101100000100
11010000000000000000000000000010000100
01001001000000000000000000000010000100
10001000100000000000000000000010000100
00000101100000000000000000000010000100
00010001010000000000000000000010000100
10000001000100000000000000000010000100
00100100000001000000000000000010000100
00010010000000100000000000000010000100
00001000000100100000000000000010000100
01000000010000010000000000000010000100
00001000000010010000000000000010000100
01000000100000001000000000000010000100
00100000001000001000000000000010000100
00001000000001001000000000000010000100
00000010000100000100000000000010000100
01000100000000000010000000000010000100
00000001000010000010000000000010000100
10000010000000000001000000000010000100
00000000000010100001000000000010000100
00010000000000010001000000000010000100
00001000000000000101000000000010000100
00000000000001000011000000000010000100
00101000000000000000100000000010000100
00000000000110000000100000000010000100
00000001000001000000100000000010000100
00000000001000100000100000000010000100
00000000000000000110100000000010000100
00000000010000000001100000000010000100
10000100000000000000010000000010000100
00000011000000000000010000000010000100
00001000010000000000010000000010000100
01000000001000000000010000000010000100
00010000000010000000010000000010000100
00000000100001000000010000000010000100
00000000000000010100010000000010000100
00000000000000100010010000000010000100
00100000010000000000001000000010000100
00000010001000000000001000000010000100
00000100000100000000001000000010000100
00000000000000101000001000000010000100
00000000000010000100001000000010000100
00010000000000000010001000000010000100
00000000100000000000101000000010000100
00010100000000000000000100000010000100
01000010000000000000000100000010000100
00100001000000000000000100000010000100
10000000000010000000000100000010000100
00000000000001100000000100000010000100
00000000100000010000000100000010000100
00000000001000000100000100000010000100
00000000010000000010000100000010000100
00000100010000000000000010000010000100
00000000000101000000000010000010000100
00000000001000010000000010000010000100
00010000000000001000000010000010000100
00100000000000000100000010000010000100
00000010000000000010000010000010000100
00000000100000000001000010000010000100
00001000000000000000001010000010000100
00000000000000000000100110000010000100
01100000000000000000000001000010000100
00010000100000000000000001000010000100
00000000001010000000000001000010000100
00000000010001000000000001000010000100
10000000000000100000000001000010000100
00000100000000010000000001000010000100
00000001000000000100000001000010000100
00001000000000000010000001000010000100
00000000000000000001001001000010000100
00000000000000000000010101000010000100
00001010000000000000000000100010000100
00000000011000000000000000100010000100
01000000000000100000000000100010000100
00000000000000011000000000100010000100
00000000000001000100000000100010000100
00000100000000000001000000100010000100
00000000000000000000001100100010000100
10000000000000000000000010100010000100
00100000100000000000000000010010000100
00001000001000000000000000010010000100
00000100000010000000000000010010000100
00000000010000100000000000010010000100
00000000000001010000000000010010000100
00010000000000000000100000010010000100
10000000000000000000001000010010000100
00000000000000000001000100010010000100
00000000000000000000010010010010000100
00000000000000000010000000110010000100
00110000000000000000000000001010000100
00000010100000000000000000001010000100
10000000001000000000000000001010000100
00000001000000001000000000001010000100
00000000000000100100000000001010000100
01000000000000000001000000001010000100
00000000000000010000100000001010000100
00000000000010000000000010001010000100
00000000000000000000010000101010000100
00000000000100000000000000011010000100
00000010010000000000000000000110000100
00000100001000000000000000000110000100
00010000000100000000000000000110000100
00100000000010000000000000000110000100
00000000000000110000000000000110000100
10000000000000001000000000000110000100
00000001000000000001000000000110000100
01000000000000000000000010000110000100
00000000100000000000000000100110000100
00000000000000000100000000010110000100
00000000000000000000000100001110000100
00000100011000000000000000000001000100
00100100000100000000000000000001000100
01000010000100000000000000000001000100
00001000001100000000000000000001000100
00000101000010000000000000000001000100
00000000100011000000000000000001000100
00001100000000100000000000000001000100
00100001000000100000000000000001000100
10000000010000100000000000000001000100
00010000000010100000000000000001000100
00101000000000001000000000000001000100
00000010000000101000000000000001000100
01000000000000011000000000000001000100
00001001000000000100000000000001000100
00010000100000000100000000000001000100
10001000000000000010000000000001000100
00000100000000000110000000000001000100
11000000000000000001000000000001000100
00010100000000000001000000000001000100
00100000010000000001000000000001000100
00000001000001000001000000000001000100
00000000000010010001000000000001000100
00000000000000001011000000000001000100
00100010000000000000100000000001000100
00000100100000000000100000000001000100
00010000001000000000100000000001000100
00000001000100000000100000000001000100
10000000000001000000100000000001000100
00001000000000010000100000000001000100
00000000010000000100100000000001000100
00000000000000100010100000000001000100
01100000000000000000010000000001000100
10000010000000000000010000000001000100
00000000010100000000010000000001000100
00000000000000110000010000000001000100
00010000000000000010010000000001000100
00110000000000000000001000000001000100
10000100000000000000001000000001000100
00000010100000000000001000000001000100
00000001001000000000001000000001000100
01000000000010000000001000000001000100
00000000000100100000001000000001000100
00000000010000001000001000000001000100
00000000000000010100001000000001000100
00000000000001000010001000000001000100
00000000000000000001011000000001000100
00000110000000000000000100000001000100
00000000010010000000000100000001000100
00000000001001000000000100000001000100
01000000000000100000000100000001000100
00010000000000010000000100000001000100
00000000100000000001000100000001000100
00000000000000000100010100000001000100
00001000000000000000001100000001000100
00011000000000000000000010000001000100
00000010000001000000000010000001000100
00000000100000100000000010000001000100
10000000000000001000000010000001000100
00000000000000010010000010000001000100
00000000001000000000010010000001000100
01010000000000000000000001000001000100
00000011000000000000000001000001000100
00001000010000000000000001000001000100
10000000000010000000000001000001000100
00000000000101000000000001000001000100
00000000001000010000000001000001000100
00000000100000001000000001000001000100
00000000000000100100000001000001000100
00100000000000000010000001000001000100
00000100000000000000000011000001000100
00000001100000000000000000100001000100
00010000010000000000000000100001000100
00000010001000000000000000100001000100
00000000000001100000000000100001000100
10000000000000000100000000100001000100
00000000000000000001100000100001000100
00000000000000000010000100100001000100
00000000000100000000000010100001000100
01001000000000000000000000010001000100
00010001000000000000000000010001000100
10000000000100000000000000010001000100
00000100000001000000000000010001000100
00000000001000100000000000010001000100
00000000010000010000000000010001000100
00100000000000000100000000010001000100
00000010000000000010000000010001000100
00000000000000000001000010010001000100
00001010000000000000000000001001000100
10000001000000000000000000001001000100
00000000110000000000000000001001000100
00000000001010000000000000001001000100
00100000000000010000000000001001000100
00000000000001001000000000001001000100
00000000000000100001000000001001000100
00000000000000000000100100001001000100
01000000000000000000000010001001000100
00000000000000000000000001101001000100
00000000000000000000010000011001000100
01000001000000000000000000000101000100
00000000100100000000000000000101000100
00001000000010000000000000000101000100
00100000000001000000000000000101000100
00000010000000010000000000000101000100
00000000000000000101000000000101000100
00000100000000000000010000000101000100
00000000010000000000000010000101000100
00000000000000001000000000100101000100
00000000000000000000000100010101000100
00000000000000000010000000001101000100
00000000101000000000000000000011000100
00000010000010000000000000000011000100
01000000000001000000000000000011000100
10000000000000010000000000000011000100
00000000000000001100000000000011000100
00000000000100000010000000000011000100
00000000000000000000110000000011000100
00000001000000000000000010000011000100
00100000000000000000000000100011000100
00000000000000000000000001010011000100
00000100000000000000000000001011000100
00000000000000000000001000000111000100
00110010000000000000000000000000100100
00001110000000000000000000000000100100
00010101000000000000000000000000100100
00001001100000000000000000000000100100
00010000100010000000000000000000100100
00000000001110000000000000000000100100
00000000011001000000000000000000100100
00000100000101000000000000000000100100
00000001000010100000000000000000100100
00010000000001100000000000000000100100
00000100000000110000000000000000100100
11000000000000001000000000000000100100
00000001000000011000000000000000100100
00100001000000000100000000000000100100
00010000000000010100000000000000100100
00000100000000001010000000000000100100
10000000000000000110000000000000100100
01000001000000000001000000000000100100
00000100100000000001000000000000100100
00001000010000000001000000000000100100
00010000001000000001000000000000100100
00100000000100000001000000000000100100
00000010000010000001000000000000100100
00000000000000100101000000000000100100
00000000000000010011000000000000100100
10000010000000000000100000000000100100
00000000101000000000100000000000100100
00001000000100000000100000000000100100
00000000000011000000100000000000100100
00000000000000101000100000000000100100
01000000000000000100100000000000100100
00000001000001000000010000000000100100
10000000000000100000010000000000100100
00000000010000010000010000000000100100
00000000001000000100010000000000100100
01000000000000000010010000000000100100
00000000000000000001110000000000100100
01000000100000000000001000000000100100
00000100001000000000001000000000100100
00000001000100000000001000000000100100
00001000000000001000001000000000100100
00000000010000000010001000000000100100
00000000000000010000101000000000100100
00000010000000000000011000000000100100
10001000000000000000000100000000100100
00010000000100000000000100000000100100
01000000000001000000000100000000100100
00000000010000100000000100000000100100
00000010000000010000000100000000100100
00000000100000001000000100000000100100
00000000000000000010100100000000100100
00000000000010000000010100000000100100
10010000000000000000000010000000100100
00100000100000000000000010000000100100
01000000010000000000000010000000100100
00000001001000000000000010000000100100
00000010000000100000000010000000100100
00001000000000010000000010000000100100
00000000000010000100000010000000100100
00000000000100000010000010000000100100
00000010001000000000000001000000100100
00100000000001000000000001000000100100
00001000000000100000000001000000100100
01000000000000010000000001000000100100
00000000010000001000000001000000100100
00000001000000000010000001000000100100
00000000100000000000010001000000100100
10000000000000000000001001000000100100
00000100000000000000000101000000100100
10000100000000000000000000100000100100
00100000010000000000000000100000100100
01000000000100000000000000100000100100
00000010000001000000000000100000100100
00010000000000000010000000100000100100
00000000001000000000000100100000100100
00000000000000000001000001100000100100
00000000010100000000000000010000100100
10000000000010000000000000010000100100
01000000000000100000000000010000100100
00000000001000010000000000010000100100
00010000000000001000000000010000100100
00000100000000000000010000010000100100
00000000000000000001001000010000100100
00100000000000000000000100010000100100
00000000000000000000100010010000100100
00000000000000000100000001010000100100
00001000000000000000000000110000100100
10100000000000000000000000001000100100
00001000001000000000000000001000100100
00000000010010000000000000001000100100
00000000000001010000000000001000100100
00000000000000001100000000001000100100
00000010000000000010000000001000100100
00000100000000000000100000001000100100
00000000000000000000010010001000100100
00000000000100000000000001001000100100
00000000000000100000000000101000100100
00100100000000000000000000000100100100
01000010000000000000000000000100100100
10000001000000000000000000000100100100
00010000010000000000000000000100100100
00000000000100100000000000000100100100
00000000000010010000000000000100100100
00001000000000000100000000000100100100
00000000100000000010000000000100100100
00000000000000000000001100000100100100
00000000000000000001000010000100100100
00000000000000000000010000100100100100
00000000000000000000000000011100100100
00011000000000000000000000000010100100
00000000110000000000000000000010100100
01000000000010000000000000000010100100
10000000000001000000000000000010100100
00100000000000100000000000000010100100
00000000000100010000000000000010100100
00000010000000001000000000000010100100
00000100000000000100000000000010100100
00000000001000000010000000000010100100
00000000000000000000000011000010100100
00000001000000000000000000100010100100
00000000000000000000001000001010100100
00000000000000000000100000000110100100
10000000100000000000000000000001100100
00000010010000000000000000000001100100
01000000001000000000000000000001100100
00100000000010000000000000000001100100
00000000000100001000000000000001100100
00000000000001000100000000000001100100
00001000000000000000010000000001100100
00000001000000000000000100000001100100
00000000000000000000001010000001100100
00000000000000000000100001000001100100
00000000000000010000000000100001100100
00010000000000000000000000001001100100
00000000000000000001000000000011100100
01001000010000000000000000000000010100
00100001001000000000000000000000010100
10000001000010000000000000000000010100
01010000000001000000000000000000010100
00001000001001000000000000000000010100
01100000000000100000000000000000010100
00000100000010100000000000000000010100
00010000100000010000000000000000010100
00100000010000010000000000000000010100
01000000001000010000000000000000010100
10000000000000110000000000000000010100
00000000011000001000000000000000010100
00000000000100011000000000000000010100
01000001000000000100000000000000010100
00000000101000000100000000000000010100
00001000000100000010000000000000010100
00000010000000001010000000000000010100
00000011000000000001000000000000010100
01000000100000000001000000000000010100
10000000010000000001000000000000010100
00000000000110000001000000000000010100
00100000000001000001000000000000010100
00001000000000010001000000000000010100
00010000000000001001000000000000010100
00000100000000000101000000000000010100
00000000000000100011000000000000010100
10000000001000000000100000000000010100
00000100000100000000100000000000010100
00000000000010010000100000000000010100
00000000100000001000100000000000010100
00000010000000000100100000000000010100
10010000000000000000010000000000010100
00000001100000000000010000000000010100
00100000000010000000010000000000010100
00000000000101000000010000000000010100
00000100000000010000010000000000010100
00001000000000000000110000000000010100
00100000100000000000001000000000010100
00000010010000000000001000000000010100
00000000001100000000001000000000010100
00010000000010000000001000000000010100
00000000000001100000001000000000010100
00000100000000001000001000000000010100
00000000000000000010101000000000010100
00000010100000000000000100000000010100
00000000000011000000000100000000010100
00000000000100100000000100000000010100
00000001000000001000000100000000010100
00001000000000000100000100000000010100
00000100000000000010000100000000010100
00100000000000000000100100000000010100
00000000010000000000010100000000010100
01000000000000000000001100000000010100
00000101000000000000000010000000010100
00010000000100000000000010000000010100
00000000100010000000000010000000010100
00000000010000100000000010000000010100
00001000000000001000000010000000010100
00000000000001000010000010000000010100
00000000000000000001100010000000010100
00000010000000000000010010000000010100
10000000000000000000001010000000010100
00001010000000000000000001000000010100
10000000100000000000000001000000010100
00000001000000100000000001000000010100
00100000000000001000000001000000010100
00000000000010000100000001000000010100
00010000000000000010000001000000010100
00000000010000000000100001000000010100
01000000000000000000010001000000010100
00000000001000000000000101000000010100
00000000000000010000000011000000010100
00010100000000000000000000100000010100
00000010000010000000000000100000010100
00000001000001000000000000100000010100
00001000000000100000000000100000010100
10000000000000001000000000100000010100
00000000000000000110000000100000010100
00000000000000010000000100100000010100
01000000000000000000000010100000010100
00000000000000000000001001100000010100
11000000000000000000000000010000010100
00100100000000000000000000010000010100
00010000010000000000000000010000010100
00000010000000100000000000010000010100
00000000000000001100000000010000010100
00000000100000000010000000010000010100
00000000000000010000001000010000010100
00000000000000000000000110010000010100
00000000000100000000000001010000010100
00000000001000000000000000110000010100
00011000000000000000000000001000010100
00000000100100000000000000001000010100
00000010000000010000000000001000010100
10000000000000000100000000001000010100
00000000010000000010000000001000010100
00000000000001000000100000001000010100
00000000001000000000000010001000010100
00000100000000000000000001001000010100
00100000000000000000000000101000010100
00000000000000000001000000011000010100
10000010000000000000000000000100010100
01000000000100000000000000000100010100
00000100000001000000000000000100010100
00010000000000100000000000000100010100
00000000000000010010000000000100010100
00000000001000000001000000000100010100
00000000000000000100010000000100010100
00100000000000000000000010000100010100
00000000010000000000000000100100010100
00000000000010000000000000010100010100
00000001000000000000000000001100010100
00001100000000000000000000000010010100
00010000001000000000000000000010010100
00100000000100000000000000000010010100
00000010000001000000000000000010010100
00000000100000100000000000000010010100
00000001000000010000000000000010010100
00000000000010001000000000000010010100
00000000010000000100000000000010010100
10000000000000000010000000000010010100
01000000000000000000100000000010010100
00000000000000000000011000000010010100
00000000000000000000000001000110010100
10100000000000000000000000000001010100
01000100000000000000000000000001010100
00010010000000000000000000000001010100
00001000100000000000000000000001010100
00000001010000000000000000000001010100
00000000000001010000000000000001010100
00000000000100000100000000000001010100
00000000001000000010000000000001010100
00000000000000000001000001000001010100
00000000000000000000010000100001010100
00000000000000000000100000010001010100
00000000000000000000001000001001010100
00000000000000000000000100000011010100
00000100010000000000000000000000110100
00000010000100000000000000000000110100
00001000000010000000000000000000110100
00000000001000100000000000000000110100
00100000000000000010000000000000110100
00010000000000000000100000000000110100
00000000000000001000010000000000110100
00000000000000000100001000000000110100
00000000000000000001000100000000110100
00000000100000000000000000100000110100
00000001000000000000000000010000110100
01000000000000000000000000001000110100
00000000000000000000000000000101110100
00010010010000000000000000000000001100
10000010000010000000000000000000001100
00100000010001000000000000000000001100
00000100001001000000000000000000001100
00000001000011000000000000000000001100
00100000100000100000000000000000001100
00000010100000010000000000000000001100
01000000000000110000000000000000001100
00001010000000001000000000000000001100
00010000000001001000000000000000001100
00001000001000000100000000000000001100
00000000000100001100000000000000001100
10000100000000000010000000000000001100
00100001000000000010000000000000001100
00010000001000000010000000000000001100
00000010000001000010000000000000001100
00000000010000010010000000000000001100
00010000000100000001000000000000001100
00000000010010000001000000000000001100
00001000000001000001000000000000001100
10000000000000100001000000000000001100
00000100000000010001000000000000001100
01000000000000001001000000000000001100
01100000000000000000100000000000001100
10001000000000000000100000000000001100
00000000000010100000100000000000001100
00010000000000010000100000000000001100
00000000001000001000100000000000001100
00000100000000000100100000000000001100
00000000100000000001100000000000001100
11000000000000000000010000000000001100
00100100000000000000010000000000001100
00000000000100100000010000000000001100
00000000001000010000010000000000001100
00000000100000001000010000000000001100
00000001000000000100010000000000001100
00000000000000000010110000000000001100
00000001100000000000001000000000001100
10000000001000000000001000000000001100
00000010000100000000001000000000001100
00001000000010000000001000000000001100
00010000000000000100001000000000001100
00000000000001000000101000000000001100
00000000010000000000011000000000001100
00100010000000000000000100000000001100
00010001000000000000000100000000001100
00001000010000000000000100000000001100
01000000001000000000000100000000001100
00000100000100000000000100000000001100
10000000000001000000000100000000001100
00000000000010010000000100000000001100
00000000000000101000000100000000001100
00000000100000000100000100000000001100
01010000000000000000000010000000001100
00001000000100000000000010000000001100
00000000001000100000000010000000001100
00000000000001010000000010000000001100
00000000010000000100000010000000001100
00000001000000000001000010000000001100
00000000000010000000010010000000001100
00000000000000000010001010000000001100
00000101000000000000000001000000001100
00001000100000000000000001000000001100
10000000010000000000000001000000001100
00100000001000000000000001000000001100
01000000000100000000000001000000001100
00010000000010000000000001000000001100
00000000000001100000000001000000001100
00000000000000000110000001000000001100
00000000000000000000100011000000001100
01000000100000000000000000100000001100
00000000010100000000000000100000001100
00010000000000100000000000100000001100
00100000000000000100000000100000001100
00000000000000001010000000100000001100
00000000001000000001000000100000001100
00000000000000010000001000100000001100
00000000000000000000010100100000001100
00000010000000000000000010100000001100
01000001000000000000000000010000001100
00010000100000000000000000010000001100
00000100010000000000000000010000001100
00000010001000000000000000010000001100
00100000000100000000000000010000001100
00001000000000100000000000010000001100
10000000000000001000000000010000001100
00000000000000010100000000010000001100
00000000000010000010000000010000001100
00000000000000000001000001010000001100
00001100000000000000000000001000001100
01000010000000000000000000001000001100
10000000100000000000000000001000001100
00100000000010000000000000001000001100
00000000010000100000000000001000001100
00000000000100000000100000001000001100
00000000000000000001000100001000001100
00000000000000001000000010001000001100
00000000000000000000001001001000001100
00000000000001000000000000101000001100
00000001001000000000000000000100001100
00000000000110000000000000000100001100
00000100000000100000000000000100001100
00001000000000010000000000000100001100
00100000000000001000000000000100001100
01000000000000000100000000000100001100
00000000000000000011000000000100001100
00000010000000000000010000000100001100
10000000000000000000000000100100001100
00000000000000000000000010010100001100
00010000000000000000000000001100001100
00000000001100000000000000000010001100
00000000100010000000000000000010001100
00000001000000100000000000000010001100
00100000000000010000000000000010001100
00000000010000001000000000000010001100
10000000000000000100000000000010001100
00000010000000000000100000000010001100
00000000000000000001010000000010001100
01000000000000000000001000000010001100
00000000000000000000000001100010001100
00000000000000000010000000001010001100
00000000000001000000000000000110001100
10010000000000000000000000000001001100
01000000010000000000000000000001001100
00000000000100010000000000000001001100
00000001000000001000000000000001001100
00000000000010000100000000000001001100
00000000100000000010000000000001001100
00000010000000000001000000000001001100
00000000000001000000010000000001001100
00100000000000000000000010000001001100
00000000000000000000000101000001001100
00000100000000000000000000100001001100
00000000000000000000001000010001001100
00000000000000000000100000000101001100
00001000000000000000000000000011001100
01000100000000000000000000000000101100
00000000100100000000000000000000101100
10000000000000010000000000000000101100
00000010000000000100000000000000101100
00001000000000000010000000000000101100
00000000010000000000100000000000101100
00010000000000000000010000000000101100
00100000000000000000001000000000101100
00000000000010000000000000100000101100
00000000000001000000000000010000101100
00000001000000000000000000001000101100
00000000000000000000000001000100101100
00000000000000000000000100000010101100
00000000000000100000000000000001101100
00110000000000000000000000000000011100
00000110000000000000000000000000011100
00001001000000000000000000000000011100
00000000110000000000000000000000011100
10000000000100000000000000000000011100
00000000001010000000000000000000011100
00000000000001000100000000000000011100
01000000000000000010000000000000011100
00000000000000000001001000000000011100
00000000000000000000100000100000011100
00000000000000000000010000001000011100
00000000000000000000000100000100011100
00000000000000000000000000010010011100
00000000000000000000000010000000111100
11010001000000000000000000000000000010
00110101000000000000000000000000000010
01010100100000000000000000000000000010
10000110100000000000000000000000000010
00010011100000000000000000000000000010
10011000010000000000000000000000000010
10001100001000000000000000000000000010
01010010001000000000000000000000000010
01100000101000000000000000000000000010
00000101101000000000000000000000000010
00101000011000000000000000000000000010
00000110011000000000000000000000000010
01100100000100000000000000000000000010
10000011000100000000000000000000000010
01000010100100000000000000000000000010
00001001100100000000000000000000000010
00001010010100000000000000000000000010
00100000110100000000000000000000000010
00100001001100000000000000000000000010
00010000011100000000000000000000000010
00001110000010000000000000000000000010
10100000100010000000000000000000000010
00100010010010000000000000000000000010
00000001110010000000000000000000000010
00110000001010000000000000000000000010
00011000000110000000000000000000000010
01000001000110000000000000000000000010
10000000001110000000000000000000000010
11001000000001000000000000000000000010
10100100000001000000000000000000000010
00001011000001000000000000000000000010
00001100100001000000000000000000000010
00100001100001000000000000000000000010
00010010010001000000000000000000000010
10000001010001000000000000000000000010
10000010001001000000000000000000000010
00101000000101000000000000000000000010
00000110000101000000000000000000000010
00010100000011000000000000000000000010
01000010000011000000000000000000000010
00000000101011000000000000000000000010
01000011000000100000000000000000000010
00011000100000100000000000000000000010
00110000010000100000000000000000000010
00001001010000100000000000000000000010
01000000110000100000000000000000000010
01000100001000100000000000000000000010
10000000101000100000000000000000000010
10000000010100100000000000000000000010
01010000000010100000000000000000000010
10001000000010100000000000000000000010
00000100010010100000000000000000000010
00000001001010100000000000000000000010
01100000000001100000000000000000000010
10010000000001100000000000000000000010
00000101000001100000000000000000000010
00001000001001100000000000000000000010
00011100000000010000000000000000000010
01001010000000010000000000000000000010
01000101000000010000000000000000000010
00100010100000010000000000000000000010
10000001100000010000000000000000000010
00100100010000010000000000000000000010
10000010010000010000000000000000000010
00001000110000010000000000000000000010
00000001011000010000000000000000000010
01010000000100010000000000000000000010
00000100001100010000000000000000000010
01100000000010010000000000000000000010
10010000000010010000000000000000000010
00000010000110010000000000000000000010
00010001000001010000000000000000000010
00100000001001010000000000000000000010
11000000000000110000000000000000000010
00100000000100110000000000000000000010
00000000100010110000000000000000000010
10110000000000001000000000000000000010
00010110000000001000000000000000000010
00001101000000001000000000000000000010
11000000100000001000000000000000000010
00101000100000001000000000000000000010
01100000010000001000000000000000000010
10000100010000001000000000000000000010
00010001000100001000000000000000000010
01000000001100001000000000000000000010
00000010100010001000000000000000000010
00000000010110001000000000000000000010
01010000000001001000000000000000000010
00000000110001001000000000000000000010
10000000000101001000000000000000000010
00001000000011001000000000000000000010
00100100000000101000000000000000000010
10000010000000101000000000000000000010
00000000011000101000000000000000000010
00001000000100101000000000000000000010
10001000000000011000000000000000000010
00000100100000011000000000000000000010
00000000001010011000000000000000000010
00110010000000000100000000000000000010
00101001000000000100000000000000000010
01000001010000000100000000000000000010
00010000110000000100000000000000000010
10100000001000000100000000000000000010
10000100000100000100000000000000000010
11000000000010000100000000000000000010
00100100000010000100000000000000000010
00000011000010000100000000000000000010
00010000001001000100000000000000000010
00000000100101000100000000000000000010
00000000010011000100000000000000000010
00000010100000100100000000000000000010
00001000001000010100000000000000000010
00000100000001010100000000000000000010
00010000000000110100000000000000000010
01001000000000001100000000000000000010
00000010001000001100000000000000000010
00000001000000101100000000000000000010
00000000000100011100000000000000000010
10010100000000000010000000000000000010
00011010000000000010000000000000000010
01000110000000000010000000000000000010
00100011000000000010000000000000000010
00010001010000000010000000000000000010
10000001001000000010000000000000000010
00110000000100000010000000000000000010
01001000000100000010000000000000000010
00000000101100000010000000000000000010
00001000100010000010000000000000000010
00000000011010000010000000000000000010
01000000001001000010000000000000000010
00000001000101000010000000000000000010
00001100000000100010000000000000000010
00100000000010100010000000000000000010
00000010000001100010000000000000000010
00101000000000010010000000000000000010
01000000010000010010000000000000000010
00000010001000010010000000000000000010
10000000000100010010000000000000000010
00000000000011010010000000000000000010
00000001000000110010000000000000000010
01000001000000001010000000000000000010
00000010010000001010000000000000000010
00000100001000001010000000000000000010
00010000000010001010000000000000000010
00100000000001001010000000000000000010
00000000100000101010000000000000000010
10001000000000000110000000000000000010
01000000100000000110000000000000000010
00000100010000000110000000000000000010
00000000000100100110000000000000000010
10100000010000000001000000000000000010
01001000001000000001000000000000000010
00001001000010000001000000000000000010
00000100001001000001000000000000000010
01000000000101000001000000000000000010
10000000000011000001000000000000000010
00100001000000100001000000000000000010
00010000001000010001000000000000000010
00001010000000001001000000000000000010
00000001000001001001000000000000000010
00001100000000000101000000000000000010
00000000100000010101000000000000000010
00000010000100000011000000000000000010
00000100000010000011000000000000000010
00001000000001000011000000000000000010
10000000000000100011000000000000000010
00010000000000000111000000000000000010
00111000000000000000100000000000000010
01001100000000000000100000000000000010
10100001000000000000100000000000000010
01010000010000000000100000000000000010
00000011001000000000100000000000000010
00000000111000000000100000000000000010
11000000000100000000100000000000000010
00100010000100000000100000000000000010
00000001010100000000100000000000000010
00000000100110000000100000000000000010
00000001000010001000100000000000000010
00000000000000111000100000000000000010
00000000000001100100100000000000000010
00000000010000010100100000000000000010
10000000010000000010100000000000000010
00000000000100001010100000000000000010
00000001000000000110100000000000000010
10001000000000000001100000000000000010
00010000100000000001100000000000000010
00000100010000000001100000000000000010
00100000001000000001100000000000000010
00000000000010010001100000000000000010
01100010000000000000010000000000000010
00001100010000000000010000000000000010
00100001010000000000010000000000000010
00011000001000000000010000000000000010
10000000011000000000010000000000000010
10100000000100000000010000000000000010
10000001000010000000010000000000000010
00010000010010000000010000000000000010
00010000100001000000010000000000000010
10000100000000100000010000000000000010
00000000001000110000010000000000000010
00000001001000001000010000000000000010
00000010000100001000010000000000000010
00000000010000011000010000000000000010
10000000100000000100010000000000000010
00000000001010000100010000000000000010
00000000000001000110010000000000000010
00000101000000000001010000000000000010
00000010001000000001010000000000000010
00000000100100000001010000000000000010
00000000010001000001010000000000000010
00000000000010100001010000000000000010
00001000000000010001010000000000000010
00010000000000001001010000000000000010
01000000000000000011010000000000000010
00000100100000000000110000000000000010
00100000000010000000110000000000000010
00001000000001000000110000000000000010
00000010000000100000110000000000000010
01000000000000001000110000000000000010
00010000000000000100110000000000000010
00000011010000000000001000000000000010
10010000001000000000001000000000000010
00000101000100000000001000000000000010
10000000100100000000001000000000000010
01000000010010000000001000000000000010
00000001001001000000001000000000000010
00010001000000100000001000000000000010
00000010001000100000001000000000000010
00000000000101100000001000000000000010
00100001000000010000001000000000000010
00000000010001010000001000000000000010
00010000100000001000001000000000000010
01000000001000000100001000000000000010
00001000000010000100001000000000000010
00000010000001000100001000000000000010
00100000001000000010001000000000000010
00000100000001000010001000000000000010
10000010000000000001001000000000000010
01000000100000000001001000000000000010
00000000011000000001001000000000000010
00001000000100000001001000000000000010
00010000000010000001001000000000000010
00000000000000110001001000000000000010
00000100000000001001001000000000000010
00100000000000000101001000000000000010
00000001000000000011001000000000000010
00000110000000000000101000000000000010
00000000001100000000101000000000000010
10000000000010000000101000000000000010
00100000000001000000101000000000000010
01000000000000100000101000000000000010
00001000000000010000101000000000000010
00000000010000001000101000000000000010
00000000100000000100101000000000000010
00010000000000000010101000000000000010
00001010000000000000011000000000000010
00100000100000000000011000000000000010
01000000000001000000011000000000000010
00010000000000010000011000000000000010
00000000000000001100011000000000000010
00000000000000100010011000000000000010
11100000000000000000000100000000000010
00101100000000000000000100000000000010
01001000100000000000000100000000000010
00000010101000000000000100000000000010
00001000001010000000000100000000000010
00000110000000100000000100000000000010
10000100000000010000000100000000000010
00000000000101010000000100000000000010
01000100000000001000000100000000000010
00100010000000001000000100000000000010
00010000000000101000000100000000000010
00000001000000011000000100000000000010
00000000010100000100000100000000000010
01000000000001000100000100000000000010
10000000000000001100000100000000000010
01010000000000000010000100000000000010
00000101000000000010000100000000000010
01000000010000000001000100000000000010
10000000000100000001000100000000000010
00010000000001000001000100000000000010
00000000100000100001000100000000000010
00000000000000010011000100000000000010
10010000000000000000100100000000000010
00000100000100000000100100000000000010
00000000010010000000100100000000000010
00000000100001000000100100000000000010
00000001000000100000100100000000000010
00000010000000010000100100000000000010
00000000001000001000100100000000000010
00100000000000000010100100000000000010
00010010000000000000010100000000000010
00100000001000000000010100000000000010
01000000000010000000010100000000000010
00000001000001000000010100000000000010
00000000100000000010010100000000000010
00000000000000000001110100000000000010
00000100100000000000001100000000000010
00001000010000000000001100000000000010
00010000000100000000001100000000000010
00100000000010000000001100000000000010
00000000000000100100001100000000000010
10000000000000000010001100000000000010
01011000000000000000000010000000000010
10001001000000000000000010000000000010
11000000010000000000000010000000000010
00010100010000000000000010000000000010
00100010001000000000000010000000000010
10010000000100000000000010000000000010
00000100100010000000000010000000000010
00110000000001000000000010000000000010
00000000010101000000000010000000000010
00000001000100010000000010000000000010
00000100000100001000000010000000000010
01000000000010001000000010000000000010
00000010000100000100000010000000000010
10000000000001000100000010000000000010
00000000001000100100000010000000000010
10100000000000000010000010000000000010
00010000000000010010000010000000000010
00010010000000000001000010000000000010
00000000001100000001000010000000000010
00000100000000010001000010000000000010
00000000000000101001000010000000000010
00000000100000000011000010000000000010
00100100000000000000100010000000000010
00001000001000000000100010000000000010
00000000000010100000100010000000000010
00000000100000010000100010000000000010
00000000000000001100100010000000000010
01000000000000000010100010000000000010
00000000000001000001100010000000000010
00101000000000000000010010000000000010
00000110000000000000010010000000000010
00000000101000000000010010000000000010
00000001000000100000010010000000000010
01000000000000000100010010000000000010
00000000000010000010010010000000000010
00000000000100000000110010000000000010
00000010100000000000001010000000000010
00000000000110000000001010000000000010
00001000000000100000001010000000000010
10000000000000001000001010000000000010
00000001000000000100001010000000000010
00000000010000000000011010000000000010
01000000001000000000000110000000000010
00000000000011000000000110000000000010
00000000010000100000000110000000000010
00000000100000001000000110000000000010
00010000000000000100000110000000000010
00000001000000000001000110000000000010
00000000000000010000010110000000000010
01110000000000000000000001000000000010
00100110000000000000000001000000000010
01000001100000000000000001000000000010
00010000101000000000000001000000000010
01000000001010000000000001000000000010
00100000000110000000000001000000000010
00010000000101000000000001000000000010
00001010000000100000000001000000000010
01000000000001010000000001000000000010
00000100000000110000000001000000000010
01000010000000001000000001000000000010
00100001000000001000000001000000000010
00010000000000011000000001000000000010
00010001000000000100000001000000000010
10000000010000000100000001000000000010
00000000110000000010000001000000000010
00100000000000000110000001000000000010
10000000100000000001000001000000000010
00000100000100000001000001000000000010
00000000010010000001000001000000000010
00000000000001100001000001000000000010
00000010000000010001000001000000000010
00000000000000001101000001000000000010
00010100000000000000100001000000000010
10000000000001000000100001000000000010
00100000000000100000100001000000000010
00000000000100000100100001000000000010
00001000000000000010100001000000000010
00000001000000000001100001000000000010
10001000000000000000010001000000000010
01000000010000000000010001000000000010
00000001000100000000010001000000000010
00000000001001000000010001000000000010
00010000000000100000010001000000000010
00000000100000010000010001000000000010
00000000000010001000010001000000000010
00000100000000000010010001000000000010
10000100000000000000001001000000000010
00100000010000000000001001000000000010
00001000001000000000001001000000000010
00000010000010000000001001000000000010
01000000000000000010001001000000000010
00000011000000000000000101000000000010
00000000011000000000000101000000000010
00000000000100100000000101000000000010
00001000000000010000000101000000000010
00000000100000000100000101000000000010
00000000000010000010000101000000000010
00100000000000000001000101000000000010
00000000000000001000001101000000000010
00000101000000000000000011000000000010
00100000100000000000000011000000000010
00000010010000000000000011000000000010
01000000000100000000000011000000000010
00001000000001000000000011000000000010
10000000000000010000000011000000000010
00000000001000001000000011000000000010
00000000000010000100000011000000000010
00000000000000100010000011000000000010
00010000000000000000001011000000000010
00000000000000000000100111000000000010
00001010001000000000000000100000000010
01001000000010000000000000100000000010
00000001000011000000000000100000000010
00100010000000100000000000100000000010
00000000100100100000000000100000000010
00010010000000010000000000100000000010
00000000010010010000000000100000000010
10000001000000001000000000100000000010
00000000001001001000000000100000000010
01000010000000000100000000100000000010
00000100100000000100000000100000000010
00000000000110000100000000100000000010
00001001000000000010000000100000000010
00100000010000000010000000100000000010
00010000001000000010000000100000000010
00000010000010000010000000100000000010
01000000000000100010000000100000000010
01000001000000000001000000100000000010
00100000100000000001000000100000000010
10000000001000000001000000100000000010
00000000010100000001000000100000000010
00000000000000011001000000100000000010
00000000000000100101000000100000000010
01000000100000000000100000100000000010
00000100000010000000100000100000000010
00010000000001000000100000100000000010
00000000010000100000100000100000000010
00000000000100010000100000100000000010
00000010000000000001100000100000000010
11000000000000000000010000100000000010
00000011000000000000010000100000000010
00001000100000000000010000100000000010
00000100000100000000010000100000000010
00000000000000101000010000100000000010
00000000000000000010110000100000000010
00001100000000000000001000100000000010
00000000101000000000001000100000000010
10000000000001000000001000100000000010
01000000000000001000001000100000000010
00000000000000000110001000100000000010
00000001000000000000101000100000000010
00000000000010000000011000100000000010
00100000000100000000000100100000000010
10000000000010000000000100100000000010
00000000010001000000000100100000000010
00000000001000010000000100100000000010
00001000000000001000000100100000000010
00000100000000000001000100100000000010
00000000000000000100010100100000000010
00000010000000000000001100100000000010
00000000110000000000000010100000000010
00000001001000000000000010100000000010
00000100000000100000000010100000000010
00000000000001010000000010100000000010
00010000000000001000000010100000000010
00001000000000000100000010100000000010
00000000000010000001000010100000000010
10000000000000000000100010100000000010
00000000000000000010000110100000000010
10100000000000000000000001100000000010
00000001010000000000000001100000000010
00000000100010000000000001100000000010
00000100000001000000000001100000000010
00000000000100000010000001100000000010
00001000000000000001000001100000000010
00000000001000000000100001100000000010
00000000000000010000001001100000000010
00010000000000000000000101100000000010
10010010000000000000000000010000000010
01001001000000000000000000010000000010
00110000100000000000000000010000000010
00000100010100000000000000010000000010
10000000010010000000000000010000000010
01000000010001000000000000010000000010
00010000000100100000000000010000000010
00010000010000001000000000010000000010
00000000100100001000000000010000000010
00000100000010001000000000010000000010
00000010000001001000000000010000000010
01000000000000101000000000010000000010
00011000000000000100000000010000000010
00000001001000000100000000010000000010
00000000010000100100000000010000000010
00100100000000000010000000010000000010
00000000100000010010000000010000000010
10000001000000000001000000010000000010
00000000101000000001000000010000000010
00000010000000100001000000010000000010
00000000000100010001000000010000000010
00100000000000001001000000010000000010
00000000000010000101000000010000000010
00001000100000000000100000010000000010
10000000001000000000100000010000000010
01000000000010000000100000010000000010
00000001000000010000100000010000000010
00000100000000000100100000010000000010
00000000000001000010100000010000000010
01010000000000000000010000010000000010
00000001100000000000010000010000000010
00000100001000000000010000010000000010
00000000000101000000010000010000000010
00100000000000100000010000010000000010
00000000000010010000010000010000000010
10000000000000001000010000010000000010
00000010000000000100010000010000000010
00001000000000000010010000010000000010
00101000000000000000001000010000000010
01000100000000000000001000010000000010
00000010000100000000001000010000000010
00000000000011000000001000010000000010
10000000000000100000001000010000000010
00000000001000010000001000010000000010
00000001000000001000001000010000000010
00000000010000000010001000010000000010
00010100000000000000000100010000000010
00100001000000000000000100010000000010
10000000100000000000000100010000000010
00000010010000000000000100010000000010
00001000000100000000000100010000000010
00000000001001000000000100010000000010
00000000000010100000000100010000000010
01000000000000010000000100010000000010
00000000000000000110000100010000000010
00000000000000000001001100010000000010
01000000100000000000000010010000000010
00000001000010000000000010010000000010
00000100000001000000000010010000000010
00000010000000010000000010010000000010
00100000000000000100000010010000000010
00000000001000000010000010010000000010
00000000010000000001000010010000000010
00010000000000000000100010010000000010
00001000010000000000000001010000000010
10000000000100000000000001010000000010
00000000100001000000000001010000000010
00000000001000100000000001010000000010
00000000000000010100000001010000000010
00000010000000000010000001010000000010
00010000000000000001000001010000000010
00000000000000001000100001010000000010
00000000000000000000011001010000000010
00000110000000000000000000110000000010
00000000011000000000000000110000000010
01000000000100000000000000110000000010
00010000000010000000000000110000000010
00100000000001000000000000110000000010
00001000000000100000000000110000000010
10000000000000010000000000110000000010
00000000000000001010000000110000000010
00000000000000000000010010110000000010
11000000001000000000000000001000000010
01000000010100000000000000001000000010
00101000000010000000000000001000000010
00000101000010000000000000001000000010
00011000000001000000000000001000000010
00000000011001000000000000001000000010
10100000000000100000000000001000000010
00010100000000100000000000001000000010
00000001100000100000000000001000000010
00000000000011100000000000001000000010
00000011000000001000000000001000000010
00000000100010000100000000001000000010
00000010000000010100000000001000000010
00000000000001001100000000001000000010
10000000000010000010000000001000000010
00000000100001000010000000001000000010
00000000010000100010000000001000000010
10000100000000000001000000001000000010
00100010000000000001000000001000000010
00000001010000000001000000001000000010
00010000000100000001000000001000000010
01000000000000010001000000001000000010
00000000001000000101000000001000000010
00001001000000000000100000001000000010
10000000100000000000100000001000000010
00000010000010000000100000001000000010
00000100000001000000100000001000000010
00000000000100100000100000001000000010
00010000000000010000100000001000000010
00100000000000001000100000001000000010
00000000001000000010100000001000000010
10000010000000000000010000001000000010
01000000100000000000010000001000000010
00000000001100000000010000001000000010
00000000000000100100010000001000000010
00000000000000010010010000001000000010
01010000000000000000001000001000000010
00000100010000000000001000001000000010
00000000100000010000001000001000000010
00000000000010001000001000001000000010
00000000000100000100001000001000000010
00001000000000000010001000001000000010
00000001000000000000011000001000000010
00001010000000000000000100001000000010
00010000100000000000000100001000000010
00000000001000100000000100001000000010
00000000010000010000000100001000000010
00100000000000000100000100001000000010
00000000000100000010000100001000000010
00000000000010000001000100001000000010
00000100000000000000010100001000000010
00000000000001000000001100001000000010
01000001000000000000000010001000000010
00000000100100000000000010001000000010
00000000010010000000000010001000000010
00000000000000011000000010001000000010
00000010000000000010000010001000000010
00001000000000000001000010001000000010
00000000000001000000010010001000000010
00100000000000000000001010001000000010
10000000000000000000000110001000000010
10010000000000000000000001001000000010
00000100001000000000000001001000000010
00001000000100000000000001001000000010
00100000000001000000000001001000000010
01000000000000100000000001001000000010
00000000000010010000000001001000000010
00000000100000001000000001001000000010
00000001000000000010000001001000000010
01000100000000000000000000101000000010
00100001000000000000000000101000000010
00000010000100000000000000101000000010
00001000000000010000000000101000000010
00000000010000001000000000101000000010
10000000000000000100000000101000000010
00000000000001000001000000101000000010
00010000000000000000010000101000000010
00000000000000100000001000101000000010
00010001000000000000000000011000000010
00000010100000000000000000011000000010
00100000001000000000000000011000000010
00000000000001010000000000011000000010
00001000000000001000000000011000000010
00000000000000000011000000011000000010
00000000010000000000010000011000000010
00000000000000000000101000011000000010
00000000000000100000000010011000000010
00000000000000000000000001111000000010
00101010000000000000000000000100000010
10001000100000000000000000000100000010
00010001001000000000000000000100000010
00000010001010000000000000000100000010
00000100010001000000000000000100000010
00100000000011000000000000000100000010
00000000000110100000000000000100000010
00000000100100010000000000000100000010
00001000000010010000000000000100000010
00000010000000110000000000000100000010
10000000000010001000000000000100000010
00000000000001011000000000000100000010
01000100000000000100000000000100000010
00001000010000000100000000000100000010
00100000000000010100000000000100000010
00001000001000000010000000000100000010
00010000000000100010000000000100000010
01100000000000000001000000000100000010
10010000000000000001000000000100000010
00000010100000000001000000000100000010
00000000010000010001000000000100000010
00000000001000001001000000000100000010
00000001000000000101000000000100000010
10000100000000000000100000000100000010
00010000000100000000100000000100000010
01000000000001000000100000000100000010
00000000001000100000100000000100000010
00000010000000000100100000000100000010
00000000100000000010100000000100000010
01001000000000000000010000000100000010
00100100000000000000010000000100000010
00000000110000000000010000000100000010
10000000000001000000010000000100000010
00000000000100000010010000000100000010
00000001000000000000110000000100000010
11000000000000000000001000000100000010
00000000010100000000001000000100000010
00000001000010000000001000000100000010
00000000100001000000001000000100000010
00100000000000100000001000000100000010
00000100000000010000001000000100000010
00001000000000001000001000000100000010
00000010000000000010001000000100000010
00000000000000000001011000000100000010
10000010000000000000000100000100000010
01000001000000000000000100000100000010
00100000100000000000000100000100000010
00000100000010000000000100000100000010
00000000000001100000000100000100000010
00010000000000010000000100000100000010
00000000000100001000000100000100000010
00000000010000000010000100000100000010
00000001100000000000000010000100000010
00100000010000000000000010000100000010
00001000000100000000000010000100000010
00010000000010000000000010000100000010
00000010000001000000000010000100000010
10000000000000100000000010000100000010
01000000000000010000000010000100000010
00000000000000001010000010000100000010
00000000000000000000001110000100000010
00010010000000000000000001000100000010
00001001000000000000000001000100000010
00000000100000100000000001000100000010
00000000010000001000000001000100000010
10000000000000000010000001000100000010
00000000000010000000100001000100000010
00000000000000000000010101000100000010
00010000100000000000000000100100000010
10000000010000000000000000100100000010
00100000001000000000000000100100000010
00000001000000100000000000100100000010
00000100000000001000000000100100000010
00000000000001000100000000100100000010
00000000000000000011000000100100000010
00001000000000000000100000100100000010
00000000000000010000010000100100000010
01000000000000000000000001100100000010
10100000000000000000000000010100000010
00000011000000000000000000010100000010
00000100100000000000000000010100000010
01000000001000000000000000010100000010
00000000000100000100000000010100000010
00000000000010000010000000010100000010
00001000000000000001000000010100000010
00000000010000000000100000010100000010
00000000000000000000000011010100000010
00000010010000000000000000001100000010
00000000101000000000000000001100000010
00100000000100000000000000001100000010
00000001000001000000000000001100000010
00001000000000100000000000001100000010
10000000000000010000000000001100000010
01000000000000001000000000001100000010
00010000000000000100000000001100000010
00000100000000000010000000001100000010
00000000000000000001000001001100000010
00000000000000000000000010101100000010
00000000000000000000000100011100000010
10101000000000000000000000000010000010
00000101010000000000000000000010000010
01000000011000000000000000000010000010
00010100000100000000000000000010000010
00000000001101000000000000000010000010
00000001000100100000000000000010000010
10000000001000010000000000000010000010
00000000000001110000000000000010000010
00000000101000001000000000000010000010
00000000000010101000000000000010000010
00001010000000000100000000000010000010
00100000000000100100000000000010000010
10000000100000000010000000000010000010
01000000000010000010000000000010000010
00000000010001000010000000000010000010
00000000001000100010000000000010000010
00000000000000010110000000000010000010
11000000000000000001000000000010000010
00011000000000000001000000000010000010
00000100100000000001000000000010000010
00100000000100000001000000000010000010
00000010000010000001000000000010000010
00000000010000000101000000000010000010
00010001000000000000100000000010000010
00001000010000000000100000000010000010
00000010000001000000100000000010000010
00000100000000010000100000000010000010
00000000001000000100100000000010000010
00000000000000001001100000000010000010
10010000000000000000010000000010000010
00001001000000000000010000000010000010
00000010100000000000010000000010000010
00000000000110000000010000000010000010
00100000000001000000010000000010000010
00000000010000100000010000000010000010
01000000000000010000010000000010000010
00000100000000000100010000000010000010
00000000000000001010010000000010000010
00001000100000000000001000000010000010
00010000010000000000001000000010000010
00000100000010000000001000000010000010
00000000000100010000001000000010000010
00100000000000001000001000000010000010
10000000000000000100001000000010000010
00000001100000000000000100000010000010
00000100001000000000000100000010000010
00010000000010000000000100000010000010
10000000000001000000000100000010000010
01000000000000100000000100000010000010
00100000000000010000000100000010000010
00000000010000001000000100000010000010
00000010000000000010000100000010000010
00000000000000000000011100000010000010
01100000000000000000000010000010000010
00010000001000000000000010000010000010
10000000000010000000000010000010000010
00000001000001000000000010000010000010
00000000100000100000000010000010000010
00000000010000010000000010000010000010
00000010000000001000000010000010000010
00001000000000000010000010000010000010
00000000000000000001010010000010000010
00000000000000000000101010000010000010
01000100000000000000000001000010000010
10000010000000000000000001000010000010
00000000010100000000000001000010000010
00000001000010000000000001000010000010
00001000000000001000000001000010000010
00000000000001000100000001000010000010
00000000000000000011000001000010000010
00000000000000100000001001000010000010
01010000000000000000000000100010000010
00100100000000000000000000100010000010
00000010010000000000000000100010000010
00001000000100000000000000100010000010
00000000001010000000000000100010000010
00000000100001000000000000100010000010
10000000000000100000000000100010000010
00000001000000010000000000100010000010
00000000000000001100000000100010000010
00000000000000000000000011100010000010
10000100000000000000000000010010000010
00100010000000000000000000010010000010
00001000000001000000000000010010000010
00010000000000010000000000010010000010
00000000000100000010000000010010000010
00000000000000100000100000010010000010
00000000000000000000000101010010000010
00000000000000000001000000110010000010
01001000000000000000000000001010000010
00000110000000000000000000001010000010
00000000110000000000000000001010000010
10000000000100000000000000001010000010
00010000000000001000000000001010000010
00000001000000000100000000001010000010
00000000000000100001000000001010000010
00000000000000000000110000001010000010
00000000001000000000001000001010000010
00000000000000000000000100101010000010
00000000000010000000000000011010000010
00110000000000000000000000000110000010
01000010000000000000000000000110000010
00000100000000100000000000000110000010
00000000000010000100000000000110000010
00000001000000000010000000000110000010
00000000000001000001000000000110000010
00000000001000000000010000000110000010
00000000000000000000100100000110000010
00000000000000010000000001000110000010
00000000000000000000001000100110000010
00000000000000001000000000010110000010
01101000000000000000000000000001000010
10100010000000000000000000000001000010
00100100100000000000000000000001000010
01000100010000000000000000000001000010
00000010110000000000000000000001000010
00001000101000000000000000000001000010
01000000100010000000000000000001000010
10000000100001000000000000000001000010
00010010000000100000000000000001000010
00001001000000010000000000000001000010
00000100000010010000000000000001000010
00100000001000001000000000000001000010
00000100000001001000000000000001000010
00100000010000000100000000000001000010
00010000000100000100000000000001000010
00000100000000100100000000000001000010
00000001000010000010000000000001000010
01010000000000000001000000000001000010
00000011000000000001000000000001000010
00100000000010000001000000000001000010
00000000000100100001000000000001000010
00000000010000000011000000000001000010
01000001000000000000100000000001000010
10000000000000100000100000000001000010
00000000000001010000100000000001000010
00001000000000001000100000000001000010
00000100000000000010100000000001000010
00000000000000000101100000000001000010
00010100000000000000010000000001000010
00000000000011000000010000000001000010
00000000100000100000010000000001000010
00000000000100010000010000000001000010
10000000000000000010010000000001000010
00000000001000000000110000000001000010
01000010000000000000001000000001000010
00000001100000000000001000000001000010
00000100001000000000001000000001000010
00100000000100000000001000000001000010
00001000000001000000001000000001000010
00000000010000100000001000000001000010
10000000000000010000001000000001000010
00000000000000001010001000000001000010
10001000000000000000000100000001000010
00010000001000000000000100000001000010
00000001000100000000000100000001000010
00000010000010000000000100000001000010
00000000000000010100000100000001000010
00000000000001000010000100000001000010
00000000000000001001000100000001000010
00000000010000000000010100000001000010
00001010000000000000000010000001000010
00100001000000000000000010000001000010
00010000100000000000000010000001000010
10000000001000000000000010000001000010
01000000000001000000000010000001000010
00000000000000110000000010000001000010
00000000010000001000000010000001000010
00000000000100000010000010000001000010
10000001000000000000000001000001000010
00000010001000000000000001000001000010
00000000000010100000000001000001000010
00000000000100001000000001000001000010
00001000000000000100000001000001000010
00010000000000000010000001000001000010
00000000010000000000100001000001000010
00000100000000000000000101000001000010
00000000000000000000010011000001000010
00110000000000000000000000100001000010
10000100000000000000000000100001000010
00001000010000000000000000100001000010
00000000000101000000000000100001000010
00000000001000100000000000100001000010
01000000000000010000000000100001000010
00000010000000001000000000100001000010
00000000100000000010000000100001000010
00000000000000000001010000100001000010
00000000000000000000100100100001000010
00000000000000000000001010100001000010
00000101000000000000000000010001000010
00000000001100000000000000010001000010
00100000000000010000000000010001000010
00000000000000001100000000010001000010
00000000000000100010000000010001000010
00000000000001000001000000010001000010
00000010000000000000100000010001000010
00000000000000000000000110010001000010
01000000000000000000000001010001000010
00010000010000000000000000001001000010
00000100000100000000000000001001000010
00000010000001000000000000001001000010
00000000001000010000000000001001000010
00000000000000101000000000001001000010
00000000100000000001000000001001000010
00001000000000000000010000001001000010
01000000000000000000000100001001000010
00000000000000000000100010001001000010
00000000000000000000001001001001000010
10000000000000000000000000011001000010
00011000000000000000000000000101000010
00000001010000000000000000000101000010
01000000000100000000000000000101000010
00000000100000000100000000000101000010
00000000000000010010000000000101000010
00000100000000000001000000000101000010
00100000000000000000100000000101000010
00000000000000001000010000000101000010
00000000000001000000000001000101000010
00000000000000000000001000010101000010
00000000000010000000000000001101000010
00000001001000000000000000000011000010
00000010000100000000000000000011000010
00001000000010000000000000000011000010
00010000000001000000000000000011000010
00000000000000011000000000000011000010
01000000000000000100000000000011000010
00000000100000000000100000000011000010
00000000000000000001001000000011000010
00100000000000000000000001000011000010
00000000010000000000000000010011000010
00000000000000000010000000001011000010
00000000000000000000000010000111000010
11000100000000000000000000000000100010
00000010001100000000000000000000100010
00010010000010000000000000000000100010
00100001000010000000000000000000100010
00000100000110000000000000000000100010
00000010100001000000000000000000100010
00000000010001100000000000000000100010
00000110000000010000000000000000100010
00010000100000010000000000000000100010
01000000001000010000000000000000100010
00001000000001010000000000000000100010
00010100000000000100000000000000100010
00000001000000010100000000000000100010
00100000000000001100000000000000100010
10000010000000000010000000000000100010
00000100100000000010000000000000100010
00001000010000000010000000000000100010
00010000010000000001000000000000100010
00001000000000100001000000000000100010
00000000100000001001000000000000100010
00000010000000000101000000000000100010
00100000000000000011000000000000100010
01100000000000000000100000000000100010
00001010000000000000100000000000100010
00010000001000000000100000000000100010
00000000100000100000100000000000100010
00000000000001001000100000000000100010
10000000000000000100100000000000100010
00000000000100000001100000000000100010
00010001000000000000010000000000100010
00000010010000000000010000000000100010
00001000000100000000010000000000100010
00000000100010000000010000000000100010
01000000000000100000010000000000100010
10000000000000010000010000000000100010
00000100000000001000010000000000100010
00000000001000000010010000000000100010
00110000000000000000001000000000100010
10001000000000000000001000000000100010
01000001000000000000001000000000100010
00000000001010000000001000000000100010
00000000000000011000001000000000100010
00000000000001000001001000000000100010
00011000000000000000000100000000100010
01000010000000000000000100000000100010
00000001010000000000000100000000100010
00000000100100000000000100000000100010
00100000000001000000000100000000100010
10000000000000100000000100000000100010
00000000000010010000000100000000100010
00000000001000000100000100000000100010
00000000000000001010000100000000100010
00000000000000000000101100000000100010
00000011000000000000000010000000100010
00000000001001000000000010000000100010
00000000000100100000000010000000100010
00100000000000010000000010000000100010
00001000000000001000000010000000100010
01000000000000000001000010000000100010
00000000010000000000100010000000100010
00000000000000000010001010000000100010
00000100000000000000000110000000100010
00001100000000000000000001000000100010
00000001000000100000000001000000100010
00000000010000010000000001000000100010
10000000000000001000000001000000100010
01000000000000000100000001000000100010
00000000000000000001010001000000100010
00000000000100000000001001000000100010
10010000000000000000000000100000100010
00101000000000000000000000100000100010
00000001100000000000000000100000100010
00000100001000000000000000100000100010
01000000000001000000000000100000100010
00000000000010100000000000100000100010
00000000000100001000000000100000100010
00000000010000000100000000100000100010
00000000000000010010000000100000100010
00000010000000000000000001100000100010
00000000110000000000000000010000100010
00001000001000000000000000010000100010
00000001000100000000000000010000100010
00000000000000110000000000010000100010
01000000000000000010000000010000100010
00000100000000000001000000010000100010
00000000000000000000110000010000100010
10000000000000000000000010010000100010
00000000000010000000000001010000100010
00100100000000000000000000001000100010
10000001000000000000000000001000100010
00001000100000000000000000001000100010
01000000000010000000000000001000100010
00000010000000100000000000001000100010
00000000000100010000000000001000100010
00000000001000001000000000001000100010
00010000000000000010000000001000100010
00000000000000000000100001001000100010
00000101000000000000000000000100100010
01000000100000000000000000000100100010
00000000011000000000000000000100100010
00000000000101000000000000000100100010
00010000000000001000000000000100100010
00000000000000100100000000000100100010
00000000000010000001000000000100100010
00000000000000010000100000000100100010
00000000000000000000010010000100100010
00100000000000000000000001000100100010
00000000000000000000000000110100100010
00000000000000000000001000001100100010
00100000100000000000000000000010100010
00000000010010000000000000000010100010
00000100000001000000000000000010100010
00010000000000100000000000000010100010
00000001000000001000000000000010100010
00000000000000010001000000000010100010
00000000000000000010100000000010100010
00000010000000000000001000000010100010
00000000001000000000000001000010100010
00000000000000000100000000010010100010
00000000000000000000000010001010100010
10000000000000000000000000000110100010
00000000010100000000000000000001100010
10000000000010000000000000000001100010
00000001000001000000000000000001100010
00100000000000100000000000000001100010
01000000000000001000000000000001100010
00000000000000000110000000000001100010
00000000001000000001000000000001100010
00000000000000000000011000000001100010
00000000100000000000000001000001100010
00010000000000000000000000010001100010
00000000000000000000000000101001100010
00000010000000000000000000000101100010
00000000000000000000000100000011100010
00011001000000000000000000000000010010
00000111000000000000000000000000010010
00001010100000000000000000000000010010
00000100110000000000000000000000010010
00001000010001000000000000000000010010
00000000000111000000000000000000010010
00000000001100100000000000000000010010
00000010000010100000000000000000010010
00000000100001010000000000000000010010
00001000000000110000000000000000010010
00000010000000011000000000000000010010
01100000000000000100000000000000010010
10000010000000000100000000000000010010
00000000100000001100000000000000010010
11000000000000000010000000000000010010
00010000100000000010000000000000010010
00001000000000001010000000000000010010
00110000000000000001000000000000010010
00000001100000000001000000000000010010
01000000000010000001000000000000010010
00000010000001000001000000000000010010
00000100000000100001000000000000010010
10000000000000010001000000000000010010
00000000010000001001000000000000010010
00000000000100000101000000000000010010
00000000001000000011000000000000010010
00100000100000000000100000000000010010
00000010010000000000100000000000010010
00000100001000000000100000000000010010
00001000000100000000100000000000010010
00010000000010000000100000000000010010
00000001000001000000100000000000010010
10000000000000001000100000000000010010
00000000000000010010100000000000010010
01000001000000000000010000000000010010
00000000010100000000010000000000010010
00000100000010000000010000000000010010
00000000000001100000010000000000010010
00000000000000010100010000000000010010
00100000000000000010010000000000010010
10100000000000000000001000000000010010
00000000100000100000001000000000010010
01000000000000010000001000000000010010
00000000001000001000001000000000010010
00000000000100000010001000000000010010
00000000000000000000111000000000010010
00100000010000000000000100000000010010
10000000001000000000000100000000010010
00000010000100000000000100000000010010
00000000100010000000000100000000010010
00000100000000000100000100000000010010
00001000000000000001000100000000010010
00000000000000001000010100000000010010
00000001000000000000001100000000010010
01000100000000000000000010000000010010
00001000000010000000000010000000010010
00100000000000100000000010000000010010
00000000001000010000000010000000010010
00000001000000001000000010000000010010
00000000010000000100000010000000010010
10000000000000000000010010000000010010
00000000000001000000001010000000010010
01001000000000000000000001000000010010
00010000010000000000000001000000010010
00100000001000000000000001000000010010
00000000100100000000000001000000010010
10000000000010000000000001000000010010
00000001000000010000000001000000010010
00000100000000001000000001000000010010
00000000000001000010000001000000010010
00000000000000000001000011000000010010
10000000100000000000000000100000010010
00000001000100000000000000100000010010
00010000000000100000000000100000010010
00000100000000010000000000100000010010
00100000000000001000000000100000010010
00000000001000000100000000100000010010
00000000010000000000001000100000010010
01000000000000000000000100100000010010
00000010000000000000000010100000010010
10001000000000000000000000010000010010
01000010000000000000000000010000010010
00010000001000000000000000010000010010
00100000000010000000000000010000010010
00000001000000100000000000010000010010
00000000000000000001010000010000010010
00000000000100000000000010010000010010
00000000000000000000100000110000010010
00000000001010000000000000001000010010
01000000000001000000000000001000010010
00100000000000010000000000001000010010
00000000000100001000000000001000010010
00001000000000000100000000001000010010
00000010000000000000001000001000010010
00000000000000000000100100001000010010
00010000000000000000000010001000010010
00000000000000000000010001001000010010
00000000000000000010000000101000010010
00000100000000000000000000011000010010
01010000000000000000000000000100010010
10000001000000000000000000000100010010
00000100000100000000000000000100010010
00000000001001000000000000000100010010
00000000000000101000000000000100010010
00000000000000000110000000000100010010
00000000000000000001100000000100010010
00000010000000000000010000000100010010
00000000000000000000001001000100010010
00000000000010000000000000100100010010
00000000000000010000000000010100010010
00010010000000000000000000000010010010
00100001000000000000000000000010010010
01000000100000000000000000000010010010
10000000010000000000000000000010010010
00001000001000000000000000000010010010
00000000000010010000000000000010010010
00000000000001001000000000000010010010
00000100000000000010000000000010010010
00000000000000000000000110000010010010
00000000000000000000100001000010010010
00000000000000000000001000010010010010
00000000000000000000000000001110010010
00001100000000000000000000000001010010
00000000011000000000000000000001010010
10000000000100000000000000000001010010
00100000000001000000000000000001010010
01000000000000100000000000000001010010
00010000000000010000000000000001010010
00000000000010001000000000000001010010
00000001000000000100000000000001010010
00000010000000000010000000000001010010
00000000000000000000000001100001010010
00000000100000000000000000010001010010
00000000000000000000000100000101010010
00000000000000000000010000000011010010
01000000010000000000000000000000110010
00000001001000000000000000000000110010
00100000000100000000000000000000110010
00010000000001000000000000000000110010
00000000000010000100000000000000110010
00000000000000100010000000000000110010
00000100000000000000001000000000110010
00000000100000000000000010000000110010
00000000000000000000000101000000110010
00000000000000000000010000100000110010
00000000000000001000000000010000110010
00000000000000000001000000001000110010
00001000000000000000000000000100110010
00000000000000000000100000000001110010
00100100001000000000000000000000001010
00010000100100000000000000000000001010
10000100000010000000000000000000001010
01000000100001000000000000000000001010
00101000000000100000000000000000001010
00000100000100100000000000000000001010
00110000000000010000000000000000001010
00000010000001010000000000000000001010
00001000010000001000000000000000001010
00010000001000001000000000000000001010
00100000000100001000000000000000001010
01000000000000011000000000000000001010
10000001000000000100000000000000001010
00000000001100000100000000000000001010
00000000000010001100000000000000001010
00100000100000000010000000000000001010
00000000010100000010000000000000001010
00010100000000000001000000000000001010
00001000100000000001000000000000001010
00000010010000000001000000000000001010
00000001000100000001000000000000001010
00000000001010000001000000000000001010
00100000000001000001000000000000001010
01000000000000100001000000000000001010
00000000000000001011000000000000001010
00000001100000000000100000000000001010
00100000010000000000100000000000001010
01000000001000000000100000000000001010
00000000000011000000100000000000001010
00010000000000100000100000000000001010
10000000000000010000100000000000001010
00000100000000001000100000000000001010
00001000000000000100100000000000001010
00000010000000000010100000000000001010
01000000000100000000010000000000001010
00000010000010000000010000000000001010
00000000000001001000010000000000001010
00000000010000000100010000000000001010
00000001000000000010010000000000001010
01001000000000000000001000000000001010
00000000110000000000001000000000001010
00010000000001000000001000000000001010
00000000000010100000001000000000001010
00000010000000001000001000000000001010
00000100000000000000011000000000001010
00010000010000000000000100000000001010
00000001001000000000000100000000001010
00000000000110000000000100000000001010
00001000000001000000000100000000001010
00000000000000110000000100000000001010
00000010000000000100000100000000001010
10000000000000000000010100000000001010
10000010000000000000000010000000001010
00000001010000000000000010000000001010
00000000000001100000000010000000001010
00000000000010010000000010000000001010
00000000100000000100000010000000001010
00000100000000000010000010000000001010
00010000000000000000010010000000001010
00000000001000000000001010000000001010
00100000000000000000000110000000001010
00000010100000000000000001000000001010
00001000000010000000000001000000001010
00000000010001000000000001000000001010
10000000000000100000000001000000001010
00000000001000010000000001000000001010
00000100000000000100000001000000001010
00000000000000000000110001000000001010
00000001000000000000001001000000001010
01000000000000000000000101000000001010
10001000000000000000000000100000001010
00000101000000000000000000100000001010
01000000010000000000000000100000001010
00000000100000010000000000100000001010
00010000000000000100000000100000001010
00000000000001000010000000100000001010
00000000001000000000010000100000001010
00100000000000000000001000100000001010
00000000000100000000000010100000001010
00000000000000001000000001100000001010
00001010000000000000000000010000001010
00000001000001000000000000010000001010
00000000100000100000000000010000001010
00000100000000010000000000010000001010
01000000000000000100000000010000001010
10000000000000000010000000010000001010
00000000000000000001100000010000001010
00000000000000001000000010010000001010
00100000000000000000000001010000001010
00000000000000000000000100110000001010
01100000000000000000000000001000001010
00010010000000000000000000001000001010
10000000010000000000000000001000001010
00001000001000000000000000001000001010
00000001000000010000000000001000001010
00000000000000000110000000001000001010
00000000000000000001001000001000001010
00000000000000001000000100001000001010
00000000000000000000000011001000001010
00000000000010000000000000101000001010
00000000000100000000000000011000001010
00001100000000000000000000000100001010
10000000001000000000000000000100001010
00000000010010000000000000000100001010
00000001000000001000000000000100001010
01000000000000000010000000000100001010
00000000000000100000010000000100001010
00000000000000000001000010000100001010
00000000000100000000000001000100001010
00000010000000000000000000100100001010
00010000000000000000000000010100001010
00000000000000000000100000001100001010
01000001000000000000000000000010001010
00100000000010000000000000000010001010
00000010000000100000000000000010001010
00001000000000010000000000000010001010
10000000000000001000000000000010001010
00000000000100000000100000000010001010
00000000000000000010001000000010001010
00000000000000000001000100000010001010
00010000000000000000000001000010001010
00000000001000000000000000010010001010
00000000000001000000000000001010001010
00000000100000000000000000000110001010
11000000000000000000000000000001001010
00000110000000000000000000000001001010
00001000000100000000000000000001001010
00010000000010000000000000000001001010
00000001000000100000000000000001001010
00000000010000010000000000000001001010
00000000100000001000000000000001001010
00000000000001000100000000000001001010
00000000001000000010000000000001001010
00100000000000000000010000000001001010
00000000000000000000001100000001001010
00000000000000000001000001000001001010
00000000000000000000000000100011001010
01010000000000000000000000000000101010
00100010000000000000000000000000101010
00001001000000000000000000000000101010
00000100010000000000000000000000101010
00000000101000000000000000000000101010
10000000000100000000000000000000101010
00000000000000101000000000000000101010
00000000000010000010000000000000101010
00000000000000000000100000100000101010
00000000000000000000001000010000101010
00000000000000000000010000001000101010
00000000000000000000000100000100101010
00000000000000000000000010000001101010
10010000000000000000000000000000011010
00000010001000000000000000000000011010
00000001000010000000000000000000011010
00000100000001000000000000000000011010
00000000000100010000000000000000011010
00001000000000000000010000000000011010
00000000000000000100001000000000011010
00000000000000000010000100000000011010
00000000000000000000100010000000011010
00000000000000000001000000100000011010
00000000010000000000000000010000011010
00000000100000000000000000001000011010
00100000000000000000000000000100011010
00000000000000000000000000000010111010
11000010000000000000000000000000000110
10010000100000000000000000000000000110
00001001001000000000000000000000000110
10001000000100000000000000000000000110
01000001000001000000000000000000000110
10000001000000100000000000000000000110
00010000001000100000000000000000000110
00000010000100100000000000000000000110
00000000100001100000000000000000000110
00010000010000010000000000000000000110
00000001010000001000000000000000000110
10000000001000001000000000000000000110
00100000000000011000000000000000000110
00000101000000000100000000000000000110
00001000000000100100000000000000000110
00000100000100000010000000000000000110
00000000000010000110000000000000000110
00100100000000000001000000000000000110
00000000100010000001000000000000000110
00000000010000100001000000000000000110
00000001000000010001000000000000000110
00000000000001000101000000000000000110
00001000000010000000100000000000000110
00000000001001000000100000000000000110
00000100000000100000100000000000000110
01000000000000010000100000000000000110
00000010000000001000100000000000000110
00100000000000000100100000000000000110
00000000000000000011100000000000000110
00110000000000000000010000000000000110
01000100000000000000010000000000000110
00000000000001010000010000000000000110
00001000000000001000010000000000000110
00000000000100000100010000000000000110
00000010000000000010010000000000000110
00000000010000000000110000000000000110
01100000000000000000001000000000000110
00010010000000000000001000000000000110
00000000000010010000001000000000000110
00000000000100001000001000000000000110
00000000010000000100001000000000000110
00000000100000000010001000000000000110
10000000000000000000011000000000000110
00000000110000000000000100000000000110
01000000000100000000000100000000000110
00000001000010000000000100000000000110
00000100000001000000000100000000000110
00001000000000000010000100000000000110
00000010000000000001000100000000000110
00000000000000100000010100000000000110
00000000001000000000001100000000000110
00010001000000000000000010000000000110
00001000100000000000000010000000000110
00000100001000000000000010000000000110
00100000000100000000000010000000000110
00000010000010000000000010000000000110
01000000000000100000000010000000000110
00000000000001001000000010000000000110
00000000000000010100000010000000000110
00000000010000000010000010000000000110
10000000000000000001000010000000000110
00101000000000000000000001000000000110
00000100000010000000000001000000000110
00000000000100010000000001000000000110
00000000000000101000000001000000000110
00000000001000000010000001000000000110
01000000000000000001000001000000000110
00000000100000000000100001000000000110
00000000000001000000001001000000000110
10000000000000000000000101000000000110
00000010100000000000000000100000000110
00000100010000000000000000100000000110
01000000001000000000000000100000000110
00010000000100000000000000100000000110
00100000000010000000000000100000000110
00001000000001000000000000100000000110
00000000000000110000000000100000000110
10000000000000000010000000100000000110
00000000000000000001001000100000000110
00000000000000000000010001100000000110
00100000010000000000000000010000000110
00000000001010000000000000010000000110
00001000000000010000000000010000000110
10000000000000000100000000010000000110
00010000000000000010000000010000000110
00000000000100000000100000010000000110
00000000000000001000000100010000000110
00000000000000000000001010010000000110
00000001000000000000000001010000000110
00100000100000000000000000001000000110
00001000010000000000000000001000000110
00000010001000000000000000001000000110
00000001000100000000000000001000000110
00010000000010000000000000001000000110
10000000000001000000000000001000000110
00000100000000010000000000001000000110
01000000000000000100000000001000000110
00000000000000001010000000001000000110
00000000000000000001010000001000000110
00000000000000000000100000101000000110
00000110000000000000000000000100000110
00100001000000000000000000000100000110
01000000010000000000000000000100000110
00010000000001000000000000000100000110
00000000001000010000000000000100000110
00000000000100000001000000000100000110
00000000000010000000010000000100000110
00000000000000000000100010000100000110
00000000000000000100000001000100000110
00000000000000000000000100100100000110
00000000000000100000000000010100000110
00000000100100000000000000000010000110
00000000000011000000000000000010000110
00000010000000010000000000000010000110
00000100000000001000000000000010000110
00010000000000000100000000000010000110
00100000000000000010000000000010000110
00000000001000000001000000000010000110
10000000000000000000100000000010000110
00000001000000000000001000000010000110
01000000000000000000000000010010000110
00000000000000000000000001001010000110
00001000000000000000000000000110000110
00000000000110000000000000000001000110
00000000010001000000000000000001000110
00000000100000010000000000000001000110
00010000000000001000000000000001000110
00000000001000000100000000000001000110
01000000000000000010000000000001000110
00001000000000000001000000000001000110
00000001000000000000010000000001000110
00000000000000000000101000000001000110
00100000000000000000000100000001000110
00000000000000000000000000110001000110
10000000000000000000000000000101000110
00000000000000100000000000000011000110
01001000000000000000000000000000100110
10000000010000000000000000000000100110
00100000001000000000000000000000100110
00000000000010001000000000000000100110
00000000100000000100000000000000100110
00000000000001000010000000000000100110
00000001000000000000100000000000100110
00000000000000100000001000000000100110
00010000000000000000000001000000100110
00000000000000000000000010100000100110
00000010000000000000000000010000100110
00000000000000000000000100001000100110
00000000000000000000010000000010100110
00000100000000000000000000000001100110
10000100000000000000000000000000010110
00100010000000000000000000000000010110
00000000010010000000000000000000010110
01000000000000001000000000000000010110
00000001000000000010000000000000010110
00000000001000000000010000000000010110
00001000000000000000001000000000010110
00010000000000000000000100000000010110
00000000000001000000000000010000010110
00000000000000100000000000001000010110
00000000100000000000000000000100010110
00000000000000000000000000100010010110
00000000000000000000000010000001010110
00000000000000010000000000000000110110
10100000000000000000000000000000001110
00011000000000000000000000000000001110
00000011000000000000000000000000001110
00000100100000000000000000000000001110
00000000011000000000000000000000001110
01000000000010000000000000000000001110
00000000000101000000000000000000001110
00000000000000100010000000000000001110
00000000000000000000100100000000001110
00000000000000000000010000010000001110
00000000000000000000001000000100001110
00000000000000000000000010000010001110
00000000000000000000000000001001001110
00000000000000000001000000000000101110
00000000000000000000000001000000011110
11001010000000000000000000000000000001
10001101000000000000000000000000000001
10100011000000000000000000000000000001
01101000100000000000000000000000000001
00011010100000000000000000000000000001
10010001100000000000000000000000000001
00101010010000000000000000000000000001
01000011010000000000000000000000000001
00001001110000000000000000000000000001
01001100001000000000000000000000000001
10001000101000000000000000000000000001
01000110000100000000000000000000000001
00101001000100000000000000000000000001
11000000100100000000000000000000000001
00110000010100000000000000000000000001
00000010110100000000000000000000000001
00010100001100000000000000000000000001
00000011001100000000000000000000000001
10011000000010000000000000000000000001
10100100000010000000000000000000000001
00110010000010000000000000000000000001
01000001100010000000000000000000000001
00100001010010000000000000000000000001
00000100110010000000000000000000000001
00000101001010000000000000000000000001
00010000011010000000000000000000000001
00010000100110000000000000000000000001
10000000010110000000000000000000000001
00001000001110000000000000000000000001
00000111000001000000000000000000000001
01010000010001000000000000000000000001
10000100010001000000000000000000000001
00010001001001000000000000000000000001
00000000111001000000000000000000000001
00011000000101000000000000000000000001
10000000001101000000000000000000000001
00001100000011000000000000000000000001
00100000100011000000000000000000000001
01000000000111000000000000000000000001
01100100000000100000000000000000000001
01010010000000100000000000000000000001
00000101100000100000000000000000000001
00000110010000100000000000000000000001
00010000110000100000000000000000000001
00001001001000100000000000000000000001
01000000101000100000000000000000000001
10100000000100100000000000000000000001
01000001000100100000000000000000000001
00010100000010100000000000000000000001
00000011000010100000000000000000000001
10000000100010100000000000000000000001
00001010000001100000000000000000000001
00100001000001100000000000000000000001
00000000010101100000000000000000000001
10000110000000010000000000000000000001
00100001100000010000000000000000000001
00001100010000010000000000000000000001
00011000001000010000000000000000000001
00000100101000010000000000000000000001
00100000011000010000000000000000000001
00100010000100010000000000000000000001
01000000010100010000000000000000000001
01000000001010010000000000000000000001
10010000000001010000000000000000000001
00101000000001010000000000000000000001
01000100000001010000000000000000000001
00000010001001010000000000000000000001
00000000100101010000000000000000000001
00110000000000110000000000000000000001
01001000000000110000000000000000000001
10000001000000110000000000000000000001
00000010100000110000000000000000000001
00000100000100110000000000000000000001
10010100000000001000000000000000000001
00001110000000001000000000000000000001
00100101000000001000000000000000000001
00100010100000001000000000000000000001
00010001010000001000000000000000000001
01000000110000001000000000000000000001
10100000001000001000000000000000000001
00010010001000001000000000000000000001
01000001001000001000000000000000000001
00000100011000001000000000000000000001
10000001000100001000000000000000000001
00000000101100001000000000000000000001
11000000000010001000000000000000000001
00101000000010001000000000000000000001
00000010000110001000000000000000000001
00110000000001001000000000000000000001
01001000000001001000000000000000000001
00000001000011001000000000000000000001
00001000100000101000000000000000000001
00010000000100101000000000000000000001
10000000000001101000000000000000000001
01100000000000011000000000000000000001
10000000100000011000000000000000000001
00010000000010011000000000000000000001
00000000010001011000000000000000000001
01011000000000000100000000000000000001
00001011000000000100000000000000000001
10100000100000000100000000000000000001
00000110100000000100000000000000000001
01100000010000000100000000000000000001
00010100010000000100000000000000000001
00110000001000000100000000000000000001
01000010001000000100000000000000000001
10000001001000000100000000000000000001
10000010000100000100000000000000000001
00001000100010000100000000000000000001
00100000000110000100000000000000000001
10001000000001000100000000000000000001
00000001010001000100000000000000000001
00000000001011000100000000000000000001
10010000000000100100000000000000000001
00101000000000100100000000000000000001
00000000011000100100000000000000000001
01000000000010100100000000000000000001
00000100000001100100000000000000000001
00010010000000010100000000000000000001
01000001000000010100000000000000000001
10000000010000010100000000000000000001
00000000001100010100000000000000000001
00000100000010010100000000000000000001
01000100000000001100000000000000000001
00000010010000001100000000000000000001
00000000000101001100000000000000000001
11000100000000000010000000000000000001
00011001000000000010000000000000000001
00010100100000000010000000000000000001
10100000010000000010000000000000000001
10000010001000000010000000000000000001
00100000101000000010000000000000000001
00001000011000000010000000000000000001
01010000000100000010000000000000000001
01000010000010000010000000000000000001
01100000000001000010000000000000000001
00010010000001000010000000000000000001
00000001100001000010000000000000000001
00001000000100100010000000000000000001
00000000010010100010000000000000000001
00000000001001100010000000000000000001
00000001010000010010000000000000000001
10000000000010010010000000000000000001
00000100000100001010000000000000000001
00000010000000101010000000000000000001
00001000000000011010000000000000000001
00100100000000000110000000000000000001
00000001000100000110000000000000000001
00000000100000010110000000000000000001
00000000000010001110000000000000000001
00110000100000000001000000000000000001
10000001010000000001000000000000000001
00100100001000000001000000000000000001
00000010010010000001000000000000000001
00100010000001000001000000000000000001
01000001000001000001000000000000000001
11000000000000100001000000000000000001
00010000010000010001000000000000000001
10000010000000001001000000000000000001
00100000010000001001000000000000000001
00000100000010001001000000000000000001
00000000100001001001000000000000000001
00000000001000011001000000000000000001
00000100000100000101000000000000000001
00000000010100000011000000000000000001
00100000000010000011000000000000000001
00001000000000000111000000000000000001
01010000001000000000100000000000000001
00100100000100000000100000000000000001
10000001000010000000100000000000000001
10000010000001000000100000000000000001
00000100100001000000100000000000000001
10000100000000100000100000000000000001
00000010000100100000100000000000000001
00100000000010100000100000000000000001
01000000000001100000100000000000000001
11000000000000010000100000000000000001
00010000100000010000100000000000000001
00001000000100001000100000000000000001
00000101000000000100100000000000000001
00000000100000100100100000000000000001
10001000000000000010100000000000000001
00000110000000000010100000000000000001
00000000010000001010100000000000000001
00010100000000000001100000000000000001
00000011000000000001100000000000000001
00000000011000000001100000000000000001
00000000100100000001100000000000000001
00000000000011000001100000000000000001
00001000000000010001100000000000000001
00000000000000101001100000000000000001
00100000000000000101100000000000000001
00011100000000000000010000000000000001
00100110000000000000010000000000000001
01010000100000000000010000000000000001
11000000001000000000010000000000000001
00101000001000000000010000000000000001
00000001100100000000010000000000000001
00000000011100000000010000000000000001
01100000000010000000010000000000000001
00010001000010000000010000000000000001
00000000101010000000010000000000000001
00000000010011000000010000000000000001
10000000000010000100010000000000000001
00000000100001000100010000000000000001
00000000000000011100010000000000000001
10000000100000000010010000000000000001
00000000000000110010010000000000000001
00000000001000001010010000000000000001
00001001000000000001010000000000000001
00000000001000100001010000000000000001
10000000000000010001010000000000000001
00000000000100001001010000000000000001
00000000010000000101010000000000000001
01000100000000000000110000000000000001
00001000010000000000110000000000000001
00000010001000000000110000000000000001
00010000000100000000110000000000000001
00000000000001001000110000000000000001
00110001000000000000001000000000000001
00000110001000000000001000000000000001
00010000101000000000001000000000000001
00001100000100000000001000000000000001
01000000001100000000001000000000000001
01010000000010000000001000000000000001
01000000100001000000001000000000000001
00001000001001000000001000000000000001
00001000010000100000001000000000000001
01000010000000010000001000000000000001
00000000000100011000001000000000000001
00000000100100000100001000000000000001
00000001000010000100001000000000000001
00000000001000001100001000000000000001
01000000010000000010001000000000000001
00000000000101000010001000000000000001
10000000000000100010001000000000000001
10001000000000000001001000000000000001
00000010000000100001001000000000000001
00000000000010010001001000000000000001
00000001000000001001001000000000000001
00010000000000000101001000000000000001
00000000100000000011001000000000000001
10100000000000000000101000000000000001
00000010100000000000101000000000000001
00000001000100000000101000000000000001
00000000010010000000101000000000000001
00000000001000100000101000000000000001
00000000000001010000101000000000000001
00000100000000001000101000000000000001
00001000000000000100101000000000000001
00000010010000000000011000000000000001
00010000000001000000011000000000000001
00000100000000100000011000000000000001
00000001000000010000011000000000000001
00100000000000000100011000000000000001
00001000000000000010011000000000000001
01000000000000000001011000000000000001
00000001101000000000000100000000000001
10010000000100000000000100000000000001
01001000000100000000000100000000000001
00000010100010000000000100000000000001
01000000010010000000000100000000000001
00100000001001000000000100000000000001
10000010000000100000000100000000000001
00000000100100100000000100000000000001
00001000100000010000000100000000000001
00000001000100010000000100000000000001
00000000000010110000000100000000000001
00010000100000001000000100000000000001
00000000001000101000000100000000000001
00001000010000000100000100000000000001
00100000000100000010000100000000000001
00000100000001000010000100000000000001
00000001000000100010000100000000000001
00001100000000000001000100000000000001
00010001000000000001000100000000000001
01000000100000000001000100000000000001
10000000000001000001000100000000000001
00000000000000010101000100000000000001
00000010000000000011000100000000000001
01000001000000000000100100000000000001
10000000100000000000100100000000000001
00100000010000000000100100000000000001
00000000001100000000100100000000000001
00000100000010000000100100000000000001
00001000000001000000100100000000000001
00000000000000011000100100000000000001
00000010000000000100100100000000000001
00010000000000000010100100000000000001
10001000000000000000010100000000000001
00000011000000000000010100000000000001
00000000000110000000010100000000000001
01000000000001000000010100000000000001
00010000000000100000010100000000000001
00100000000000010000010100000000000001
00000100000000001000010100000000000001
00000000001000000100010100000000000001
00000000010000000010010100000000000001
00000101000000000000001100000000000001
00010000010000000000001100000000000001
00100000000000100000001100000000000001
10000000000000010000001100000000000001
00001000000000001000001100000000000001
00000000000000000110001100000000000001
00000000000100000001001100000000000001
01110000000000000000000010000000000001
10101000000000000000000010000000000001
00010110000000000000000010000000000001
10000010100000000000000010000000000001
00100100010000000000000010000000000001
00000001010100000000000010000000000001
00000100000101000000000010000000000001
00000011000000010000000010000000000001
01000010000000001000000010000000000001
00000000000010101000000010000000000001
00100010000000000100000010000000000001
00010001000000000100000010000000000001
00001000000000010100000010000000000001
00000000100000001100000010000000000001
00000000001010000010000010000000000001
00100000000000100010000010000000000001
01000000000000000110000010000000000001
00011000000000000001000010000000000001
00000100100000000001000010000000000001
01000000001000000001000010000000000001
10000000000100000001000010000000000001
00000000000000100101000010000000000001
00000000000001000011000010000000000001
00100000001000000000100010000000000001
01000000000010000000100010000000000001
00001000000000100000100010000000000001
00000000010000010000100010000000000001
10000000000000001000100010000000000001
10010000000000000000010010000000000001
01001000000000000000010010000000000001
00000010000010000000010010000000000001
00000000001001000000010010000000000001
00000000010000100000010010000000000001
00000000100000010000010010000000000001
00000001000000001000010010000000000001
00000000000100000100010010000000000001
00001001000000000000001010000000000001
10000000010000000000001010000000000001
00010000000100000000001010000000000001
00100000000001000000001010000000000001
00000000100000100000001010000000000001
00000000000000000000111010000000000001
11000000000000000000000110000000000001
00000010010000000000000110000000000001
00000100001000000000000110000000000001
00001000000010000000000110000000000001
00010000000001000000000110000000000001
00000000000000010010000110000000000001
00100000000000000001000110000000000001
11010000000000000000000001000000000001
00101100000000000000000001000000000001
01000100100000000000000001000000000001
01100000001000000000000001000000000001
00001010001000000000000001000000000001
00010001000100000000000001000000000001
01001000000010000000000001000000000001
00000010010001000000000001000000000001
00011000000000100000000001000000000001
00000000001010100000000001000000000001
10001000000000001000000001000000000001
00000000100010001000000001000000000001
00000010000010000100000001000000000001
00100000000001000100000001000000000001
00000001000010000010000001000000000001
01000000000000100010000001000000000001
00000000000100010010000001000000000001
01000010000000000001000001000000000001
00000000001100000001000001000000000001
00010000000001000001000001000000000001
00000000010000100001000001000000000001
00000001000000010001000001000000000001
00001001000000000000100001000000000001
10000000010000000000100001000000000001
00000000000110000000100001000000000001
00000010000000001000100001000000000001
00000000000000010100100001000000000001
10100000000000000000010001000000000001
00010010000000000000010001000000000001
00000100000100000000010001000000000001
00000000000001010000010001000000000001
00000000010000001000010001000000000001
00000000000000000110010001000000000001
00000000100000000001010001000000000001
00000000000000100000110001000000000001
00010100000000000000001001000000000001
00000011000000000000001001000000000001
00000000010100000000001001000000000001
10000000000001000000001001000000000001
00000000100000010000001001000000000001
00100000000000000010001001000000000001
00000000000010000000011001000000000001
00000001010000000000000101000000000001
00000000000011000000000101000000000001
00000100000000010000000101000000000001
01000000000000000100000101000000000001
00000000100000000010000101000000000001
00000000000000001001000101000000000001
00000000001000000000001101000000000001
00100000000100000000000011000000000001
00000000000001100000000011000000000001
00000000001000010000000011000000000001
00000000010000000100000011000000000001
00001000000000000010000011000000000001
00000000000010000001000011000000000001
00000000100000000000100011000000000001
00000000000000001000001011000000000001
00111000000000000000000000100000000001
00010011000000000000000000100000000001
00100000110000000000000000100000000001
10000000011000000000000000100000000001
00001000010100000000000000100000000001
00100000000101000000000000100000000001
00010000000011000000000000100000000001
00001000000010100000000000100000000001
00000101000000010000000000100000000001
00100000000000101000000000100000000001
00000010000000011000000000100000000001
00100001000000000100000000100000000001
00010000100000000100000000100000000001
00001000000000001100000000100000000001
10010000000000000010000000100000000001
00001000100000000010000000100000000001
01000000001000000010000000100000000001
00000100010000000001000000100000000001
00000010001000000001000000100000000001
01000000000100000001000000100000000001
00000001000010000001000000100000000001
00001000000001000001000000100000000001
00000000100000100001000000100000000001
00010000000000001001000000100000000001
10000000000000000101000000100000000001
00000000000000010011000000100000000001
01000000010000000000100000100000000001
00000010000010000000100000100000000001
00000000001001000000100000100000000001
00000000000000110000100000100000000001
00000001000000001000100000100000000001
00000000000000000110100000100000000001
10000100000000000000010000100000000001
00001010000000000000010000100000000001
01000000000000100000010000100000000001
00010000000000010000010000100000000001
00000000000010000010010000100000000001
00100000000000000001010000100000000001
00000000100000000000110000100000000001
01000100000000000000001000100000000001
10000010000000000000001000100000000001
00100000001000000000001000100000000001
00000000100010000000001000100000000001
00000000000100100000001000100000000001
00001000000000010000001000100000000001
00000000010000001000001000100000000001
00000000000001000100001000100000000001
10100000000000000000000100100000000001
01000010000000000000000100100000000001
00010000001000000000000100100000000001
00000100000100000000000100100000000001
00000001000001000000000100100000000001
00000000000000000001100100100000000001
00000001100000000000000010100000000001
00000000001100000000000010100000000001
10000000000001000000000010100000000001
00000000000010010000000010100000000001
00000100000000001000000010100000000001
00000000010000000010000010100000000001
00010000000000000000100010100000000001
00000000000000000100000110100000000001
00000010100000000000000001100000000001
00010000010000000000000001100000000001
00000001001000000000000001100000000001
00100000000010000000000001100000000001
00000100000000100000000001100000000001
10000000000000010000000001100000000001
01000000000000001000000001100000000001
00000000000100000100000001100000000001
00000000000001000010000001100000000001
00001000000000000000000101100000000001
00000000000000000000010011100000000001
10000100100000000000000000010000000001
10010000001000000000000000010000000001
10001000000100000000000000010000000001
00000101000100000000000000010000000001
00100100000001000000000000010000000001
10000001000001000000000000010000000001
00000000100001100000000000010000000001
10100000000000010000000000010000000001
00010001000000010000000000010000000001
00000000010010010000000000010000000001
00001001000000001000000000010000000001
00000000001001001000000000010000000001
01000000100000000100000000010000000001
00000000000100100100000000010000000001
00100001000000000010000000010000000001
00000010010000000010000000010000000001
00000000000011000010000000010000000001
00001010000000000001000000010000000001
01000000000010000001000000010000000001
00000001000000100001000000010000000001
00000000000001000101000000010000000001
00000000000000001011000000010000000001
00100000100000000000100000010000000001
00010000010000000000100000010000000001
01000000000100000000100000010000000001
00000000001010000000100000010000000001
00000000000000001100100000010000000001
00000000000000010010100000010000000001
00100000010000000000010000010000000001
00000010000001000000010000010000000001
00001000000000100000010000010000000001
00000000001000010000010000010000000001
00000000000010001000010000010000000001
00010000000000000001010000010000000001
00000001000000000000110000010000000001
01100000000000000000001000010000000001
00000001100000000000001000010000000001
00000100010000000000001000010000000001
00000010000010000000001000010000000001
00000000000000010100001000010000000001
00000000001000000001001000010000000001
10000000000000000000011000010000000001
00000110000000000000000100010000000001
00000000010100000000000100010000000001
01000000000000100000000100010000000001
00100000000000000100000100010000000001
10000000000000000010000100010000000001
00000000100000000000010100010000000001
00000000000001000000001100010000000001
00010000000010000000000010010000000001
01000000000001000000000010010000000001
00000000001000100000000010010000000001
00000000000100001000000010010000000001
00000100000000000100000010010000000001
00000000000000010001000010010000000001
00000010000000000000100010010000000001
00000000000000000010001010010000000001
00000001000000000000000110010000000001
00000000011000000000000001010000000001
00000000100100000000000001010000000001
00000010000000010000000001010000000001
00000000000000101000000001010000000001
00001000000000000100000001010000000001
00000100000000000010000001010000000001
00100000000000000001000001010000000001
00000000000001000000100001010000000001
01000000000000000000010001010000000001
10000000000000000000000011010000000001
01010000000000000000000000110000000001
00000000101000000000000000110000000001
10000000000010000000000000110000000001
00000000010001000000000000110000000001
00000010000000100000000000110000000001
00000100000000000000100000110000000001
00000000000100000000010000110000000001
00000000000000001000000100110000000001
00001000000000000000000010110000000001
10010010000000000000000000001000000001
01001001000000000000000000001000000001
00100100100000000000000000001000000001
00011000010000000000000000001000000001
00000010001010000000000000001000000001
01000000001001000000000000001000000001
00100000001000100000000000001000000001
00001000000010010000000000001000000001
10000000010000001000000000001000000001
00001000001000000100000000001000000001
00000000010010000100000000001000000001
00000010000001000100000000001000000001
00000001000000100100000000001000000001
00100000000000010100000000001000000001
00001100000000000010000000001000000001
00000000100100000010000000001000000001
00000000001000010010000000001000000001
01100000000000000001000000001000000001
00000000101000000001000000001000000001
00000001000100000001000000001000000001
00010000000010000001000000001000000001
00000100000001000001000000001000000001
00001000000000100001000000001000000001
00000010000000010001000000001000000001
00000000000000001101000000001000000001
01000000100000000000100000001000000001
00000000010100000000100000001000000001
00000001000000010000100000001000000001
00000000000010001000100000001000000001
00010000000000000100100000001000000001
00000000000001000010100000001000000001
00000100010000000000010000001000000001
01000000000100000000010000001000000001
00100000000001000000010000001000000001
10000000000000100000010000001000000001
00000000100000001000010000001000000001
00000010000000000010010000001000000001
00101000000000000000001000001000000001
10000100000000000000001000001000000001
00000000110000000000001000001000000001
00000010000100000000001000001000000001
00000000000010100000001000001000000001
00010000000000010000001000001000000001
00000000000001001000001000001000000001
01000000000000000100001000001000000001
00000001000000000010001000001000000001
00010100000000000000000100001000000001
00100010000000000000000100001000000001
10000000001000000000000100001000000001
00000001000010000000000100001000000001
00000000000001100000000100001000000001
01000000000000010000000100001000000001
00000000000100001000000100001000000001
00000000100000000100000100001000000001
00001010000000000000000010001000000001
00010000100000000000000010001000000001
01000000010000000000000010001000000001
00000001001000000000000010001000000001
00000100000010000000000010001000000001
00000000000100100000000010001000000001
00000000000001010000000010001000000001
00100000000000001000000010001000000001
10000000000000000010000010001000000001
00000000000000000001010010001000000001
00000000000000000000100110001000000001
00100000010000000000000001001000000001
10000000000100000000000001001000000001
00000000100001000000000001001000000001
00000010000000100000000001001000000001
00000001000000001000000001001000000001
00010000000000000010000001001000000001
00000000001000000000100001001000000001
00001000000000000000010001001000000001
10000001000000000000000000101000000001
00000100001000000000000000101000000001
01000000000010000000000000101000000001
00000000010000100000000000101000000001
00000000000100010000000000101000000001
00000000000000001010000000101000000001
00001000000000000000100000101000000001
00000000000000000100010000101000000001
00000000000000000000001100101000000001
00000011000000000000000000011000000001
00000000001100000000000000011000000001
00100000000010000000000000011000000001
00001000000001000000000000011000000001
00010000000000100000000000011000000001
00000100000000010000000000011000000001
01000000000000001000000000011000000001
10000000000000000100000000011000000001
00000000000000000001000100011000000001
00000000000000000000001001011000000001
01100000000100000000000000000100000001
00100000001010000000000000000100000001
11000000000001000000000000000100000001
00010100000001000000000000000100000001
00000010100001000000000000000100000001
00001100000000100000000000000100000001
10000000010000100000000000000100000001
00000000001100100000000000000100000001
01010000000000010000000000000100000001
00001010000000010000000000000100000001
00000000110000010000000000000100000001
10000000001000010000000000000100000001
00000000000001110000000000000100000001
00000001100000000100000000000100000001
00000000010001000010000000000100000001
00000001000000001010000000000100000001
00000000000000100110000000000100000001
10100000000000000001000000000100000001
01000100000000000001000000000100000001
00001000000100000001000000000100000001
00000000000010100001000000000100000001
00000010000000000101000000000100000001
01000010000000000000100000000100000001
00010001000000000000100000000100000001
00000000101000000000100000000100000001
00001000000010000000100000000100000001
00100000000000001000100000000100000001
00000000000100000010100000000100000001
00000100100000000000010000000100000001
01000000010000000000010000000100000001
10000000000100000000010000000100000001
00000001000001000000010000000100000001
00000010000000100000010000000100000001
00000000000010010000010000000100000001
00001000000000001000010000000100000001
00010000000000000100010000000100000001
00000000000000000001110000000100000001
01000001000000000000001000000100000001
00100000010000000000001000000100000001
00000000000110000000001000000100000001
10000000000000001000001000000100000001
00000000000000010010001000000100000001
00000000000001000001001000000100000001
00101000000000000000000100000100000001
10000100000000000000000100000100000001
00000010001000000000000100000100000001
00000000010000001000000100000100000001
00000000000001000100000100000100000001
00000000000010000010000100000100000001
00000000100000000000001100000100000001
00000101000000000000000010000100000001
00001000010000000000000010000100000001
10000000000010000000000010000100000001
00000000000100010000000010000100000001
00000000001000001000000010000100000001
00010000000000000010000010000100000001
00000000000001000000100010000100000001
00000010000000000000001010000100000001
00000000000000100000000110000100000001
10000001000000000000000001000100000001
00100000100000000000000001000100000001
00000000010010000000000001000100000001
00000000001001000000000001000100000001
00000000000000001100000001000100000001
00000000000000000011000001000100000001
00000100000000000000100001000100000001
00000000000000100000001001000100000001
00010000000000000000000101000100000001
01000000000000000000000011000100000001
01001000000000000000000000100100000001
10000000100000000000000000100100000001
00000010000100000000000000100100000001
00000100000010000000000000100100000001
00010000000000100000000000100100000001
00100000000000010000000000100100000001
00000000000001001000000000100100000001
00000000010000000100000000100100000001
00000000000000000001000010100100000001
00100010000000000000000000010100000001
00010000100000000000000000010100000001
00000001000010000000000000010100000001
00000100000000001000000000010100000001
00000000001000000100000000010100000001
01000000000000000010000000010100000001
00000000010000000001000000010100000001
00000000000000100000100000010100000001
00001000000000000000001000010100000001
00000000000000010000000100010100000001
00001000100000000000000000001100000001
00000001010000000000000000001100000001
00010000000100000000000000001100000001
00000000000000101000000000001100000001
00000100000000000100000000001100000001
10000000000000000000100000001100000001
00000000001000000000001000001100000001
00000000000000000000010100001100000001
00000000000000010000000001001100000001
00000000000000000000000000111100000001
00010101000000000000000000000010000001
01000100010000000000000000000010000001
10000100000100000000000000000010000001
00001000100100000000000000000010000001
00000001000101000000000000000010000001
00000010001000100000000000000010000001
00010000000001100000000000000010000001
10001000000000010000000000000010000001
00000000000011010000000000000010000001
00000000010010001000000000000010000001
00000100000001001000000000000010000001
00000001000000011000000000000010000001
01000000000001000100000000000010000001
00000000000000101100000000000010000001
00100010000000000010000000000010000001
00000100001000000010000000000010000001
00010000000000001010000000000010000001
10010000000000000001000000000010000001
00001000001000000001000000000010000001
00000010000100000001000000000010000001
00000000100010000001000000000010000001
00000000010001000001000000000010000001
00000100000000100001000000000010000001
00100000000000010001000000000010000001
00000001000000000101000000000010000001
01000000000000000011000000000010000001
00110000000000000000100000000010000001
01001000000000000000100000000010000001
00000001010000000000100000000010000001
00000000001000001000100000000010000001
00000000000100000100100000000010000001
00000000100000000010100000000010000001
01000010000000000000010000000010000001
10000000010000000000010000000010000001
00001000000010000000010000000010000001
00100000000000100000010000000010000001
00000000000100010000010000000010000001
00000001000000000010010000000010000001
00100100000000000000001000000010000001
00010010000000000000001000000010000001
00000000011000000000001000000010000001
10000000000010000000001000000010000001
01000000000000100000001000000010000001
00000000100000000000011000000010000001
01100000000000000000000100000010000001
10000001000000000000000100000010000001
00000000001010000000000100000010000001
00000000100001000000000100000010000001
00000000010000100000000100000010000001
00010000000000010000000100000010000001
00000010000000001000000100000010000001
00000100000000000100000100000010000001
00000000000000000001010100000010000001
00000000000000000000101100000010000001
01000001000000000000000010000010000001
00100000100000000000000010000010000001
00010000010000000000000010000010000001
10000000001000000000000010000010000001
00000010000001000000000010000010000001
00000000000000110000000010000010000001
00001000000000001000000010000010000001
00000000000010000100000010000010000001
00000000000000000001100010000010000001
00000000110000000000000001000010000001
00010000001000000000000001000010000001
00000100000010000000000001000010000001
00001000000001000000000001000010000001
00000001000000100000000001000010000001
01000000000000010000000001000010000001
00100000000000001000000001000010000001
10000000000000000100000001000010000001
00000000000000000000000111000010000001
11000000000000000000000000100010000001
00001001000000000000000000100010000001
00000100100000000000000000100010000001
00000000010000010000000000100010000001
00000000001000000100000000100010000001
00000000000001000000010000100010000001
00000000000000000000001010100010000001
00001000010000000000000000010010000001
01000000001000000000000000010010000001
00010000000100000000000000010010000001
00000000100000010000000000010010000001
00000010000000000100000000010010000001
00000000000000100010000000010010000001
10000000000000000000100000010010000001
00000100000000000000010000010010000001
00000000000000001000001000010010000001
00100000000000000000000000110010000001
01010000000000000000000000001010000001
00000001100000000000000000001010000001
00000010010000000000000000001010000001
00100000000100000000000000001010000001
10000000000001000000000000001010000001
00000000000010000010000000001010000001
00000100000000000000100000001010000001
00000000001000000000010000001010000001
00000000000000000001001000001010000001
00000000000000000000000001101010000001
10000010000000000000000000000110000001
00000001001000000000000000000110000001
00000000010100000000000000000110000001
00010000000010000000000000000110000001
00000000100000100000000000000110000001
00000100000000010000000000000110000001
01000000000000001000000000000110000001
00100000000000000100000000000110000001
00001000000000000010000000000110000001
00000000000000000000100000100110000001
00000000000000000000000001010110000001
00000000000000000000000010001110000001
01010100000000000000000000000001000001
11000000010000000000000000000001000001
00000010101000000000000000000001000001
00100000001100000000000000000001000001
00001010000010000000000000000001000001
10100000000001000000000000000001000001
10000000001000100000000000000001000001
00000000000110100000000000000001000001
10000000000100010000000000000001000001
00000000100010010000000000000001000001
01000000000100001000000000000001000001
00000000000000111000000000000001000001
00000000010100000100000000000001000001
00000000000001010100000000000001000001
00000101000000000010000000000001000001
00010000000000010010000000000001000001
10000000000000001010000000000001000001
00000001100000000001000000000001000001
00001000010000000001000000000001000001
00010000000100000001000000000001000001
00000100000000010001000000000001000001
00000000000010000101000000000001000001
01100000000000000000100000000001000001
00001100000000000000100000000001000001
00000010010000000000100000000001000001
00010000000010000000100000000001000001
00000001000001000000100000000001000001
00000000001000000010100000000001000001
00001000100000000000010000000001000001
00000100001000000000010000000001000001
00000001000000100000010000000001000001
00000010000000001000010000000001000001
00000000000100000010010000000001000001
00000000000001000001010000000001000001
00000000000000000100110000000001000001
01001000000000000000001000000001000001
00000100100000000000001000000001000001
00000001010000000000001000000001000001
00000000000011000000001000000001000001
00010000000000100000001000000001000001
00000000001000010000001000000001000001
00100000000000001000001000000001000001
10000000000000000100001000000001000001
00000010000000000010001000000001000001
00000100010000000000000100000001000001
00001000001000000000000100000001000001
00000010000001000000000100000001000001
00000000000010001000000100000001000001
00010000000000000100000100000001000001
01000000000000000010000100000001000001
00000000000000100001000100000001000001
10000001000000000000000010000001000001
00000000110000000000000010000001000001
00000010000100000000000010000001000001
00001000000001000000000010000001000001
01000000000000100000000010000001000001
00100000000000010000000010000001000001
00010000000000001000000010000001000001
00000000001000000100000010000001000001
00000000000000000000001110000001000001
00110000000000000000000001000001000001
10000100000000000000000001000001000001
00001000000100000000000001000001000001
01000000000001000000000001000001000001
00000000100000100000000001000001000001
00000000010000010000000001000001000001
00000000001000001000000001000001000001
00000001000000000100000001000001000001
00000000000000000000101001000001000001
00000000000000000000010101000001000001
00100010000000000000000000100001000001
01000001000000000000000000100001000001
00000000001010000000000000100001000001
00000000100001000000000000100001000001
00000100000000000100000000100001000001
00000000000000100010000000100001000001
10000000000000000000100000100001000001
00000000000000000001001000100001000001
00000000000000010000000100100001000001
00101000000000000000000000010001000001
00010010000000000000000000010001000001
00000001001000000000000000010001000001
00000100000010000000000000010001000001
00000000000101000000000000010001000001
00000000010000100000000000010001000001
01000000000000010000000000010001000001
00000000100000001000000000010001000001
00000000000000000110000000010001000001
10000000000000000001000000010001000001
00000000000000000000000001110001000001
01000010000000000000000000001001000001
00010001000000000000000000001001000001
10000000000010000000000000001001000001
00000100000000100000000000001001000001
00001000000000001000000000001001000001
00000000000000010000010000001001000001
00000000000000000001000001001001000001
00000000000000000000000010101001000001
00000000000000000000100000011001000001
00100100000000000000000000000101000001
00000011000000000000000000000101000001
00000000011000000000000000000101000001
01000000000010000000000000000101000001
00001000000000000100000000000101000001
00000000100000000010000000000101000001
00000000000000001001000000000101000001
00000000000000010000100000000101000001
00000000000000000000011000000101000001
00000000000100000000000100000101000001
00000000000000000000000010010101000001
00000000000001000000000000001101000001
00011000000000000000000000000011000001
00100001000000000000000000000011000001
10000000100000000000000000000011000001
00000010000000010000000000000011000001
00000000000001000010000000000011000001
00000000000000100000100000000011000001
00000000000100000000001000000011000001
00000000000000000000010010000011000001
00000000000000001000000000100011000001
00000000000000000000000100010011000001
00000000000000000100000000001011000001
00110100000000000000000000000000100001
01010001000000000000000000000000100001
00010010010000000000000000000000100001
00100010001000000000000000000000100001
00000001011000000000000000000000100001
00000100010100000000000000000000100001
10000000100001000000000000000000100001
00100000010001000000000000000000100001
01000000010000100000000000000000100001
00001001000000010000000000000000100001
00000100100000001000000000000000100001
00000010000001001000000000000000100001
00010000000100000100000000000000100001
00000010000000100100000000000000100001
00010000001000000010000000000000100001
00001000000010000010000000000000100001
00000010000000010010000000000000100001
01001000000000000001000000000000100001
10000100000000000001000000000000100001
00000000001001000001000000000000100001
00000000000000110001000000000000100001
00000000100000000101000000000000100001
00000001000000000011000000000000100001
00101000000000000000100000000000100001
00000001100000000000100000000000100001
10000000001000000000100000000000100001
00010000000001000000100000000000100001
00000000000010010000100000000000100001
10000010000000000000010000000000100001
00100000100000000000010000000000100001
01000000000000010000010000000000100001
00000000000000101000010000000000100001
00000100000000000100010000000000100001
00000000000010000001010000000000100001
00000000000000000010110000000000100001
11000000000000000000001000000000100001
00001010000000000000001000000000100001
00000000000001100000001000000000100001
00000000010000010000001000000000100001
00000000000010001000001000000000100001
00100000000000000001001000000000100001
00000000000100000000011000000000100001
00100001000000000000000100000000100001
00000000110000000000000100000000100001
00000010000100000000000100000000100001
00010000000010000000000100000000100001
00000100000000100000000100000000100001
00000000001000010000000100000000100001
01000000000000001000000100000000100001
10000000000000000100000100000000100001
01000100000000000000000010000000100001
00001000000100000000000010000000100001
00000000100010000000000010000000100001
00000001000001000000000010000000100001
10000000000000100000000010000000100001
00000000000000001010000010000000100001
00000000010000000001000010000000100001
00000000000000000100100010000000100001
00000000001000000000001010000000100001
00000101000000000000000001000000100001
00010000100000000000000001000000100001
00001000010000000000000001000000100001
01000000000100000000000001000000100001
10000000000010000000000001000000100001
00100000000000100000000001000000100001
00000000000000011000000001000000100001
00000000001000000100000001000000100001
00000000000000000001100001000000100001
10001000000000000000000000100000100001
01000000100000000000000000100000100001
00000001000100000000000000100000100001
00000000000001010000000000100000100001
00000000000010000100000000100000100001
00000100000000000010000000100000100001
00000000001000000000010000100000100001
00000010000000000000000010100000100001
00000000000000000000001001100000100001
00011000000000000000000000010000100001
01000010000000000000000000010000100001
10000000010000000000000000010000100001
00000100001000000000000000010000100001
00000000000010100000000000010000100001
00000000000100010000000000010000100001
00100000000000001000000000010000100001
00000001000000000100000000010000100001
00000000000000000000101000010000100001
00000000000000000000010010010000100001
00000000000000000000000101010000100001
00000010100000000000000000001000100001
00000000000110000000000000001000100001
10000000000000010000000000001000100001
00010000000000001000000000001000100001
00000000000000000110000000001000100001
00000000000000100000100000001000100001
00000001000000000000010000001000100001
00000000000000000000000011001000100001
00100000000000000000000000101000100001
00001000001000000000000000000100100001
00000010000010000000000000000100100001
00000001000000100000000000000100100001
00000000000100001000000000000100100001
00000000000000010100000000000100100001
00010000000000000001000000000100100001
00000000010000000000100000000100100001
00000100000000000000001000000100100001
00100000000000000000000010000100100001
00000000000000000000010001000100100001
00000000000000000000000100100100100001
01000000000000000000000000001100100001
00001100000000000000000000000010100001
00000000101000000000000000000010100001
00100000000010000000000000000010100001
10000000000000001000000000000010100001
00000000010000000010000000000010100001
00000010000000000000100000000010100001
00010000000000000000010000000010100001
00000000000000000100001000000010100001
00000000000000100000000000100010100001
00000000000000000001000000010010100001
00000000000000000000000100001010100001
00000000000001000000000000000110100001
00000000100100000000000000000001100001
00000001000010000000000000000001100001
00000100000001000000000000000001100001
00001000000000100000000000000001100001
00000000000000001100000000000001100001
00100000000000000010000000000001100001
00000010000000000001000000000001100001
00000000010000000000010000000001100001
00000000000000000000100100000001100001
00010000000000000000000000100001100001
00000000001000000000000000001001100001
10000000000000000000000000000101100001
00000000000000000000000001000011100001
01100010000000000000000000000000010001
11000001000000000000000000000000010001
10000010010000000000000000000000010001
10000100001000000000000000000000010001
00000001000110000000000000000000010001
00001001000001000000000000000000010001
00010000100001000000000000000000010001
00000010000011000000000000000000010001
00000001010000100000000000000000010001
00000000001000110000000000000000010001
00000011000000001000000000000000010001
00001000010000001000000000000000010001
00100000000100001000000000000000010001
00000100000000101000000000000000010001
00001010000000000010000000000000010001
00000000100000001010000000000000010001
00010000000000000110000000000000010001
01010000000000000001000000000000010001
10000000000010000001000000000000010001
00000000000001100001000000000000010001
00000000000100010001000000000000010001
00000000001000000101000000000000010001
00000100000000000011000000000000010001
10010000000000000000100000000000010001
00001000001000000000100000000000010001
00000100000000010000100000000000010001
00000000010000000100100000000000010001
00000001000000000010100000000000010001
00110000000000000000010000000000010001
00000101000000000000010000000000010001
00001000000100000000010000000000010001
00000000010000010000010000000000010001
00000000000000100100010000000000010001
01000000000000000010010000000000010001
00000010000000000001010000000000010001
00000000000010000000110000000000010001
00001000100000000000001000000000010001
00000001001000000000001000000000010001
10000000000100000000001000000000010001
00000100000010000000001000000000010001
00000000010001000000001000000000010001
00100000000000010000001000000000010001
01000000000000001000001000000000010001
00000010000000000100001000000000010001
00011000000000000000000100000000010001
01000100000000000000000100000000010001
00100000100000000000000100000000010001
00000000000101000000000100000000010001
00000000000000001100000100000000010001
00000000010000000001000100000000010001
00000000000000100000100100000000010001
00001100000000000000000010000000010001
00100001000000000000000010000000010001
00000000101000000000000010000000010001
00000000010010000000000010000000010001
00010000000000100000000010000000010001
01000000000000010000000010000000010001
00000000000001001000000010000000010001
10000000000000000100000010000000010001
00000000000100000010000010000000010001
00000000000000000001001010000000010001
00000000000000000000010110000000010001
00000001100000000000000001000000010001
00000000000100100000000001000000010001
00000000000010010000000001000000010001
00010000000000001000000001000000010001
00000100000000000100000001000000010001
00001000000000000001000001000000010001
00100000000000000000100001000000010001
00000000001000000000010001000000010001
10000000000000000000000101000000010001
00000010000000000000000011000000010001
00000110000000000000000000100000010001
00000000100000010000000000100000010001
00000000001000001000000000100000010001
01000000000000000100000000100000010001
00100000000000000010000000100000010001
00000000000000000000101000100000010001
00000000000010000000000100100000010001
01001000000000000000000000010000010001
00010100000000000000000000010000010001
00000000110000000000000000010000010001
00000010000100000000000000010000010001
00100000000000100000000000010000010001
00000000000001010000000000010000010001
10000000000000001000000000010000010001
00000000000010000100000000010000010001
00000000001000000010000000010000010001
00000000000000000001100000010000010001
00000001000000000000000000110000010001
10100000000000000000000000001000010001
00000000011000000000000000001000010001
00000100000100000000000000001000010001
00000000100010000000000000001000010001
00000000000000011000000000001000010001
00000010000000000000100000001000010001
00000000000000000000011000001000010001
01000000000000000000000001001000010001
00000000000001000000000000101000010001
10001000000000000000000000000100010001
00010010000000000000000000000100010001
01000000100000000000000000000100010001
00000100010000000000000000000100010001
00100000000001000000000000000100010001
00000001000000010000000000000100010001
00000000000010001000000000000100010001
00000000000100000100000000000100010001
00000000000000000000010000100100010001
00000000000000000001000000001100010001
00000010100000000000000000000010010001
00100000010000000000000000000010010001
00000000001100000000000000000010010001
00000000000010100000000000000010010001
00001000000000000100000000000010010001
00000000000000010010000000000010010001
00000000000001000000100000000010010001
00000000000000001000010000000010010001
00000000000000000000001001000010010001
00010000000000000000000000100010010001
00000000000000000000000000011010010001
00000000000000000000000100000110010001
00010000010000000000000000000001010001
00000000001001000000000000000001010001
00000010000000100000000000000001010001
00001000000000010000000000000001010001
00000000100000000100000000000001010001
00100000000000000001000000000001010001
00000000000000001000100000000001010001
10000000000000000000010000000001010001
00000001000000000000000100000001010001
00000000000100000000000000100001010001
00000000000000000010000000001001010001
00000000000000000000000001000101010001
01000000000000000000000000000011010001
00000000001010000000000000000000110001
01000000000001000000000000000000110001
00000000100000100000000000000000110001
00010000000000010000000000000000110001
00100000000000000100000000000000110001
10000000000000000010000000000000110001
00000000000000001001000000000000110001
00000000000100000000100000000000110001
00000000000000000000001100000000110001
00000000010000000000000000100000110001
00001000000000000000000000001000110001
00000000000000000000000000010100110001
00000001000000000000000000000010110001
00000000000000000000000010000001110001
11100000000000000000000000000000001001
00001100100000000000000000000000001001
00000011100000000000000000000000001001
10001000010000000000000000000000001001
00000101010000000000000000000000001001
00000010011000000000000000000000001001
00000100001000100000000000000000001001
00000000000011100000000000000000001001
00000000000110010000000000000000001001
00000001000001010000000000000000001001
00000000010000101000000000000000001001
00000100000000011000000000000000001001
10000100000000000100000000000000001001
00000001000000001100000000000000001001
00110000000000000010000000000000001001
01000001000000000010000000000000001001
00000000010000000110000000000000001001
00010010000000000001000000000000001001
10000000001000000001000000000000001001
00100000000100000001000000000000001001
00001000000010000001000000000000001001
01000000000000010001000000000000001001
00000000000000100011000000000000001001
00011000000000000000100000000000001001
00000000110000000000100000000000001001
10000000000100000000100000000000001001
00100000000001000000100000000000001001
00000001000000100000100000000000001001
00000010000000010000100000000000001001
01000000000000001000100000000000001001
00000000001000000100100000000000001001
00000000000010000010100000000000001001
00010000010000000000010000000000001001
00000001001000000000010000000000001001
00000010000100000000010000000000001001
00000100000010000000010000000000001001
00001000000001000000010000000000001001
00000000100000100000010000000000001001
10000000000000001000010000000000001001
01000000000000000100010000000000001001
10010000000000000000001000000000001001
00100000100000000000001000000000001001
00000000001010000000001000000000001001
00000010000001000000001000000000001001
00000000000000110000001000000000001001
00000000000000001010001000000000001001
00000000010000000001001000000000001001
01010000000000000000000100000000001001
10000000000010000000000100000000001001
00000000010000010000000100000000001001
00100000000000001000000100000000001001
00000000000100000100000100000000001001
00000000000000000000011100000000001001
00010000001000000000000010000000001001
01000000000100000000000010000000001001
00000001000010000000000010000000001001
00000000010001000000000010000000001001
00000010000000000010000010000000001001
00000000000000001001000010000000001001
00000100000000000000100010000000001001
00000000000000000100001010000000001001
00000000100000000000000110000000001001
00100010000000000000000001000000001001
00000100000001000000000001000000001001
00010000000000010000000001000000001001
00000000000100001000000001000000001001
00000000100000000100000001000000001001
00000000001000000010000001000000001001
01000000000000000000001001000000001001
00000000000000100000000101000000001001
00100100000000000000000000100000001001
00001000001000000000000000100000001001
00010000000100000000000000100000001001
00000000010010000000000000100000001001
01000000000001000000000000100000001001
10000000000000100000000000100000001001
00000000100000001000000000100000001001
00000010000000000100000000100000001001
00000000000000000000100001100000001001
01000000010000000000000000010000001001
00000000100010000000000000010000001001
00001000000000010000000000010000001001
00000010000000001000000000010000001001
00010000000000000100000000010000001001
00000000000100000010000000010000001001
00000100000000000001000000010000001001
00000000001000000000000100010000001001
00100000000000000000000010010000001001
00000001000000000000000001010000001001
01000100000000000000000000001000001001
00100001000000000000000000001000001001
00001000000100000000000000001000001001
00010000000001000000000000001000001001
00000000100000010000000000001000001001
00000000000000000000101000001000001001
00000000000010000000000001001000001001
00000000000000000001000000101000001001
00000000000000000000010000011000001001
00000000000101000000000000000100001001
00100000000000100000000000000100001001
00010000000000001000000000000100001001
00000000000010000100000000000100001001
00000100000000000010000000000100001001
00000000100000000001000000000100001001
00000001000000000000000100000100001001
00000000000000000000010010000100001001
00001000000000000000000001000100001001
00000000000000000000001000100100001001
10000000000000000000000000010100001001
00000010000000000000000000001100001001
00101000000000000000000000000010001001
01000000100000000000000000000010001001
00000010000010000000000000000010001001
00000000000100100000000000000010001001
00000000000000010100000000000010001001
10000000000000000010000000000010001001
00000000000000000000110000000010001001
00000001000000000000001000000010001001
00000000000000000001000001000010001001
00000000000000000000000100100010001001
00000000000001000000000000010010001001
00000000000000001000000000001010001001
10000010000000000000000000000001001001
00001001000000000000000000000001001001
00010000100000000000000000000001001001
00100000010000000000000000000001001001
01000000001000000000000000000001001001
00000100000100000000000000000001001001
00000000000001001000000000000001001001
00000000000000100100000000000001001001
00000000000000000001100000000001001001
00000000000000000000000011000001001001
00000000000000000000010000100001001001
00000000000000000000000100001001001001
00000000000000000000000000000111001001
00000110000000000000000000000000101001
10000001000000000000000000000000101001
00000000001100000000000000000000101001
01000000000010000000000000000000101001
00010000000000100000000000000000101001
00100000000000010000000000000000101001
00001000000000001000000000000000101001
00000000000001000100000000000000101001
00000000100000000010000000000000101001
00000000000000000001000100000000101001
00000000000000000000000000110000101001
00000000010000000000000000001000101001
00000000000000000000000010000010101001
00000000000000000000001000000001101001
00100000001000000000000000000000011001
00000000100100000000000000000000011001
00010000000010000000000000000000011001
00001000000000100000000000000000011001
10000000000000010000000000000000011001
00000000000001000010000000000000011001
00000001000000000001000000000000011001
00000010000000000000000100000000011001
00000000010000000000000001000000011001
00000000000000000000000010100000011001
00000000000000000000001000010000011001
00000000000000000100000000001000011001
00000000000000000000100000000100011001
00000100000000000000000000000010011001
00000000000000000000010000000000111001
10010000010000000000000000000000000101
00010010000100000000000000000000000101
00001000010010000000000000000000000101
10000000001010000000000000000000000101
01000010000001000000000000000000000101
00100000010000100000000000000000000101
00010100000000010000000000000000000101
00000010000010010000000000000000000101
00011000000000001000000000000000000101
00000001000000101000000000000000000101
00000100001000000100000000000000000101
00001000000100000100000000000000000101
00010000000010000100000000000000000101
00100000000000001100000000000000000101
01000000100000000010000000000000000101
00000000000110000010000000000000000101
00000000000001000110000000000000000101
00100001000000000001000000000000000101
00001000100000000001000000000000000101
01000000010000000001000000000000000101
00000000000100100001000000000000000101
00010000000000000011000000000000000101
00001010000000000000100000000000000101
00000100010000000000100000000000000101
00000001001000000000100000000000000101
00000000100010000000100000000000000101
00000000000101000000100000000000000101
00010000000000100000100000000000000101
00100000000000010000100000000000000101
10000000000000000100100000000000000101
10000001000000000000010000000000000101
00000000110000000000010000000000000101
00010000001000000000010000000000000101
00100000000100000000010000000000000101
00000000000001100000010000000000000101
00001000000000010000010000000000000101
01000000000000001000010000000000000101
00000010000000000100010000000000000101
00000100000000000010010000000000000101
10000000100000000000001000000000000101
00100000000010000000001000000000000101
00000001000001000000001000000000000101
00000000000000100100001000000000000101
00000000001000000010001000000000000101
00000000000000000001101000000000000101
00100100000000000000000100000000000101
00000000011000000000000100000000000101
00001000000000100000000100000000000101
00000000000001010000000100000000000101
00000001000000000100000100000000000101
00000000000010000001000100000000000101
00000010000000000000001100000000000101
00001000001000000000000010000000000101
00000000100100000000000010000000000101
00000000000011000000000010000000000101
00000100000000100000000010000000000101
00000000000000011000000010000000000101
00000001000000000010000010000000000101
00000010000000000001000010000000000101
01000000000000000000001010000000000101
10000010000000000000000001000000000101
01000001000000000000000001000000000101
00000000101000000000000001000000000101
00000000000000110000000001000000000101
00000000000001001000000001000000000101
00000000010000000010000001000000000101
00000100000000000001000001000000000101
00001000000000000000001001000000000101
00000000000100000000000101000000000101
00010000000000000000000011000000000101
00000001010000000000000000100000000101
00000100000001000000000000100000000101
00000000001000100000000000100000000101
01000000000000010000000000100000000101
00000000000100001000000000100000000101
00000010000000000010000000100000000101
00000000000000000000011000100000000101
00000000100000000000000100100000000101
00100000000000000000000010100000000101
01000100000000000000000000010000000101
00000010100000000000000000010000000101
00100000001000000000000000010000000101
10000000000000100000000000010000000101
00000000010000001000000000010000000101
00001000000000000010000000010000000101
00000000000100000000001000010000000101
00010000000000000000000100010000000101
00000000000010000000000001010000000101
00000000000000000100000000110000000101
11000000000000000000000000001000000101
00000101000000000000000000001000000101
00000000100000100000000000001000000101
00000000010000010000000000001000000101
00000010000000001000000000001000000101
00100000000000000010000000001000000101
00000000000000000000110000001000000101
00000000000000000100000001001000000101
00010000000000000000000000101000000101
00000000000000000000000010011000000101
00110000000000000000000000000100000101
00001001000000000000000000000100000101
01000000001000000000000000000100000101
00000100000100000000000000000100000101
00000000100000001000000000000100000101
10000000000000000010000000000100000101
00000000000000010001000000000100000101
00000000000000000000100100000100000101
00000000000000000100000010000100000101
00000000000000000000000001100100000101
00000000000001000000000000010100000101
00000000000010000000000000001100000101
10100000000000000000000000000010000101
00000110000000000000000000000010000101
01000000000100000000000000000010000101
00000000001001000000000000000010000101
00000000100000000100000000000010000101
00000000000000001001000000000010000101
00000000000000010000001000000010000101
00000000000000000000100001000010000101
00000000000010000000000000100010000101
00000001000000000000000000010010000101
00001000000000000000000000001010000101
00000000000000000000010000000110000101
00100000100000000000000000000001000101
00010000000001000000000000000001000101
00000001000000010000000000000001000101
00000100000000001000000000000001000101
01000000000000000100000000000001000101
00000000001000000001000000000001000101
00000000000010000000010000000001000101
10000000000000000000000100000001000101
00000000000000000000100010000001000101
00001000000000000000000000100001000101
00000000000100000000000000001001000101
00000000000000100000000000000101000101
00000000010000000000000000000011000101
01100000000000000000000000000000100101
00000011000000000000000000000000100101
10000000000100000000000000000000100101
00000100000010000000000000000000100101
00001000000001000000000000000000100101
00000000100000010000000000000000100101
00000000001000001000000000000000100101
00000000010000000100000000000000100101
00000000000000100010000000000000100101
00010000000000000000001000000000100101
00000000000000000000000110000000100101
00000000000000000000100000100000100101
00000000000000000001000000001000100101
00000000000000000000000000010001100101
00101000000000000000000000000000010101
00010001000000000000000000000000010101
00000100100000000000000000000000010101
00000010001000000000000000000000010101
00000000010100000000000000000000010101
01000000000010000000000000000000010101
10000000000001000000000000000000010101
00000000000000010100000000000000010101
00000000000000000001000000100000010101
00000000000000000000010000010000010101
00000000000000000000000100001000010101
00000000000000000000001000000100010101
00000000000000000000000010000010010101
00000000000000000000000001000000110101
01001000000000000000000000000000001101
00000001000100000000000000000000001101
00000000100001000000000000000000001101
00000010000000100000000000000000001101
00000000000010001000000000000000001101
00000000000000000101000000000000001101
00000100000000000000001000000000001101
00000000000000000010000100000000001101
10000000000000000000000010000000001101
00000000000000000000010001000000001101
00000000000000000000100000010000001101
00000000001000000000000000001000001101
00000000010000000000000000000100001101
00010000000000000000000000000010001101
00000000000000000000000000000001011101
01100001000000000000000000000000000011
01001000010000000000000000000000000011
00000100100100000000000000000000000011
01000100000010000000000000000000000011
10000010000010000000000000000000000011
00100000100000100000000000000000000011
01000000100000010000000000000000000011
00001000000100010000000000000000000011
00000001000010010000000000000000000011
00000000010000110000000000000000000011
00001000001000001000000000000000000011
00000000101000000100000000000000000011
01000000000100000100000000000000000011
00010000000000001100000000000000000011
00000010100000000010000000000000000011
10000000000001000010000000000000000011
00000100000000010010000000000000000011
00101000000000000001000000000000000011
00000110000000000001000000000000000011
00000000110000000001000000000000000011
00000001001000000001000000000000000011
00000000000110000001000000000000000011
00010000000000100001000000000000000011
00000000000001010001000000000000000011
01000000000000001001000000000000000011
00010010000000000000100000000000000011
00000000010001000000100000000000000011
00000000001000010000100000000000000011
00000000100000001000100000000000000011
00000000000000100010100000000000000011
00000100000001000000010000000000000011
00000000000100100000010000000000000011
00000010000000010000010000000000000011
00100000000000001000010000000000000011
00000001000000000100010000000000000011
00010000000000000010010000000000000011
10000000000000000000110000000000000011
00011000000000000000001000000000000011
00100010000000000000001000000000000011
10000001000000000000001000000000000011
00000000000000101000001000000000000011
00000100000000000100001000000000000011
00000000000010000010001000000000000011
00000000001000000000011000000000000011
00110000000000000000000100000000000011
00001001000000000000000100000000000011
10000000010000000000000100000000000011
00000000000001001000000100000000000011
00000000000010000100000100000000000011
00000000001000000010000100000000000011
01000000000000000000001100000000000011
10000100000000000000000010000000000011
00000000011000000000000010000000000011
00100000000010000000000010000000000011
00000000100001000000000010000000000011
00000010000000100000000010000000000011
00000001000000000000100010000000000011
00000000000000010000001010000000000011
00000000000100000000000110000000000011
00001000100000000000000001000000000011
00000100010000000000000001000000000011
10000000001000000000000001000000000011
00000010000100000000000001000000000011
00010000000010000000000001000000000011
00000001000001000000000001000000000011
00100000000000010000000001000000000011
00000000000000100100000001000000000011
00000000000000001010000001000000000011
01000000000000000000100001000000000011
00000000000000000001001001000000000011
00010100000000000000000000100000000011
10000000000100000000000000100000000011
00000010000001000000000000100000000011
00000000000010001000000000100000000011
00000000000000010100000000100000000011
00100000000000000000100000100000000011
00000000010000000000010000100000000011
00000000000000100000000100100000000011
01000000000000000000000010100000000011
11000000000000000000000000010000000011
00000001010000000000000000010000000011
00000010001000000000000000010000000011
00100000000100000000000000010000000011
00001000000010000000000000010000000011
00010000000001000000000000010000000011
00000100000000100000000000010000000011
00000000000000011000000000010000000011
00000000000000000000100100010000000011
00000000000000000000001000110000000011
10001000000000000000000000001000000011
00010000001000000000000000001000000011
00000000000101000000000000001000000011
00000100000000001000000000001000000011
01000000000000000010000000001000000011
00000000000000000001100000001000000011
00000000000010000000010000001000000011
00000000000000000100000010001000000011
00000000000000000000000101001000000011
00000000100000000000000000101000000011
00010000010000000000000000000100000011
00000100001000000000000000000100000011
00000001000100000000000000000100000011
00000000100010000000000000000100000011
00001000000001000000000000000100000011
01000000000000100000000000000100000011
00000010000000001000000000000100000011
10000000000000000100000000000100000011
00100000000000000010000000000100000011
00000000000000000000101000000100000011
00000000000000000001000100000100000011
00000000000000000000010000010100000011
00000011000000000000000000000010000011
00010000100000000000000000000010000011
00100000001000000000000000000010000011
00001000000000100000000000000010000011
00000000000100001000000000000010000011
00000000000010000000100000000010000011
00000000000001000000001000000010000011
00000000000000000000010001000010000011
00000000000000000010000000100010000011
00000000000000000000000010010010000011
00000000000000010000000000001010000011
10010000000000000000000000000001000011
00000000010010000000000000000001000011
00000000000001100000000000000001000011
00000001000000001000000000000001000011
00000010000000000100000000000001000011
00001000000000000010000000000001000011
00000000000100000000100000000001000011
01000000000000000000010000000001000011
00000000100000000000000100000001000011
00000000000000000001000010000001000011
00100000000000000000000000001001000011
00000000000000000000000000100101000011
00000100000000000000000000000011000011
10100000000000000000000000000000100011
00000000000011000000000000000000100011
00000000001000100000000000000000100011
00000000010000001000000000000000100011
00001000000000000100000000000000100011
00000000000100000010000000000000100011
00000100000000000000100000000000100011
00000000100000000000001000000000100011
00000000000000000000010100000000100011
00010000000000000000000010000000100011
00000000000000000001000000100000100011
00000000000000000000000000011000100011
01000000000000000000000000000010100011
00000000000000010000000000000001100011
00100100000000000000000000000000010011
01000000001000000000000000000000010011
00010000000100000000000000000000010011
10000000000000100000000000000000010011
00000000000001000100000000000000010011
00000000010000000010000000000000010011
00000000100000000000010000000000010011
00000000000000010000000100000000010011
00001000000000000000000000100000010011
00000000000000000000000001010000010011
00000001000000000000000000001000010011
00000000000000000000000010000100010011
00000000000000000001000000000010010011
00000000000000000000001000000001010011
00000010000000000000000000000000110011
01000010000000000000000000000000001011
00010001000000000000000000000000001011
10000000100000000000000000000000001011
00000000001001000000000000000000001011
00100000000000000100000000000000001011
00000000000000000001010000000000001011
00000000000100000000001000000000001011
00000100000000000000000100000000001011
00001000000000000000000010000000001011
00000000000000100000000000001000001011
00000000000000010000000000000100001011
00000000010000000000000000000010001011
00000000000000000000000000010001001011
00000000000000000000000001000000101011
00000000000000001000000000000000011011
01010000000000000000000000000000000111
00001100000000000000000000000000000111
00000001100000000000000000000000000111
00000010010000000000000000000000000111
00000000001100000000000000000000000111
00100000000001000000000000000000000111
00000000000010100000000000000000000111
10000000000000010000000000000000000111
00000000000000000000010010000000000111
00000000000000000001000000010000000111
00000000000000000000001000001000000111
00000000000000000000000100000010000111
00000000000000000000000001000001000111
00000000000000000000000000000100100111
00000000000000000000100000000000010111
00000000000000000000000000100000001111


==> anc/codes/A39_4_5_15618.txt <==
100111000001000000000000000000000000000
110001001001000000000000000000000000000
100000111001000000000000000000000000000
100100100011000000000000000000000000000
010011100000100000000000000000000000000
011000100100100000000000000000000000000
010000011100100000000000000000000000000
101000100010100000000000000000000000000
010010010001100000000000000000000000000
110010010000010000000000000000000000000
001001110000010000000000000000000000000
110001000010010000000000000000000000000
001100010010010000000000000000000000000
001000001110010000000000000000000000000
010100010001010000000000000000000000000
100100001000110000000000000000000000000
001001001000110000000000000000000000000
100000100100110000000000000000000000000
101100100000001000000000000000000000000
101010010000001000000000000000000000000
011001001000001000000000000000000000000
000100111000001000000000000000000000000
100100010100001000000000000000000000000
101000001100001000000000000000000000000
111000000010001000000000000000000000000
011000100001001000000000000000000000000
100001010001001000000000000000000000000
000110001001001000000000000000000000000
110000000101001000000000000000000000000
000100000111001000000000000000000000000
100001100000101000000000000000000000000
001010001000101000000000000000000000000
100000010010101000000000000000000000000
100000001001101000000000000000000000000
100101000000011000000000000000000000000
010010000100011000000000000000000000000
000100100100011000000000000000000000000
010000010010011000000000000000000000000
100010000000111000000000000000000000000
010110010000000100000000000000000000000
101000110000000100000000000000000000000
101100001000000100000000000000000000000
010101001000000100000000000000000000000
110010000100000100000000000000000000000
001100100100000100000000000000000000000
100001010100000100000000000000000000000
000010011100000100000000000000000000000
110000010010000100000000000000000000000
010010001010000100000000000000000000000
100000101010000100000000000000000000000
010100000110000100000000000000000000000
011100000001000100000000000000000000000
101010000000100100000000000000000000000
001100010000100100000000000000000000000
010000101000100100000000000000000000000
000011000100100100000000000000000000000
011000000010100100000000000000000000000
000010000011100100000000000000000000000
010000110000010100000000000000000000000
000101000100010100000000000000000000000
100000001100010100000000000000000000000
100100000001010100000000000000000000000
010000001001010100000000000000000000000
100000010000110100000000000000000000000
010000000100110100000000000000000000000
010010100000001100000000000000000000000
100001001000001100000000000000000000000
001001000010001100000000000000000000000
000010010010001100000000000000000000000
100000100001001100000000000000000000000
001000001001001100000000000000000000000
010001000000011100000000000000000000000
101100010000000010000000000000000000000
100010110000000010000000000000000000000
110010001000000010000000000000000000000
001011001000000010000000000000000000000
010100011000000010000000000000000000000
010110000100000010000000000000000000000
001010100100000010000000000000000000000
011001000010000010000000000000000000000
000110010010000010000000000000000000000
100100001010000010000000000000000000000
010000101010000010000000000000000000000
000001001110000010000000000000000000000
110100000001000010000000000000000000000
011000001001000010000000000000000000000
001001000101000010000000000000000000000
010000010101000010000000000000000000000
001010000011000010000000000000000000000
001110000000100010000000000000000000000
100000000110100010000000000000000000000
010101000000010010000000000000000000000
000110001000010010000000000000000000000
100000101000010010000000000000000000000
001000010100010010000000000000000000000
000001100010010010000000000000000000000
001100000001010010000000000000000000000
000001000001110010000000000000000000000
110000010000001010000000000000000000000
001000011000001010000000000000000000000
000010100010001010000000000000000000000
010000000110001010000000000000000000000
010010000000101010000000000000000000000
001000000100101010000000000000000000000
010000001000011010000000000000000000000
100000000100011010000000000000000000000
001000000010011010000000000000000000000
001001010000000110000000000000000000000
101000000100000110000000000000000000000
010000100100000110000000000000000000000
000100100001000110000000000000000000000
000001001001000110000000000000000000000
010000010000100110000000000000000000000
100000001000100110000000000000000000000
000100000100100110000000000000000000000
100001000000010110000000000000000000000
001000100000001110000000000000000000000
101110000000000001000000000000000000000
111000010000000001000000000000000000000
010110001000000001000000000000000000000
100010101000000001000000000000000000000
010001011000000001000000000000000000000
110100000100000001000000000000000000000
011001000100000001000000000000000000000
000101100100000001000000000000000000000
001010001100000001000000000000000000000
001011000010000001000000000000000000000
100001100010000001000000000000000000000
000101010010000001000000000000000000000
100010000110000001000000000000000000000
001100100001000001000000000000000000000
000011001001000001000000000000000000000
010010000101000001000000000000000000000
001000010101000001000000000000000000000
000000100111000001000000000000000000000
011010000000100001000000000000000000000
110000001000100001000000000000000000000
001100000100100001000000000000000000000
000100100010100001000000000000000000000
001000001010100001000000000000000000000
000101000001100001000000000000000000000
100000010001100001000000000000000000000
000111000000010001000000000000000000000
100000011000010001000000000000000000000
100000000101010001000000000000000000000
010000000011010001000000000000000000000
101000000000110001000000000000000000000
001010100000001001000000000000000000000
000011000100001001000000000000000000000
010000010100001001000000000000000000000
000100001010001001000000000000000000000
000000110001001001000000000000000000000
000110000000101001000000000000000000000
000000100000111001000000000000000000000
100011000000000101000000000000000000000
110000100000000101000000000000000000000
011000001000000101000000000000000000000
000100001100000101000000000000000000000
000001010001000101000000000000000000000
001000000011000101000000000000000000000
001001000000010101000000000000000000000
000100000010010101000000000000000000000
001000000100001101000000000000000000000
010000000010001101000000000000000000000
000100000001001101000000000000000000000
100000000000011101000000000000000000000
000100101000000011000000000000000000000
100001000100000011000000000000000000000
010100000010000011000000000000000000000
001000010010000011000000000000000000000
101000000001000011000000000000000000000
000010010000100011000000000000000000000
000000100100100011000000000000000000000
001000001000010011000000000000000000000
010000000100010011000000000000000000000
000010000010010011000000000000000000000
010000100000001011000000000000000000000
100000001000001011000000000000000000000
000100010000000111000000000000000000000
100000000010000111000000000000000000000
010111000000000000100000000000000000000
011100001000000000100000000000000000000
100001011000000000100000000000000000000
001011000100000000100000000000000000000
100010100100000000100000000000000000000
010001010100000000100000000000000000000
001000101100000000100000000000000000000
011010000010000000100000000000000000000
001100100010000000100000000000000000000
000010110010000000100000000000000000000
101000000110000000100000000000000000000
000101000110000000100000000000000000000
110010000001000000100000000000000000000
000101100001000000100000000000000000000
010000110001000000100000000000000000000
000010101001000000100000000000000000000
010001000011000000100000000000000000000
101000010000100000100000000000000000000
000110010000100000100000000000000000000
000001100100100000100000000000000000000
001001000010100000100000000000000000000
000100001010100000100000000000000000000
000000010011100000100000000000000000000
001101000000010000100000000000000000000
100100010000010000100000000000000000000
100010001000010000100000000000000000000
011000000100010000100000000000000000000
000110000010010000100000000000000000000
000010010001010000100000000000000000000
000100000101010000100000000000000000000
100000000011010000100000000000000000000
000010100000110000100000000000000000000
010000001000110000100000000000000000000
110000100000001000100000000000000000000
000011100000001000100000000000000000000
010000001100001000100000000000000000000
100001000010001000100000000000000000000
100000000100101000100000000000000000000
010000000010101000100000000000000000000
001000000001101000100000000000000000000
010100000000011000100000000000000000000
000101010000000100100000000000000000000
000001100010000100100000000000000000000
001000001010000100100000000000000000000
100001000001000100100000000000000000000
000010000101000100100000000000000000000
000000011000100100100000000000000000000
000011000000010100100000000000000000000
101000000000001100100000000000000000000
000000010000011100100000000000000000000
100110000000000010100000000000000000000
010001100000000010100000000000000000000
011000010000000010100000000000000000000
001100000100000010100000000000000000000
100000001100000010100000000000000000000
000010000110000010100000000000000000000
100000100001000010100000000000000000000
000000101000100010100000000000000000000
000100000001100010100000000000000000000
000100100000001010100000000000000000000
000010000001001010100000000000000000000
000100000010000110100000000000000000000
001000000001000110100000000000000000000
000010000000100110100000000000000000000
010000000000001110100000000000000000000
000010010100000001100000000000000000000
010000100010000001100000000000000000000
001010000001000001100000000000000000000
000100001001000001100000000000000000000
010100000000100001100000000000000000000
100010000000100001100000000000000000000
000001001000010001100000000000000000000
000000010010010001100000000000000000000
100000010000001001100000000000000000000
000100000100001001100000000000000000000
001000000010001001100000000000000000000
000001000001001001100000000000000000000
001000010000000101100000000000000000000
010000000100000101100000000000000000000
000010001000000011100000000000000000000
010000000001000011100000000000000000000
110100100000000000010000000000000000000
001011100000000000010000000000000000000
100110001000000000010000000000000000000
101001001000000000010000000000000000000
001110000100000000010000000000000000000
100001100100000000010000000000000000000
010000101100000000010000000000000000000
100000011100000000010000000000000000000
000101100010000000010000000000000000000
010001010010000000010000000000000000000
001000101010000000010000000000000000000
000100010110000000010000000000000000000
101010000001000000010000000000000000000
001101000001000000010000000000000000000
110000010001000000010000000000000000000
000110010001000000010000000000000000000
000001011001000000010000000000000000000
010100000011000000010000000000000000000
000010100011000000010000000000000000000
011001000000100000010000000000000000000
100011000000100000010000000000000000000
000010110000100000010000000000000000000
001000011000100000010000000000000000000
000001010100100000010000000000000000000
001000100001100000010000000000000000000
100000000011100000010000000000000000000
111000000000010000010000000000000000000
010100001000010000010000000000000000000
000011001000010000010000000000000000000
000000110010010000010000000000000000000
000100100001010000010000000000000000000
000010000101010000010000000000000000000
000000001001110000010000000000000000000
000110100000001000010000000000000000000
010010001000001000010000000000000000000
010001000100001000010000000000000000000
001100000010001000010000000000000000000
000011000001001000010000000000000000000
100100000000101000010000000000000000000
000001001000101000010000000000000000000
000010000010101000010000000000000000000
010000000001101000010000000000000000000
000001010000011000010000000000000000000
001000000100011000010000000000000000000
100000000010011000010000000000000000000
011000010000000100010000000000000000000
000001110000000100010000000000000000000
001000000110000100010000000000000000000
010000100001000100010000000000000000000
010000000010010100010000000000000000000
001000000001010100010000000000000000000
000100000000110100010000000000000000000
001010000000001100010000000000000000000
100000010000001100010000000000000000000
100001010000000010010000000000000000000
000010101000000010010000000000000000000
110000000010000010010000000000000000000
000000110001000010010000000000000000000
000100000101000010010000000000000000000
101000000000100010010000000000000000000
010000100000100010010000000000000000000
000001000010100010010000000000000000000
000000001100010010010000000000000000000
000001100000001010010000000000000000000
010100000000000110010000000000000000000
100000000001000110010000000000000000000
000000001000001110010000000000000000000
010011000000000001010000000000000000000
100100010000000001010000000000000000000
001000110000000001010000000000000000000
001100001000000001010000000000000000000
000110000010000001010000000000000000000
010000000110000001010000000000000000000
000001000011000001010000000000000000000
010000010000100001010000000000000000000
000000010100010001010000000000000000000
000010000000110001010000000000000000000
100000000001001001010000000000000000000
000010010000000101010000000000000000000
100000001000000101010000000000000000000
000001000000100101010000000000000000000
000010000001000011010000000000000000000
000100000000100011010000000000000000000
000001000000010011010000000000000000000
001000000000000111010000000000000000000
100100000100000000110000000000000000000
000001001010000000110000000000000000000
001000010001000000110000000000000000000
000101000000100000110000000000000000000
100000001000100000110000000000000000000
000010000100100000110000000000000000000
001010000000010000110000000000000000000
010001000000010000110000000000000000000
000000100100001000110000000000000000000
000000001001001000110000000000000000000
010000001000000100110000000000000000000
000010000010000100110000000000000000000
000100000001000100110000000000000000000
000000100000100100110000000000000000000
000100001000000010110000000000000000000
001000000010000010110000000000000000000
100000000000010010110000000000000000000
100000100000000001110000000000000000000
000001000100000001110000000000000000000
001000000000100001110000000000000000000
101011000000000000001000000000000000000
110010100000000000001000000000000000000
011010010000000000001000000000000000000
000101110000000000001000000000000000000
010011000100000000001000000000000000000
010100100100000000001000000000000000000
100010001100000000001000000000000000000
110100000010000000001000000000000000000
000111000010000000001000000000000000000
010000110010000000001000000000000000000
100000011010000000001000000000000000000
001000010110000000001000000000000000000
010000001110000000001000000000000000000
000010110001000000001000000000000000000
001000101001000000001000000000000000000
000100010101000000001000000000000000000
100001000011000000001000000000000000000
000010001011000000001000000000000000000
010101000000100000001000000000000000000
000110100000100000001000000000000000000
011000001000100000001000000000000000000
000011001000100000001000000000000000000
100000010100100000001000000000000000000
000000101100100000001000000000000000000
001010000001100000001000000000000000000
000001010001100000001000000000000000000
100110000000010000001000000000000000000
001100100000010000001000000000000000000
010001100000010000001000000000000000000
000001011000010000001000000000000000000
000100001100010000001000000000000000000
000000101010010000001000000000000000000
100000001001010000001000000000000000000
000100010000110000001000000000000000000
100000000010110000001000000000000000000
010000000001110000001000000000000000000
011100000000001000001000000000000000000
001010000100001000001000000000000000000
000001100100001000001000000000000000000
100000100010001000001000000000000000000
000000011001001000001000000000000000000
110000000000101000001000000000000000000
000010010000101000001000000000000000000
000001000010101000001000000000000000000
000000000100111000001000000000000000000
100100100000000100001000000000000000000
000011010000000100001000000000000000000
001001000100000100001000000000000000000
001000100010000100001000000000000000000
100000000110000100001000000000000000000
000110000001000100001000000000000000000
000001100000100100001000000000000000000
010010000000010100001000000000000000000
000000100100010100001000000000000000000
000001000001010100001000000000000000000
001000000000110100001000000000000000000
100010000000001100001000000000000000000
000000101000001100001000000000000000000
000100000010001100001000000000000000000
010000000001001100001000000000000000000
100001100000000010001000000000000000000
001100001000000010001000000000000000000
000000111000000010001000000000000000000
100100000100000010001000000000000000000
100010000010000010001000000000000000000
000100000011000010001000000000000000000
001000010000100010001000000000000000000
100000000001100010001000000000000000000
001000000001001010001000000000000000000
000100000000101010001000000000000000000
000010000000011010001000000000000000000
000101000000000110001000000000000000000
010000001000000110001000000000000000000
101000100000000001001000000000000000000
010000101000000001001000000000000000000
000001010100000001001000000000000000000
011000000001000001001000000000000000000
100010000001000001001000000000000000000
000000011000100001001000000000000000000
000010000010100001001000000000000000000
010100000000010001001000000000000000000
001000010000010001001000000000000000000
000000100001010001001000000000000000000
100001000000001001001000000000000000000
000000000110001001001000000000000000000
000000110000000101001000000000000000000
001010000000000011001000000000000000000
100000010000000011001000000000000000000
010000000000100011001000000000000000000
000000000100000111001000000000000000000
110001000000000000101000000000000000000
001001100000000000101000000000000000000
010010001000000000101000000000000000000
000100011000000000101000000000000000000
000110000100000000101000000000000000000
000011000001000000101000000000000000000
001000000011000000101000000000000000000
000000100001100000101000000000000000000
001000001000010000101000000000000000000
100100000000001000101000000000000000000
000000001010001000101000000000000000000
000001000000011000101000000000000000000
010000000000100100101000000000000000000
000001001000000010101000000000000000000
010000000100000010101000000000000000000
000000100000010010101000000000000000000
100000000000000110101000000000000000000
000001000000100001101000000000000000000
000010000000010001101000000000000000000
000000100000001001101000000000000000000
000100000000000011101000000000000000000
100000101000000000011000000000000000000
010010000010000000011000000000000000000
000000100101000000011000000000000000000
000100001000100000011000000000000000000
000010100000010000011000000000000000000
010000000100010000011000000000000000000
000001000010010000011000000000000000000
000101000000001000011000000000000000000
001000100000001000011000000000000000000
101000000000000100011000000000000000000
000000010010000100011000000000000000000
000000000100100100011000000000000000000
001000000100000010011000000000000000000
000001000001000010011000000000000000000
000010000000100010011000000000000000000
000000010000010010011000000000000000000
100000000000001010011000000000000000000
000010000100000001011000000000000000000
100000000010000001011000000000000000000
000100000001000001011000000000000000000
010000000000001001011000000000000000000
010000010000000000111000000000000000000
000000100010000000111000000000000000000
000100000000010000111000000000000000000
010101100000000000000100000000000000000
011001010000000000000100000000000000000
001101001000000000000100000000000000000
110000101000000000000100000000000000000
000010111000000000000100000000000000000
100110000010000000000100000000000000000
001001100010000000000100000000000000000
001010010010000000000100000000000000000
010001000110000000000100000000000000000
100000100110000000000100000000000000000
011010000001000000000100000000000000000
101000100001000000000100000000000000000
000011100001000000000100000000000000000
001000011001000000000100000000000000000
100100000101000000000100000000000000000
010000001101000000000100000000000000000
000100001011000000000100000000000000000
001000000111000000000100000000000000000
110100000000100000000100000000000000000
100010100000100000000100000000000000000
101000001000100000000100000000000000000
000001011000100000000100000000000000000
000100010100100000000100000000000000000
000010001010100000000100000000000000000
010000100001100000000100000000000000000
000001000101100000000100000000000000000
100100100000010000000100000000000000000
001010100000010000000100000000000000000
000011010000010000000100000000000000000
001100000100010000000100000000000000000
000001100100010000000100000000000000000
010000001010010000000100000000000000000
000000010110010000000100000000000000000
100000010001010000000100000000000000000
000101000000110000000100000000000000000
000000101000110000000100000000000000000
010011000000001000000100000000000000000
000110010000001000000100000000000000000
001000110000001000000100000000000000000
000000101100001000000100000000000000000
100000001010001000000100000000000000000
000010000110001000000100000000000000000
000000010101001000000100000000000000000
010000000100101000000100000000000000000
000010001000011000000100000000000000000
010000000001011000000100000000000000000
001000000000111000000100000000000000000
001110000000000100000100000000000000000
000101000010000100000100000000000000000
000000110010000100000100000000000000000
010000010001000100000100000000000000000
000000001100100100000100000000000000000
100000000001100100000100000000000000000
011000000000010100000100000000000000000
000001001000010100000100000000000000000
000000100001010100000100000000000000000
100100000000001100000100000000000000000
000000000010011100000100000000000000000
010010010000000010000100000000000000000
000001101000000010000100000000000000000
110000000100000010000100000000000000000
101000000010000010000100000000000000000
000100100010000010000100000000000000000
000100010001000010000100000000000000000
010000000011000010000100000000000000000
000011000000100010000100000000000000000
100010000000010010000100000000000000000
000000110000010010000100000000000000000
001001000000001010000100000000000000000
000000010010001010000100000000000000000
000000100000101010000100000000000000000
000100000000011010000100000000000000000
010001000000000110000100000000000000000
000000010100000110000100000000000000000
000010000001000110000100000000000000000
001000000000100110000100000000000000000
010000110000000001000100000000000000000
100001001000000001000100000000000000000
000110000100000001000100000000000000000
000000011100000001000100000000000000000
010010000010000001000100000000000000000
010001000001000001000100000000000000000
000010000001100001000100000000000000000
000100001000010001000100000000000000000
010000000000110001000100000000000000000
101000000000001001000100000000000000000
100000000100000101000100000000000000000
000100000000100101000100000000000000000
000010000000010101000100000000000000000
000001000000001101000100000000000000000
000010100000000011000100000000000000000
001000000100000011000100000000000000000
010100010000000000100100000000000000000
100000110000000000100100000000000000000
001000010100000000100100000000000000000
000000101010000000100100000000000000000
001100000000100000100100000000000000000
010001000000100000100100000000000000000
100000000010100000100100000000000000000
000000001100010000100100000000000000000
000001000001010000100100000000000000000
001010000000001000100100000000000000000
000100001000001000100100000000000000000
000000010000101000100100000000000000000
010000100000000100100100000000000000000
100000001000000100100100000000000000000
000000000011000100100100000000000000000
000000011000000010100100000000000000000
000101000000000001100100000000000000000
010000001000000001100100000000000000000
100000000001000001100100000000000000000
001000000000010001100100000000000000000
000000000010000011100100000000000000000
011000100000000000010100000000000000000
100010010000000000010100000000000000000
000100110000000000010100000000000000000
001001000100000000010100000000000000000
000010001100000000010100000000000000000
000011000010000000010100000000000000000
100001000001000000010100000000000000000
000001100000100000010100000000000000000
000100000001100000010100000000000000000
100000000100010000010100000000000000000
000000010000110000010100000000000000000
000100000100001000010100000000000000000
010010000000000100010100000000000000000
100000000010000100010100000000000000000
000000000101000100010100000000000000000
000000100000001100010100000000000000000
001000000000010010010100000000000000000
000000100100000001010100000000000000000
001000000010000001010100000000000000000
000000010000001001010100000000000000000
010000000000000011010100000000000000000
000000100000010000110100000000000000000
000001000000001000110100000000000000000
000000010000000100110100000000000000000
000010000000000001110100000000000000000
010000010100000000001100000000000000000
001001000001000000001100000000000000000
100001000000100000001100000000000000000
000000010010100000001100000000000000000
000010000100010000001100000000000000000
000001010000001000001100000000000000000
001000000010001000001100000000000000000
000000100001001000001100000000000000000
000010100000000100001100000000000000000
000100010000000100001100000000000000000
100000000000010100001100000000000000000
010100000000000010001100000000000000000
000000001001000010001100000000000000000
000000000010010010001100000000000000000
000100000010000001001100000000000000000
000000100000100001001100000000000000000
000001000000010001001100000000000000000
000000001000001001001100000000000000000
010000000000000101001100000000000000000
100000000100000000101100000000000000000
000001000010000000101100000000000000000
010000000001000000101100000000000000000
000010000000100000101100000000000000000
001000000000000100101100000000000000000
001000001000000000011100000000000000000
000000010001000000011100000000000000000
000010000000001000011100000000000000000
111000100000000000000010000000000000000
100011100000000000000010000000000000000
001010110000000000000010000000000000000
001100101000000000000010000000000000000
101001000100000000000010000000000000000
000110100100000000000010000000000000000
011000010100000000000010000000000000000
000001011100000000000010000000000000000
100101000010000000000010000000000000000
010011000001000000000010000000000000000
000100110001000000000010000000000000000
000101001001000000000010000000000000000
100000100101000000000010000000000000000
001000100011000000000010000000000000000
010000010011000000000010000000000000000
001101000000100000000010000000000000000
010100010000100000000010000000000000000
100010010000100000000010000000000000000
000001110000100000000010000000000000000
110000000100100000000010000000000000000
000100001100100000000010000000000000000
010010000010100000000010000000000000000
001000000110100000000010000000000000000
100001000001100000000010000000000000000
000010000101100000000010000000000000000
000100000011100000000010000000000000000
011010000000010000000010000000000000000
010001010000010000000010000000000000000
101000001000010000000010000000000000000
010100000100010000000010000000000000000
000000101100010000000010000000000000000
000010001010010000000010000000000000000
000001000101010000000010000000000000000
001000010000110000000010000000000000000
000000100010110000000010000000000000000
110100000000001000000010000000000000000
010010010000001000000010000000000000000
000101010000001000000010000000000000000
000001101000001000000010000000000000000
000110000010001000000010000000000000000
000000110010001000000010000000000000000
001000000101001000000010000000000000000
000000001011001000000010000000000000000
010000001000101000000010000000000000000
000010100000011000000010000000000000000
000000010100011000000010000000000000000
001001100000000100000010000000000000000
000011001000000100000010000000000000000
000100011000000100000010000000000000000
000000010110000100000010000000000000000
010000000101000100000010000000000000000
000001000011000100000010000000000000000
100000100000100100000010000000000000000
000000001010100100000010000000000000000
100010000000010100000010000000000000000
001000000010010100000010000000000000000
000001000100001100000010000000000000000
001000000000101100000010000000000000000
000100000000011100000010000000000000000
000111000000000010000010000000000000000
100010000100000010000010000000000000000
100000010010000010000010000000000000000
000010100001000010000010000000000000000
000000011001000010000010000000000000000
001000001000100010000010000000000000000
000000000110010010000010000000000000000
100000000001010010000010000000000000000
010000000000110010000010000000000000000
001100000000001010000010000000000000000
000000100100001010000010000000000000000
000000010000101010000010000000000000000
100100000000000110000010000000000000000
010010000000000110000010000000000000000
000000000001001110000010000000000000000
001001001000000001000010000000000000000
000000110100000001000010000000000000000
011000000010000001000010000000000000000
010100000001000001000010000000000000000
000010010001000001000010000000000000000
100000000011000001000010000000000000000
000010001000100001000010000000000000000
001000000001100001000010000000000000000
000001100000010001000010000000000000000
010001000000001001000010000000000000000
000000011000001001000010000000000000000
000100100000000101000010000000000000000
000000001001000101000010000000000000000
000000010000010101000010000000000000000
000010000000001101000010000000000000000
001000100000000011000010000000000000000
000000001010000011000010000000000000000
000001000000100011000010000000000000000
000100000000010011000010000000000000000
110000001000000000100010000000000000000
001000011000000000100010000000000000000
010000100100000000100010000000000000000
100000010100000000100010000000000000000
000011000010000000100010000000000000000
000000001110000000100010000000000000000
001001000001000000100010000000000000000
100100000000100000100010000000000000000
001000100000100000100010000000000000000
100000100000010000100010000000000000000
000001000000110000100010000000000000000
000010000100001000100010000000000000000
001000000000011000100010000000000000000
010100000000000100100010000000000000000
100000000010000100100010000000000000000
010000000010000010100010000000000000000
000010000000010010100010000000000000000
000001000000001010100010000000000000000
000000100000000110100010000000000000000
000001010000000001100010000000000000000
000100000010000001100010000000000000000
100000000000000011100010000000000000000
110001000000000000010010000000000000000
100000110000000000010010000000000000000
001010001000000000010010000000000000000
010000011000000000010010000000000000000
100010000010000000010010000000000000000
000100001010000000010010000000000000000
000000010101000000010010000000000000000
000110000000010000010010000000000000000
001000100000010000010010000000000000000
010000000001010000010010000000000000000
101000000000001000010010000000000000000
000000000110001000010010000000000000000
000000100000101000010010000000000000000
000101000000000100010010000000000000000
000010000100000100010010000000000000000
000000001000010100010010000000000000000
001000010000000010010010000000000000000
010000000100000010010010000000000000000
000000000001100010010010000000000000000
000000001100000001010010000000000000000
100000000000100001010010000000000000000
000010100000000000110010000000000000000
001000000100000000110010000000000000000
010000000000100000110010000000000000000
000100000000001000110010000000000000000
000000000001000001110010000000000000000
001100010000000000001010000000000000000
100100001000000000001010000000000000000
010001001000000000001010000000000000000
000010011000000000001010000000000000000
000100100010000000001010000000000000000
000001000110000000001010000000000000000
000001100001000000001010000000000000000
010000100000100000001010000000000000000
000000110000010000001010000000000000000
000010000000110000001010000000000000000
100000000100001000001010000000000000000
010000000010001000001010000000000000000
000000001000011000001010000000000000000
110000000000000100001010000000000000000
000010000010000100001010000000000000000
001001000000000010001010000000000000000
010000000001000010001010000000000000000
000000000010100010001010000000000000000
000000010000000110001010000000000000000
100000000000010001001010000000000000000
000100000000001001001010000000000000000
000000010010000000101010000000000000000
000100000001000000101010000000000000000
000000001000000100101010000000000000000
001000000000000001101010000000000000000
000000010000001000011010000000000000000
000000100000000100011010000000000000000
000000001000000010011010000000000000000
000001000000000000111010000000000000000
101000010000000000000110000000000000000
001000001010000000000110000000000000000
000100100000100000000110000000000000000
010000100000010000000110000000000000000
100000000010010000000110000000000000000
000000001001010000000110000000000000000
100010000000001000000110000000000000000
000001000010001000000110000000000000000
000000101000000100000110000000000000000
000100000001000100000110000000000000000
000000010000100100000110000000000000000
000001010000000010000110000000000000000
000010001000000010000110000000000000000
010000000000001010000110000000000000000
100100000000000001000110000000000000000
001010000000000001000110000000000000000
000000000100100001000110000000000000000
000000000001001001000110000000000000000
000010000001000000100110000000000000000
000000010000010000100110000000000000000
000000100000001000100110000000000000000
000000000100000100100110000000000000000
001000000000000010100110000000000000000
100000001000000000010110000000000000000
010000000010000000010110000000000000000
000000100001000000010110000000000000000
001000000000100000010110000000000000000
000001000000010000010110000000000000000
000100000000000010010110000000000000000
000100000100000000001110000000000000000
000000001000100000001110000000000000000
000001000000000100001110000000000000000
100000000000000010001110000000000000000
110101000000000000000001000000000000000
011100010000000000000001000000000000000
010001110000000000000001000000000000000
000101011000000000000001000000000000000
101100000100000000000001000000000000000
110000100100000000000001000000000000000
000110010100000000000001000000000000000
101001000010000000000001000000000000000
010100100010000000000001000000000000000
000011010010000000000001000000000000000
001100001010000000000001000000000000000
000000101110000000000001000000000000000
010010100001000000000001000000000000000
101000010001000000000001000000000000000
100000001101000000000001000000000000000
100110000000100000000001000000000000000
001001100000100000000001000000000000000
000010011000100000000001000000000000000
100001000100100000000001000000000000000
000010100100100000000001000000000000000
010000010010100000000001000000000000000
000100010001100000000001000000000000000
001000001001100000000001000000000000000
000110100000010000000001000000000000000
001010001000010000000001000000000000000
010001001000010000000001000000000000000
000000111000010000000001000000000000000
011000000010010000000001000000000000000
000010000110010000000001000000000000000
001001000001010000000001000000000000000
100000100001010000000001000000000000000
000100000011010000000001000000000000000
010000100000110000000001000000000000000
000001000010110000000001000000000000000
000010000001110000000001000000000000000
001101000000001000000001000000000000000
110000001000001000000001000000000000000
001000101000001000000001000000000000000
010100000100001000000001000000000000000
100100000010001000000001000000000000000
001010000010001000000001000000000000000
000000010110001000000001000000000000000
000001000101001000000001000000000000000
000000100010101000000001000000000000000
000100001000011000000001000000000000000
000000010001011000000001000000000000000
011010000000000100000001000000000000000
001001001000000100000001000000000000000
000010101000000100000001000000000000000
000000110100000100000001000000000000000
000011000001000100000001000000000000000
000000011001000100000001000000000000000
000100000010100100000001000000000000000
000000000101100100000001000000000000000
001000000100010100000001000000000000000
000001010000001100000001000000000000000
000000001010001100000001000000000000000
100000000000101100000001000000000000000
000100110000000010000001000000000000000
100001001000000010000001000000000000000
000001100100000010000001000000000000000
000010001100000010000001000000000000000
000000001011000010000001000000000000000
001000000010100010000001000000000000000
000000100001100010000001000000000000000
101000000000010010000001000000000000000
010000010000010010000001000000000000000
000000000101010010000001000000000000000
010001000000001010000001000000000000000
000100000001001010000001000000000000000
000000100010000110000001000000000000000
000100000000010110000001000000000000000
000010000000001110000001000000000000000
000011100000000001000001000000000000000
100010010000000001000001000000000000000
010001000010000001000001000000000000000
010000001001000001000001000000000000000
000001010000100001000001000000000000000
000000001100100001000001000000000000000
100000000010100001000001000000000000000
110000000000010001000001000000000000000
000100000100010001000001000000000000000
000000000011001001000001000000000000000
010000000000101001000001000000000000000
001000000000011001000001000000000000000
000110000000000101000001000000000000000
000000010010000101000001000000000000000
000000001000010101000001000000000000000
100100000000000011000001000000000000000
010010000000000011000001000000000000000
001001000000000011000001000000000000000
000000000000100111000001000000000000000
101000001000000000100001000000000000000
000100100100000000100001000000000000000
100010000010000000100001000000000000000
000000011010000000100001000000000000000
001100000001000000100001000000000000000
001010000000100000100001000000000000000
000001001000100000100001000000000000000
010000000001100000100001000000000000000
000001000100010000100001000000000000000
000100000000110000100001000000000000000
000000110000001000100001000000000000000
100000000001001000100001000000000000000
001000100000000100100001000000000000000
100000010000000100100001000000000000000
000000001100000100100001000000000000000
000010010000000010100001000000000000000
000000000100100010100001000000000000000
000000001000001010100001000000000000000
000001000000000110100001000000000000000
000100010000000001100001000000000000000
000000000101000001100001000000000000000
000000100000010001100001000000000000000
000010000000001001100001000000000000000
011000000100000000010001000000000000000
000100001100000000010001000000000000000
001000010010000000010001000000000000000
010000001010000000010001000000000000000
000001100001000000010001000000000000000
000000000111000000010001000000000000000
110000000000100000010001000000000000000
000100100000100000010001000000000000000
010010000000010000010001000000000000000
100001000000010000010001000000000000000
000100010000010000010001000000000000000
010000010000001000010001000000000000000
000000100000011000010001000000000000000
000001000010000100010001000000000000000
000100000000001100010001000000000000000
001010000000000010010001000000000000000
100000100000000010010001000000000000000
010000000001000010010001000000000000000
001000000001000001010001000000000000000
000001000000001001010001000000000000000
000000100000000101010001000000000000000
000000010000000011010001000000000000000
000000101000000000110001000000000000000
000010000001000000110001000000000000000
010000000000000001110001000000000000000
011000100000000000001001000000000000000
100000110000000000001001000000000000000
010000011000000000001001000000000000000
000101000100000000001001000000000000000
001000001100000000001001000000000000000
010001000001000000001001000000000000000
000010000101000000001001000000000000000
000000001010100000001001000000000000000
100000000100010000001001000000000000000
000011000000001000001001000000000000000
000100010000001000001001000000000000000
001000000000101000001001000000000000000
010100000000000100001001000000000000000
000000000011000100001001000000000000000
000000010000010100001001000000000000000
000010100000000010001001000000000000000
000001000010000010001001000000000000000
000000000100001010001001000000000000000
000100001000000001001001000000000000000
001000000010000001001001000000000000000
000000000000110001001001000000000000000
000000000110000000101001000000000000000
010000000000010000101001000000000000000
000001010000000000011001000000000000000
000100000010000000011001000000000000000
100000000001000000011001000000000000000
001000000000010000011001000000000000000
000010000000000100011001000000000000000
000000000000100000111001000000000000000
000110001000000000000101000000000000000
010010000100000000000101000000000000000
001000100100000000000101000000000000000
000001001100000000000101000000000000000
100000010010000000000101000000000000000
110000000001000000000101000000000000000
000010010001000000000101000000000000000
000000100011000000000101000000000000000
000000110000100000000101000000000000000
001000010000010000000101000000000000000
000000011000001000000101000000000000000
000001000000011000000101000000000000000
100001000000000100000101000000000000000
010000000010000100000101000000000000000
001000000001000100000101000000000000000
000000000100001100000101000000000000000
011000000000000010000101000000000000000
000001000001000010000101000000000000000
100000000000100010000101000000000000000
000100100000000001000101000000000000000
001000000000100001000101000000000000000
000000000001010001000101000000000000000
000000001000000011000101000000000000000
100000000000010000100101000000000000000
010000000000001000100101000000000000000
000010000000000100100101000000000000000
000000001001000000010101000000000000000
000010000000100000010101000000000000000
000000000100000010010101000000000000000
000100000000000000110101000000000000000
100000000000001000001101000000000000000
000000001000000100001101000000000000000
000000010000000010001101000000000000000
000000000100000001001101000000000000000
000000100000000000011101000000000000000
010100001000000000000011000000000000000
100000100010000000000011000000000000000
100010000001000000000011000000000000000
000100000101000000000011000000000000000
101000000000100000000011000000000000000
000010010000010000000011000000000000000
001000010000001000000011000000000000000
010000000001001000000011000000000000000
000000000100101000000011000000000000000
010001000000000100000011000000000000000
100000000100000100000011000000000000000
000000100001000100000011000000000000000
000000010100000010000011000000000000000
000010000000100010000011000000000000000
000000001000010010000011000000000000000
000000101000000001000011000000000000000
000001000100000001000011000000000000000
100000000000001001000011000000000000000
001000000000000101000011000000000000000
010010000000000000100011000000000000000
000101000000000000100011000000000000000
000000000010010000100011000000000000000
000000000000100100100011000000000000000
000001000000100000010011000000000000000
000000001000001000010011000000000000000
000000010000000100010011000000000000000
000000000010000010010011000000000000000
000100000000000001010011000000000000000
010000000100000000001011000000000000000
001000000001000000001011000000000000000
000000010000100000001011000000000000000
000100000000010000001011000000000000000
000000100000001000001011000000000000000
000010000000000001001011000000000000000
100000000000000000101011000000000000000
000010000010000000000111000000000000000
000000000100010000000111000000000000000
000000100000000010000111000000000000000
010000000000000001000111000000000000000
011010100000000000000000100000000000000
101001100000000000000000100000000000000
001110001000000000000000100000000000000
001000111000000000000000100000000000000
100000110100000000000000100000000000000
100100001100000000000000100000000000000
000010101100000000000000100000000000000
010110000010000000000000100000000000000
011000010010000000000000100000000000000
101000001010000000000000100000000000000
000011001010000000000000100000000000000
111000000001000000000000100000000000000
010100100001000000000000100000000000000
001010010001000000000000100000000000000
100010001001000000000000100000000000000
000001101001000000000000100000000000000
000110000101000000000000100000000000000
000000010111000000000000100000000000000
001001010000100000000000100000000000000
010100001000100000000000100000000000000
100100000010100000000000100000000000000
010000000110100000000000100000000000000
100000100001100000000000100000000000000
010011000000010000000000100000000000000
000100110000010000000000100000000000000
101000000100010000000000100000000000000
000001001100010000000000100000000000000
100010000010010000000000100000000000000
010000100010010000000000100000000000000
000001010010010000000000100000000000000
001000001001010000000000100000000000000
000010001000110000000000100000000000000
000100000100110000000000100000000000000
000011010000001000000000100000000000000
000101000100001000000000100000000000000
001000100100001000000000100000000000000
000000011100001000000000100000000000000
001100000001001000000000100000000000000
000001000011001000000000100000000000000
000100100000101000000000100000000000000
010000010000101000000000100000000000000
000010000001101000000000100000000000000
001000010000011000000000100000000000000
000000100001011000000000100000000000000
000001000000111000000000100000000000000
000110100000000100000000100000000000000
100010010000000100000000100000000000000
011000000100000100000000100000000000000
000100010100000100000000100000000000000
001010000010000100000000100000000000000
010010000001000100000000100000000000000
000101000001000100000000100000000000000
000000001011000100000000100000000000000
100001000000100100000000100000000000000
000000100010100100000000100000000000000
000000010001010100000000100000000000000
000010000100001100000000100000000000000
000000001000101100000000100000000000000
001101000000000010000000100000000000000
000100100100000010000000100000000000000
000001010100000010000000100000000000000
000000011010000010000000100000000000000
110000000000100010000000100000000000000
000001100000100010000000100000000000000
000000001100100010000000100000000000000
000010000001010010000000100000000000000
000000000010110010000000100000000000000
000100000010001010000000100000000000000
000000101000000110000000100000000000000
000000000101000110000000100000000000000
010000000000010110000000100000000000000
000010011000000001000000100000000000000
010000100100000001000000100000000000000
000000110010000001000000100000000000000
000001000110000001000000100000000000000
100001000001000001000000100000000000000
000000000101100001000000100000000000000
000100000001010001000000100000000000000
000000010000110001000000100000000000000
010100000000001001000000100000000000000
001000001000001001000000100000000000000
000000000010101001000000100000000000000
001000100000000101000000100000000000000
000010000000100101000000100000000000000
000000010001000011000000100000000000000
000010000000001011000000100000000000000
000001000000000111000000100000000000000
101010000000000000100000100000000000000
000001110000000000100000100000000000000
010001001000000000100000100000000000000
100001000100000000100000100000000000000
110000000010000000100000100000000000000
001000100001000000100000100000000000000
001000000100100000100000100000000000000
000000101000010000100000100000000000000
000000000110010000100000100000000000000
010000000001010000100000100000000000000
100000000000110000100000100000000000000
011000000000001000100000100000000000000
000010000010001000100000100000000000000
000000000001100100100000100000000000000
001000000000010100100000100000000000000
000100000000001100100000100000000000000
000011000000000010100000100000000000000
000000001001000010100000100000000000000
000000000100001010100000100000000000000
010010000000000001100000100000000000000
001001000000000001100000100000000000000
000100100000000001100000100000000000000
100000000000000101100000100000000000000
000000000000010011100000100000000000000
010100000100000000010000100000000000000
000010010010000000010000100000000000000
010001000001000000010000100000000000000
000000001101000000010000100000000000000
000110000000100000010000100000000000000
100000000100100000010000100000000000000
000101000000010000010000100000000000000
100000010000010000010000100000000000000
000000100100010000010000100000000000000
001000000000110000010000100000000000000
000000100010001000010000100000000000000
000010000000011000010000100000000000000
100000100000000100010000100000000000000
000000011000000100010000100000000000000
010000000000100100010000100000000000000
000100010000000010010000100000000000000
010000001000000010010000100000000000000
000000000110000010010000100000000000000
110000000000000001010000100000000000000
000001001000000001010000100000000000000
000000000010010001010000100000000000000
000000000100000101010000100000000000000
000000100000000011010000100000000000000
000010001000000000110000100000000000000
000000000010100000110000100000000000000
000000010000001000110000100000000000000
000001000000000100110000100000000000000
101000010000000000001000100000000000000
110000001000000000001000100000000000000
001100000010000000001000100000000000000
000010000110000000001000100000000000000
000100001001000000001000100000000000000
001000000101000000001000100000000000000
100010000000100000001000100000000000000
000000110000100000001000100000000000000
000000000011100000001000100000000000000
011000000000010000001000100000000000000
000010010000010000001000100000000000000
001001000000001000001000100000000000000
010000100000001000001000100000000000000
000010001000001000001000100000000000000
100000000001001000001000100000000000000
001000001000000100001000100000000000000
000000010000001100001000100000000000000
000000100001000010001000100000000000000
100000000000010010001000100000000000000
000010000000000110001000100000000000000
000101000000000001001000100000000000000
010000010000000001001000100000000000000
100000000100000001001000100000000000000
001000000000100001001000100000000000000
000100000000100000101000100000000000000
000000100000000100101000100000000000000
000000010000000010101000100000000000000
000000001000000001101000100000000000000
100100000000000000011000100000000000000
000000010100000000011000100000000000000
000001000000100000011000100000000000000
001000000000000000111000100000000000000
100011000000000000000100100000000000000
001100010000000000000100100000000000000
010000011000000000000100100000000000000
001000001100000000000100100000000000000
000010100010000000000100100000000000000
000100000110000000000100100000000000000
001000100000100000000100100000000000000
000001000010100000000100100000000000000
110000000000010000000100100000000000000
000000000101010000000100100000000000000
010000000010001000000100100000000000000
100000000000101000000100100000000000000
000001100000000100000100100000000000000
000010001000000100000100100000000000000
000100000000010100000100100000000000000
001010000000000010000100100000000000000
000000000001100010000100100000000000000
000000001000001010000100100000000000000
100000000000000110000100100000000000000
000001010000000001000100100000000000000
000000100001000001000100100000000000000
000000000010000101000100100000000000000
000010000100000000100100100000000000000
000100000001000000100100100000000000000
000000000000011000100100100000000000000
000000000011000000010100100000000000000
001000000000001000010100100000000000000
000000101000000000001100100000000000000
000010000001000000001100100000000000000
010000000000100000001100100000000000000
000100000000001000001100100000000000000
000001000000000010001100100000000000000
000000000000010000011100100000000000000
000011000100000000000010100000000000000
001001000010000000000010100000000000000
000100010010000000000010100000000000000
000000100110000000000010100000000000000
010000001001000000000010100000000000000
011000000000100000000010100000000000000
000001001000100000000010100000000000000
000000010001100000000010100000000000000
000000011000010000000010100000000000000
000100001000001000000010100000000000000
000000001100000100000010100000000000000
100000000001000100000010100000000000000
000000100000001100000010100000000000000
010000100000000010000010100000000000000
001000000001000010000010100000000000000
000100000000100010000010100000000000000
100000000000001010000010100000000000000
000000000010000110000010100000000000000
001100000000000001000010100000000000000
100010000000000001000010100000000000000
000000100000100001000010100000000000000
010000000000010001000010100000000000000
000010010000000000100010100000000000000
000100000000010000100010100000000000000
000000000000101000100010100000000000000
000000000100000001100010100000000000000
010000000000001000010010100000000000000
001000000000000100010010100000000000000
000001000000000010010010100000000000000
100000000000000000110010100000000000000
100000100000000000001010100000000000000
000000000100100000001010100000000000000
000001000000010000001010100000000000000
000000000010000001001010100000000000000
000010000000000000011010100000000000000
010000000000000100000110100000000000000
000000000100000010000110100000000000000
000000001000000001000110100000000000000
000000000010000000100110100000000000000
000000010000000000001110100000000000000
100001010000000000000001100000000000000
001010000100000000000001100000000000000
100100000001000000000001100000000000000
010000010001000000000001100000000000000
010001000000100000000001100000000000000
100000001000100000000001100000000000000
000010000010100000000001100000000000000
010100000000010000000001100000000000000
100000100000001000000001100000000000000
000001001000001000000001100000000000000
000100001000000100000001100000000000000
001000000000100100000001100000000000000
000000000010010100000001100000000000000
100010000000000010000001100000000000000
001000100000000010000001100000000000000
010000000010000010000001100000000000000
000000010000100010000001100000000000000
000000001010000001000001100000000000000
000001000000010001000001100000000000000
000000000100001001000001100000000000000
000000010100000000100001100000000000000
000000100010000000100001100000000000000
010000000000000100100001100000000000000
000100000000000010100001100000000000000
001001000000000000010001100000000000000
000010100000000000010001100000000000000
000000000001001000010001100000000000000
000000000000010010010001100000000000000
000000100000010000001001100000000000000
000000000100000100001001100000000000000
000000001000000010001001100000000000000
000000000001000001001001100000000000000
000010000000000000101001100000000000000
001000000010000000000101100000000000000
000100000000100000000101100000000000000
000000001000010000000101100000000000000
000010000000001000000101100000000000000
000000010000000100000101100000000000000
000001000000000000100101100000000000000
010000000000000000010101100000000000000
000001000001000000000011100000000000000
100000000000010000000011100000000000000
000000000010001000000011100000000000000
000000010000000001000011100000000000000
001000000000000000100011100000000000000
111010000000000000000000010000000000000
100101100000000000000000010000000000000
001101010000000000000000010000000000000
010100110000000000000000010000000000000
101000011000000000000000010000000000000
000111000100000000000000010000000000000
100010010100000000000000010000000000000
000100011100000000000000010000000000000
100001001010000000000000010000000000000
010000011010000000000000010000000000000
010010000110000000000000010000000000000
000001010110000000000000010000000000000
001011000001000000000000010000000000000
100100010001000000000000010000000000000
001100001001000000000000010000000000000
010100000101000000000000010000000000000
000001100101000000000000010000000000000
100000000111000000000000010000000000000
011100000000100000000000010000000000000
001010010000100000000000010000000000000
000101001000100000000000010000000000000
010001000100100000000000010000000000000
000000110100100000000000010000000000000
110000000010100000000000010000000000000
000011000010100000000000010000000000000
101000000001100000000000010000000000000
000000001011100000000000010000000000000
100010100000010000000000010000000000000
110000001000010000000000010000000000000
000100101000010000000000010000000000000
001010000100010000000000010000000000000
010010000001010000000000010000000000000
001000000011010000000000010000000000000
010000010000110000000000010000000000000
100110000000001000000000010000000000000
001001100000001000000000010000000000000
100000110000001000000000010000000000000
000010011000001000000000010000000000000
010100000010001000000000010000000000000
000000100110001000000000010000000000000
010001000001001000000000010000000000000
001000010001001000000000010000000000000
000000101001001000000000010000000000000
000100000100101000000000010000000000000
000001000100011000000000010000000000000
000010000010011000000000010000000000000
110001000000000100000000010000000000000
100010001000000100000000010000000000000
000001101000000100000000010000000000000
000010100010000100000000010000000000000
000100010010000100000000010000000000000
000000001110000100000000010000000000000
000110000000100100000000010000000000000
000000100001100100000000010000000000000
000010010000010100000000010000000000000
001000001000010100000000010000000000000
000001000000110100000000010000000000000
000100001000001100000000010000000000000
000000010000101100000000010000000000000
000000100000011100000000010000000000000
101000100000000010000000010000000000000
000011010000000010000000010000000000000
010001001000000010000000010000000000000
001100000010000010000000010000000000000
000010001010000010000000010000000000000
100010000001000010000000010000000000000
000101000001000010000000010000000000000
001001000000100010000000010000000000000
000010100000100010000000010000000000000
000000000101100010000000010000000000000
010000100000010010000000010000000000000
000000010001010010000000010000000000000
000000001000101010000000010000000000000
000001000010000110000000010000000000000
000000000100010110000000010000000000000
100000000000001110000000010000000000000
101001000000000001000000010000000000000
000110100000000001000000010000000000000
100000100100000001000000010000000000000
000010010010000001000000010000000000000
000000101010000001000000010000000000000
000000001101000001000000010000000000000
011000000000010001000000010000000000000
100100000000010001000000010000000000000
000000110000010001000000010000000000000
000000000110010001000000010000000000000
000001000000101001000000010000000000000
000000000001011001000000010000000000000
000010000001000101000000010000000000000
000000010100000011000000010000000000000
000000000010100011000000010000000000000
001000000000001011000000010000000000000
110000000100000000100000010000000000000
000001001100000000100000010000000000000
001000010010000000100000010000000000000
000000011001000000100000010000000000000
000000100011000000100000010000000000000
010000100000100000100000010000000000000
101000000000010000100000010000000000000
000000000010110000100000010000000000000
000010000000101000100000010000000000000
000000001000011000100000010000000000000
001010000000000100100000010000000000000
000100000100000100100000010000000000000
000000000001010100100000010000000000000
000100010000000010100000010000000000000
000001000000010010100000010000000000000
000000001000100001100000010000000000000
000001000000000101100000010000000000000
000000100000000011100000010000000000000
010101000000000000010000010000000000000
000000111000000000010000010000000000000
001000100100000000010000010000000000000
101000000010000000010000010000000000000
010000100010000000010000010000000000000
011000000001000000010000010000000000000
000100010000100000010000010000000000000
000100000010010000010000010000000000000
000000010100001000010000010000000000000
000000000011001000010000010000000000000
001000000000101000010000010000000000000
010000000000011000010000010000000000000
001100000000000100010000010000000000000
000001000001000100010000010000000000000
100000001000000010010000010000000000000
000000000000110010010000010000000000000
000100000000001010010000010000000000000
000010000000000110010000010000000000000
000001100000000001010000010000000000000
000000000100100001010000010000000000000
000000000010000101010000010000000000000
001001000000000000110000010000000000000
000100100000000000110000010000000000000
000010010000000000110000010000000000000
100000000001000000110000010000000000000
010000000000000010110000010000000000000
000000000000001001110000010000000000000
001010000010000000001000010000000000000
110000000001000000001000010000000000000
000001001001000000001000010000000000000
100100000000100000001000010000000000000
001000100000100000001000010000000000000
000000000110100000001000010000000000000
000011000000010000001000010000000000000
010000000010010000001000010000000000000
000010100000001000001000010000000000000
010000001000001000001000010000000000000
000000010010001000001000010000000000000
000100000000011000001000010000000000000
000000010001000100001000010000000000000
000001000000001100001000010000000000000
010000010000000010001000010000000000000
000000001100000010001000010000000000000
001000000000010010001000010000000000000
000010001000000001001000010000000000000
001000000100000001001000010000000000000
000000000011000001001000010000000000000
100000000000000101001000010000000000000
011000000000000000101000010000000000000
100010000000000000101000010000000000000
000000100100000000101000010000000000000
000000000001001000101000010000000000000
000000000010000010101000010000000000000
000000010000000001101000010000000000000
000001000100000000011000010000000000000
000000000001010000011000010000000000000
000000001000000100011000010000000000000
000000100000000010011000010000000000000
100001010000000000000100010000000000000
010100001000000000000100010000000000000
011000000100000000000100010000000000000
000110000001000000000100010000000000000
000001000011000000000100010000000000000
000010000100100000000100010000000000000
000100000010100000000100010000000000000
010001000000010000000100010000000000000
000000011000010000000100010000000000000
000000000001110000000100010000000000000
001100000000001000000100010000000000000
000001001000001000000100010000000000000
100000000100001000000100010000000000000
000100100000000100000100010000000000000
001000010000000100000100010000000000000
000001000100000100000100010000000000000
010000000000100100000100010000000000000
000100000100000010000100010000000000000
000000001000000110000100010000000000000
100000000010000001000100010000000000000
000000010000100001000100010000000000000
010000000000001001000100010000000000000
000001000000000011000100010000000000000
000010100000000000100100010000000000000
001000001000000000100100010000000000000
010000000010000000100100010000000000000
000100000000010000100100010000000000000
100000000000000010100100010000000000000
100000000000100000010100010000000000000
000010000000010000010100010000000000000
000000010000000010010100010000000000000
000000001000000001010100010000000000000
000000000100000000110100010000000000000
101000000000000000001100010000000000000
010010000000000000001100010000000000000
000000001010000000001100010000000000000
000000100000010000001100010000000000000
000100000000000000011100010000000000000
010001100000000000000010010000000000000
110000010000000000000010010000000000000
000110001000000000000010010000000000000
001000001100000000000010010000000000000
000100000110000000000010010000000000000
000001010001000000000010010000000000000
000010000011000000000010010000000000000
100000001000100000000010010000000000000
100001000000010000000010010000000000000
000100010000010000000010010000000000000
000000100001010000000010010000000000000
011000000000001000000010010000000000000
000000000010101000000010010000000000000
001000000001000100000010010000000000000
010000000000010100000010010000000000000
000000110000000010000010010000000000000
000001000100000010000010010000000000000
000010000000001010000010010000000000000
000101000000000001000010010000000000000
000000000000110001000010010000000000000
000000000100000101000010010000000000000
010000000000000011000010010000000000000
000000101000000000100010010000000000000
000000010000100000100010010000000000000
100000000000001000100010010000000000000
000000000001000010100010010000000000000
000001000010000000010010010000000000000
000010000000100000010010010000000000000
000000000000001100010010010000000000000
000000000001100000001010010000000000000
000100000000000100001010010000000000000
100000000000000000011010010000000000000
000000010100000000000110010000000000000
100000000001000000000110010000000000000
000001000000100000000110010000000000000
001000000000010000000110010000000000000
000010000000000100000110010000000000000
000000100000000001000110010000000000000
000000000000001000001110010000000000000
100011000000000000000001010000000000000
000001100010000000000001010000000000000
000100100001000000000001010000000000000
000010001001000000000001010000000000000
000000010011000000000001010000000000000
100000010000100000000001010000000000000
001000000100100000000001010000000000000
001100000000010000000001010000000000000
000000100100010000000001010000000000000
000000001000110000000001010000000000000
000000001100001000000001010000000000000
100000000000011000000001010000000000000
100000100000000100000001010000000000000
000010000100000100000001010000000000000
000000000110000010000001010000000000000
010000000000100010000001010000000000000
000000010000000110000001010000000000000
001000010000000001000001010000000000000
000100000000100001000001010000000000000
000010000000010001000001010000000000000
010000000000000101000001010000000000000
000000000001000011000001010000000000000
000110000000000000100001010000000000000
010001000000000000100001010000000000000
000000010000010000100001010000000000000
001000000000001000100001010000000000000
100000000000000001100001010000000000000
000001001000000000010001010000000000000
100000000100000000010001010000000000000
000010000000001000010001010000000000000
000000000000010100010001010000000000000
000000000010000000110001010000000000000
100000001000000000001001010000000000000
001000000000000100001001010000000000000
000100000000000010001001010000000000000
000000100000000001001001010000000000000
010000000000000000011001010000000000000
010000010000000000000101010000000000000
000000000010010000000101010000000000000
000000100000001000000101010000000000000
000000000001000000100101010000000000000
000001000000000000001101010000000000000
001000000000000010000011010000000000000
000000000010000001000011010000000000000
000000000100000000100011010000000000000
000000000001000000010011010000000000000
000000001000000000000111010000000000000
010000101000000000000000110000000000000
000101000010000000000000110000000000000
010010000000100000000000110000000000000
001000001000100000000000110000000000000
001000100000010000000000110000000000000
010000000100010000000000110000000000000
000001000001010000000000110000000000000
001010000000001000000000110000000000000
100001000000001000000000110000000000000
010000010000000100000000110000000000000
000000100100000100000000110000000000000
100000000000010100000000110000000000000
100000010000000010000000110000000000000
000010000100000010000000110000000000000
000100000000010010000000110000000000000
000000000001001010000000110000000000000
010001000000000001000000110000000000000
000100010000000001000000110000000000000
001000000001000001000000110000000000000
100000000000100001000000110000000000000
000000001000010001000000110000000000000
100100000000000000100000110000000000000
000000000101000000100000110000000000000
000000100000001000100000110000000000000
000000000010000100100000110000000000000
000000001010000000010000110000000000000
000000010001000000010000110000000000000
001000000000000010010000110000000000000
000010000000000001010000110000000000000
000100100000000000001000110000000000000
000001010000000000001000110000000000000
100000000010000000001000110000000000000
000000000000100100001000110000000000000
000000000000001001001000110000000000000
000000010000001000000100110000000000000
000000000010000010000100110000000000000
000000000100000001000100110000000000000
000000000000100000100100110000000000000
000001000000000000010100110000000000000
000100000001000000000010110000000000000
000010000000010000000010110000000000000
000000000100001000000010110000000000000
000001000000000100000010110000000000000
000000001000000010000010110000000000000
000000100000000000010010110000000000000
001000000000000000001010110000000000000
000000100000100000000001110000000000000
010000000000001000000001110000000000000
000000000001000100000001110000000000000
000000001000000000100001110000000000000
000100000000000000010001110000000000000
100000000000000000000101110000000000000
011101000000000000000000001000000000000
010010110000000000000000001000000000000
000110101000000000000000001000000000000
001010011000000000000000001000000000000
010100001100000000000000001000000000000
000011100010000000000000001000000000000
100001010010000000000000001000000000000
010001001010000000000000001000000000000
000010001110000000000000001000000000000
101100000001000000000000001000000000000
100010000101000000000000001000000000000
010000100101000000000000001000000000000
001000001101000000000000001000000000000
001001000011000000000000001000000000000
000000101011000000000000001000000000000
110000100000100000000000001000000000000
000101100000100000000000001000000000000
010010001000100000000000001000000000000
101000000100100000000000001000000000000
000110000100100000000000001000000000000
001010000010100000000000001000000000000
000000110010100000000000001000000000000
010000000011100000000000001000000000000
001110000000010000000000001000000000000
000101001000010000000000001000000000000
000010100100010000000000001000000000000
100000010100010000000000001000000000000
001000100010010000000000001000000000000
000000011010010000000000001000000000000
011000000001010000000000001000000000000
000001100001010000000000001000000000000
010100000000110000000000001000000000000
100001000000110000000000001000000000000
000000000101110000000000001000000000000
100011000000001000000000001000000000000
010001010000001000000000001000000000000
100000101000001000000000001000000000000
011000000100001000000000001000000000000
000010010100001000000000001000000000000
000101000010001000000000001000000000000
100000000110001000000000001000000000000
001001000000101000000000001000000000000
000100000001101000000000001000000000000
001000001000011000000000001000000000000
101001000000000100000000001000000000000
010011000000000100000000001000000000000
100010100000000100000000001000000000000
000100110000000100000000001000000000000
010000011000000100000000001000000000000
000001001100000100000000001000000000000
001010000001000100000000001000000000000
000000010011000100000000001000000000000
001000100000100100000000001000000000000
000100001000100100000000001000000000000
000000010100100100000000001000000000000
100000000010100100000000001000000000000
000010000010010100000000001000000000000
000000100010001100000000001000000000000
000001000001001100000000001000000000000
101010000000000010000000001000000000000
011000100000000010000000001000000000000
100100100000000010000000001000000000000
010001000100000010000000001000000000000
000000110100000010000000001000000000000
000001010001000010000000001000000000000
000010001001000010000000001000000000000
000000000111000010000000001000000000000
000011000000010010000000001000000000000
000000010000110010000000001000000000000
000001001000001010000000001000000000000
000100000100001010000000001000000000000
100000000001001010000000001000000000000
000000100000011010000000001000000000000
000010000100000110000000001000000000000
000000001000010110000000001000000000000
000000010000001110000000001000000000000
010100010000000001000000001000000000000
100100001000000001000000001000000000000
000001101000000001000000001000000000000
001000100100000001000000001000000000000
101000000010000001000000001000000000000
110000000001000001000000001000000000000
000110000001000001000000001000000000000
000001000101000001000000001000000000000
010001000000100001000000001000000000000
000010100000100001000000001000000000000
000100100000010001000000001000000000000
000001010000010001000000001000000000000
000000000010110001000000001000000000000
001000010000001001000000001000000000000
000000001000101001000000001000000000000
000000000100010101000000001000000000000
000000100001000011000000001000000000000
100000000000100011000000001000000000000
000000000010001011000000001000000000000
010000000000000111000000001000000000000
100101000000000000100000001000000000000
010100100000000000100000001000000000000
000011010000000000100000001000000000000
010000010010000000100000001000000000000
000001001001000000100000001000000000000
000000010101000000100000001000000000000
000000000110100000100000001000000000000
001100000000001000100000001000000000000
010010000000001000100000001000000000000
000000011000001000100000001000000000000
000000000011001000100000001000000000000
110000000000000100100000001000000000000
000000100000010100100000001000000000000
000000000000101100100000001000000000000
100000010000000010100000001000000000000
000001000000100010100000001000000000000
000000001010000001100000001000000000000
000000000001010001100000001000000000000
000100000000000101100000001000000000000
110000000100000000010000001000000000000
011000000010000000010000001000000000000
100000001010000000010000001000000000000
000000100110000000010000001000000000000
100000100001000000010000001000000000000
000100001001000000010000001000000000000
000000001100100000010000001000000000000
000000010001100000010000001000000000000
001000010000010000010000001000000000000
010100000000001000010000001000000000000
000000000001011000010000001000000000000
000001000000010100010000001000000000000
000000000100001100010000001000000000000
000101000000000010010000001000000000000
000010000010000010010000001000000000000
000000000000101010010000001000000000000
000010001000000001010000001000000000000
100000000000010001010000001000000000000
000000100000001001010000001000000000000
100010000000000000110000001000000000000
000000000100010000110000001000000000000
000000100000000010110000001000000000000
000000010000000001110000001000000000000
001010100000000000001000001000000000000
100001000100000000001000001000000000000
000000011100000000001000001000000000000
000100010010000000001000001000000000000
010100000001000000001000001000000000000
001000010001000000001000001000000000000
001100000000100000001000001000000000000
101000000000010000001000001000000000000
000010001000010000001000001000000000000
000010000001001000001000001000000000000
100000010000000100001000001000000000000
000000001010000100001000001000000000000
000000000001100100001000001000000000000
000100000000010100001000001000000000000
001000000000001100001000001000000000000
000110000000000010001000001000000000000
000000100000100010001000001000000000000
010000000100000001001000001000000000000
000000000000011001001000001000000000000
000010000000000101001000001000000000000
000001000000000011001000001000000000000
000000110000000000101000001000000000000
100000000000100000101000001000000000000
000000000010010000101000001000000000000
000000000001000010101000001000000000000
000100100000000000011000001000000000000
000010010000000000011000001000000000000
000001001000000000011000001000000000000
010000000000100000011000001000000000000
001000000000000001011000001000000000000
000000000000000100111000001000000000000
110000000010000000000100001000000000000
000101000001000000000100001000000000000
011000000000100000000100001000000000000
000000100100100000000100001000000000000
010010000000010000000100001000000000000
000100010000010000000100001000000000000
000000000011010000000100001000000000000
000001100000001000000100001000000000000
001000000001001000000100001000000000000
100000000000011000000100001000000000000
000001010000000100000100001000000000000
001000000100000100000100001000000000000
000000001001000100000100001000000000000
000010000000001100000100001000000000000
000000001000100010000100001000000000000
000000100000000110000100001000000000000
100000100000000001000100001000000000000
001000001000000001000100001000000000000
000000000110000001000100001000000000000
000100000000001001000100001000000000000
101000000000000000100100001000000000000
000001000100000000100100001000000000000
000100000010000000100100001000000000000
000000000001100000100100001000000000000
010000000000000010100100001000000000000
001100000000000000010100001000000000000
010001000000000000010100001000000000000
000000010010000000010100001000000000000
000000000000100100010100001000000000000
100000000000000010010100001000000000000
000000000001000001010100001000000000000
000000001000000000110100001000000000000
000000100010000000001100001000000000000
000000000000101000001100001000000000000
000000000100000010001100001000000000000
000000010000000001001100001000000000000
010000101000000000000010001000000000000
100000011000000000000010001000000000000
001010000100000000000010001000000000000
001100000010000000000010001000000000000
000011000000100000000010001000000000000
000000100001100000000010001000000000000
100100000000010000000010001000000000000
000001000010010000000010001000000000000
000010000001010000000010001000000000000
001000100000001000000010001000000000000
000000001100001000000010001000000000000
000000000000111000000010001000000000000
000110000000000100000010001000000000000
000000100100000100000010001000000000000
010000000010000100000010001000000000000
110000000000000010000010001000000000000
000010010000000010000010001000000000000
000100001000000010000010001000000000000
000000100010000010000010001000000000000
001000000000010010000010001000000000000
000010000010000001000010001000000000000
100000000000000101000010001000000000000
000000000100000011000010001000000000000
010000000001000000100010001000000000000
000000001000010000100010001000000000000
001000000000000100100010001000000000000
000000100000000001100010001000000000000
000001010000000000010010001000000000000
000100000100000000010010001000000000000
001000000001000000010010001000000000000
000010000000001000010010001000000000000
010000000000000001010010001000000000000
100000000001000000001010001000000000000
010000000000010000001010001000000000000
000001000000001000001010001000000000000
000000001000000001001010001000000000000
000000000100000000101010001000000000000
000000000010000000011010001000000000000
010100000000000000000110001000000000000
001001000000000000000110001000000000000
000000000101000000000110001000000000000
100000000000100000000110001000000000000
000000010000001000000110001000000000000
000010000000000000001110001000000000000
110000010000000000000001001000000000000
001000110000000000000001001000000000000
011000001000000000000001001000000000000
000011000100000000000001001000000000000
000100000110000000000001001000000000000
000010000011000000000001001000000000000
000000101000100000000001001000000000000
000001000001100000000001001000000000000
100010000000010000000001001000000000000
010000000100010000000001001000000000000
010000100000001000000001001000000000000
000010001000001000000001001000000000000
000000010000101000000001001000000000000
001100000000000100000001001000000000000
000000000001010100000001001000000000000
000100000000100010000001001000000000000
001000000000001010000001001000000000000
000000011000000001000001001000000000000
000000100010000001000001001000000000000
000001000000000101000001001000000000000
000010100000000000100001001000000000000
100000000100000000100001001000000000000
000000000000011000100001001000000000000
000000000010000010100001001000000000000
001000000000000001100001001000000000000
101000000000000000010001001000000000000
000000010100000000010001001000000000000
000000001000010000010001001000000000000
010000000000000100010001001000000000000
000000000000100001010001001000000000000
100000000010000000001001001000000000000
000000100001000000001001001000000000000
000001000000010000001001001000000000000
000000000000000110001001001000000000000
100000001000000000000101001000000000000
000000000000110000000101001000000000000
000010000000000010000101001000000000000
010000000000000000001101001000000000000
000000001010000000000011001000000000000
010000000000100000000011001000000000000
000000100000010000000011001000000000000
000100000000001000000011001000000000000
000001000000000010000011001000000000000
000000010000000000100011001000000000000
000000000000000100000111001000000000000
110010000000000000000000101000000000000
010001100000000000000000101000000000000
100100010000000000000000101000000000000
100001001000000000000000101000000000000
000000110001000000000000101000000000000
000010010000100000000000101000000000000
000001000100100000000000101000000000000
000000001001100000000000101000000000000
100000100000010000000000101000000000000
010000001000010000000000101000000000000
000100000010010000000000101000000000000
000110000000001000000000101000000000000
000000010010001000000000101000000000000
000000000100011000000000101000000000000
000000000110000100000000101000000000000
010000000000001100000000101000000000000
010000010000000010000000101000000000000
100000000100000010000000101000000000000
000001000010000010000000101000000000000
000000000011000001000000101000000000000
001000000000010001000000101000000000000
100000000000001001000000101000000000000
000000001000000011000000101000000000000
000100001000000000100000101000000000000
000010000000010000100000101000000000000
000001000000001000100000101000000000000
001000000000000010100000101000000000000
000000000000100001100000101000000000000
000011000000000000010000101000000000000
001000100000000000010000101000000000000
000000001000001000010000101000000000000
000100000000000100010000101000000000000
010000000000000000110000101000000000000
000000100100000000001000101000000000000
010000000010000000001000101000000000000
000001000000000100001000101000000000000
000000000000001010001000101000000000000
000000000001000000011000101000000000000
010000000100000000000100101000000000000
100000000001000000000100101000000000000
000100000000000010000100101000000000000
000010000000000001000100101000000000000
000000010000000000100100101000000000000
001000000000000000001100101000000000000
001000001000000000000010101000000000000
100000000010000000000010101000000000000
000000000001001000000010101000000000000
000000010000000100000010101000000000000
000000000000100000010010101000000000000
000000100000000000000110101000000000000
100000000000000100000001101000000000000
000100000000000001000001101000000000000
000000000001000000100001101000000000000
000000000010000000010001101000000000000
000000000000100000001001101000000000000
000000000100000000000011101000000000000
001000010100000000000000011000000000000
100010000010000000000000011000000000000
000010100001000000000000011000000000000
100000001001000000000000011000000000000
001001000000010000000000011000000000000
000100000100010000000000011000000000000
000100010000001000000000011000000000000
001000000010001000000000011000000000000
000000100000101000000000011000000000000
000101000000000100000000011000000000000
010000100000000100000000011000000000000
100000000100000100000000011000000000000
100001000000000010000000011000000000000
001000001000000010000000011000000000000
000000010010000010000000011000000000000
010000000000001010000000011000000000000
100000010000000001000000011000000000000
010000001000000001000000011000000000000
000001000010000001000000011000000000000
000010000000001001000000011000000000000
000000000000100101000000011000000000000
001000100000000000100000011000000000000
000010001000000000100000011000000000000
000100000000100000100000011000000000000
010000000000010000100000011000000000000
000000000100001000100000011000000000000
100100000000000000010000011000000000000
010010000000000000010000011000000000000
000000000010100000010000011000000000000
000000010000000100010000011000000000000
000000000001000010010000011000000000000
000000000101000000001000011000000000000
000000001000100000001000011000000000000
100000000000001000001000011000000000000
000100000000000001001000011000000000000
000001000000000000101000011000000000000
000010010000000000000100011000000000000
000000101000000000000100011000000000000
010000000001000000000100011000000000000
000000000000010010000100011000000000000
000000000000000100100100011000000000000
101000000000000000000010011000000000000
000000001000000100000010011000000000000
000000000001000001000010011000000000000
000000000010000000100010011000000000000
000000000000010000010010011000000000000
000000100000000000001010011000000000000
000010000000100000000001011000000000000
000001000000001000000001011000000000000
000000000010000100000001011000000000000
000000100000000010000001011000000000000
000000000100000001000001011000000000000
000000010000000000001001011000000000000
000100000000000000000101011000000000000
000000010000010000000000111000000000000
001000000000000100000000111000000000000
000000000000100010000000111000000000000
000000000100000000010000111000000000000
000010000000000000001000111000000000000
010000000000000000000010111000000000000
001110100000000000000000000100000000000
100011001000000000000000000100000000000
100100101000000000000000000100000000000
001001011000000000000000000100000000000
110001000100000000000000000100000000000
000011010100000000000000000100000000000
000101001100000000000000000100000000000
110010000010000000000000000100000000000
100000110010000000000000000100000000000
001010000110000000000000000100000000000
101001000001000000000000000100000000000
000001110001000000000000000100000000000
010000101001000000000000000100000000000
001000100101000000000000000100000000000
000001000111000000000000000100000000000
010110000000100000000000000100000000000
100100010000100000000000000100000000000
100000001100100000000000000100000000000
010001000010100000000000000100000000000
001000010010100000000000000100000000000
000100000110100000000000000100000000000
000100100001100000000000000100000000000
000000010101100000000000000100000000000
011000010000010000000000000100000000000
000010110000010000000000000100000000000
100100000100010000000000000100000000000
001001000100010000000000000100000000000
010100000010010000000000000100000000000
000011000010010000000000000100000000000
100010000001010000000000000100000000000
000101000001010000000000000100000000000
000000011001010000000000000100000000000
001000000001110000000000000100000000000
000111000000001000000000000100000000000
100000011000001000000000000100000000000
000010100100001000000000000100000000000
000001010010001000000000000100000000000
010000001010001000000000000100000000000
000100010001001000000000000100000000000
000000001101001000000000000100000000000
100000000011001000000000000100000000000
001100000000101000000000000100000000000
000000110000101000000000000100000000000
001010000000011000000000000100000000000
010000100000011000000000000100000000000
000000000010111000000000000100000000000
100101000000000100000000000100000000000
010001100000000100000000000100000000000
001000101000000100000000000100000000000
010000010100000100000000000100000000000
001100000010000100000000000100000000000
000001001010000100000000000100000000000
000010100001000100000000000100000000000
100000000101000100000000000100000000000
010000000011000100000000000100000000000
000100100000010100000000000100000000000
100000000010010100000000000100000000000
000010000000110100000000000100000000000
000100000100001100000000000100000000000
010100100000000010000000000100000000000
001001100000000010000000000100000000000
010001010000000010000000000100000000000
000010011000000010000000000100000000000
001000001100000010000000000100000000000
000000100110000010000000000100000000000
000101000000100010000000000100000000000
000000001001100010000000000100000000000
000100010000010010000000000100000000000
000010000100010010000000000100000000000
000000001010010010000000000100000000000
010000000001010010000000000100000000000
000001000001001010000000000100000000000
000000010001000110000000000100000000000
000000100000100110000000000100000000000
010101000000000001000000000100000000000
001100010000000001000000000100000000000
010010010000000001000000000100000000000
100000010100000001000000000100000000000
001000100010000001000000000100000000000
000000011010000001000000000100000000000
100100000001000001000000000100000000000
000000101000100001000000000100000000000
000001000100100001000000000100000000000
000000000011100001000000000100000000000
000001100000001001000000000100000000000
100000000000101001000000000100000000000
000000001000011001000000000100000000000
000000100100000101000000000100000000000
000010000010000101000000000100000000000
010000000000100101000000000100000000000
000000010000001101000000000100000000000
000001000010000011000000000100000000000
100000000000010011000000000100000000000
000000000100001011000000000100000000000
000000001000000111000000000100000000000
001010001000000000100000000100000000000
010010000100000000100000000100000000000
000000110100000000100000000100000000000
000100010010000000100000000100000000000
010100000001000000100000000100000000000
100000001001000000100000000100000000000
011000000000100000100000000100000000000
000011000000100000100000000100000000000
000000100010100000100000000100000000000
001000100000010000100000000100000000000
000001010000010000100000000100000000000
000010010000001000100000000100000000000
000000101000001000100000000100000000000
000000000001011000100000000100000000000
000100001000000100100000000100000000000
000000000100010100100000000100000000000
100000000000100010100000000100000000000
000000000010001010100000000100000000000
100001000000000001100000000100000000000
000000010000100001100000000100000000000
010000000000010001100000000100000000000
000000000001000101100000000100000000000
001000000000000011100000000100000000000
101100000000000000010000000100000000000
010010100000000000010000000100000000000
001010010000000000010000000100000000000
000001101000000000010000000100000000000
100001000010000000010000000100000000000
001000001001000000010000000100000000000
000000100100100000010000000100000000000
000000001010100000010000000100000000000
000000000011010000010000000100000000000
100010000000001000010000000100000000000
000110000000000100010000000100000000000
001001000000000100010000000100000000000
000000001100000100010000000100000000000
000000000001100100010000000100000000000
011000000000000010010000000100000000000
100000000100000010010000000100000000000
000000010000001010010000000100000000000
000000000000010110010000000100000000000
010000001000000001010000000100000000000
000000100000010001010000000100000000000
000000000101000000110000000100000000000
000000000000101000110000000100000000000
100000000000000100110000000100000000000
000010000000000010110000000100000000000
011000000010000000001000000100000000000
001100000001000000001000000100000000000
010000000101000000001000000100000000000
000000010011000000001000000100000000000
100000100000100000001000000100000000000
010000010000100000001000000100000000000
000010000100100000001000000100000000000
000000000110010000001000000100000000000
000000001000110000001000000100000000000
101000000000001000001000000100000000000
000100001000001000001000000100000000000
001010000000000100001000000100000000000
000000000000101100001000000100000000000
110000000000000010001000000100000000000
000000100000001010001000000100000000000
000000000010000110001000000100000000000
000010100000000001001000000100000000000
000001000001000001001000000100000000000
000000000000010101001000000100000000000
000001000100000000101000000100000000000
100000000010000000101000000100000000000
010000000000001000101000000100000000000
000000010000000100101000000100000000000
010001000000000000011000000100000000000
100000000000010000011000000100000000000
000000000010001000011000000100000000000
000000010000000001011000000100000000000
000000001000000000111000000100000000000
111000000000000000000100000100000000000
000101010000000000000100000100000000000
100010000100000000000100000100000000000
010000100010000000000100000100000000000
000000001110000000000100000100000000000
000010001001000000000100000100000000000
001010000000100000000100000100000000000
000100001000100000000100000100000000000
000110000000010000000100000100000000000
100001000000010000000100000100000000000
010100000000001000000100000100000000000
000001000100001000000100000100000000000
100000010000000100000100000100000000000
000001000000100100000100000100000000000
010000001000000010000100000100000000000
000000000101000010000100000100000000000
000000000000110010000100000100000000000
000010000000001010000100000100000000000
000100000000000110000100000100000000000
000011000000000001000100000100000000000
000000010000010001000100000100000000000
001000000010000000100100000100000000000
000000000000001100100100000100000000000
000001000000000010100100000100000000000
000000100000000001100100000100000000000
000000011000000000010100000100000000000
010000000000010000010100000100000000000
000000000001001000010100000100000000000
000000000000100001010100000100000000000
000010010000000000001100000100000000000
000001001000000000001100000100000000000
000000100100000000001100000100000000000
001000000000010000001100000100000000000
100000000000000001001100000100000000000
000100000000000000101100000100000000000
000000000000000010011100000100000000000
100000000110000000000010000100000000000
011000000001000000000010000100000000000
000010100000100000000010000100000000000
001100000000010000000010000100000000000
000000010010010000000010000100000000000
001001000000001000000010000100000000000
100000100000001000000010000100000000000
000010001000001000000010000100000000000
000000000001101000000010000100000000000
101000000000000100000010000100000000000
000000110000000100000010000100000000000
000100000000100100000010000100000000000
010000000000001100000010000100000000000
000000101000000010000010000100000000000
000100000010000010000010000100000000000
000000000100100010000010000100000000000
000001000000000110000010000100000000000
100000001000000001000010000100000000000
000000000100010001000010000100000000000
000000010000000011000010000100000000000
010000010000000000100010000100000000000
000100000100000000100010000100000000000
000000000011000000100010000100000000000
000010000000000100100010000100000000000
010100000000000000010010000100000000000
000000100010000000010010000100000000000
000010000001000000010010000100000000000
000000000000110000010010000100000000000
001000000000000001010010000100000000000
000110000000000000001010000100000000000
001000100000000000001010000100000000000
000000001001000000001010000100000000000
000000000000010010001010000100000000000
010000000000000001001010000100000000000
000000000000100000101010000100000000000
000000000100000000011010000100000000000
000000010001000000000110000100000000000
000000000000010100000110000100000000000
000000000010000001000110000100000000000
000000001000000000100110000100000000000
001000010100000000000001000100000000000
010000001100000000000001000100000000000
000101000010000000000001000100000000000
000110000001000000000001000100000000000
000001100000010000000001000100000000000
100000001000010000000001000100000000000
000000010000110000000001000100000000000
010010000000001000000001000100000000000
000000100001001000000001000100000000000
000001000000101000000001000100000000000
110000000000000100000001000100000000000
000100010000000100000001000100000000000
000000000110000100000001000100000000000
000000000000011100000001000100000000000
000011000000000010000001000100000000000
000000010010000010000001000100000000000
001000000001000010000001000100000000000
100000000000001010000001000100000000000
011000000000000001000001000100000000000
000001001000000001000001000100000000000
000010000100000001000001000100000000000
000000010001000001000001000100000000000
000100000000001001000001000100000000000
100000100000000000100001000100000000000
000001000001000000100001000100000000000
010000000000000010100001000100000000000
000000000010000001100001000100000000000
001000000000100000010001000100000000000
000000000100001000010001000100000000000
000100000000000010010001000100000000000
000000010000000000110001000100000000000
000000101000000000001001000100000000000
000010000010000000001001000100000000000
000100000000100000001001000100000000000
000001000000000100001001000100000000000
001000000000000000101001000100000000000
100100000000000000000101000100000000000
010000000000100000000101000100000000000
001000000000001000000101000100000000000
000000100000000100000101000100000000000
000000000100000000100101000100000000000
000000000010000000010101000100000000000
000000000001000000001101000100000000000
001010000000000000000011000100000000000
000100100000000000000011000100000000000
000000000010100000000011000100000000000
010000000000010000000011000100000000000
000000001000000100000011000100000000000
100000000000000000010011000100000000000
000001000000000000000111000100000000000
100010100000000000000000100100000000000
110000010000000000000000100100000000000
011000001000000000000000100100000000000
000100011000000000000000100100000000000
001100000100000000000000100100000000000
000001100010000000000000100100000000000
000010000011000000000000100100000000000
000001000001100000000000100100000000000
000000010100010000000000100100000000000
000000100000110000000000100100000000000
010001000000001000000000100100000000000
001000000010001000000000100100000000000
001000010000000100000000100100000000000
000001000100000100000000100100000000000
000000001000010100000000100100000000000
000110000000000010000000100100000000000
100000000010000010000000100100000000000
000000000000101010000000100100000000000
101000000000000001000000100100000000000
000010000000010001000000100100000000000
000100000000000101000000100100000000000
000000001100000000100000100100000000000
000000010001000000100000100100000000000
100000000000001000100000100100000000000
000000100000000010100000100100000000000
000001010000000000010000100100000000000
010000000010000000010000100100000000000
000000000000001100010000100100000000000
000000000001000001010000100100000000000
000100000000000000110000100100000000000
010100000000000000001000100100000000000
000000001010000000001000100100000000000
000000000100001000001000100100000000000
100000000000000100001000100100000000000
001000000000000010001000100100000000000
000000000000010000101000100100000000000
010000000001000000000100100100000000000
000000010000100000000100100100000000000
000000100000001000000100100100000000000
000000000000000011000100100100000000000
100000000000000000010100100100000000000
010000000100000000000010100100000000000
100000000000100000000010100100000000000
000000000000011000000010100100000000000
000001000000000001000010100100000000000
001000000000000000000110100100000000000
000000000101000000000001100100000000000
001000000000010000000001100100000000000
000000010000001000000001100100000000000
000010000000000100000001100100000000000
000000100000000001000001100100000000000
000000001000000000010001100100000000000
000000000000000010000011100100000000000
011001000000000000000000010100000000000
001000110000000000000000010100000000000
010010001000000000000000010100000000000
010000100100000000000000010100000000000
100100000010000000000000010100000000000
100001000000100000000000010100000000000
000000011000100000000000010100000000000
100000010000010000000000010100000000000
000001001000010000000000010100000000000
000000100010010000000000010100000000000
000000000100110000000000010100000000000
010000010000001000000000010100000000000
001000000100001000000000010100000000000
000010000001001000000000010100000000000
000011000000000100000000010100000000000
000000001001000100000000010100000000000
000000000010001100000000010100000000000
000000000011000010000000010100000000000
001000000000000110000000010100000000000
001000001000000001000000010100000000000
010000000010000001000000010100000000000
000000100001000001000000010100000000000
000000000001100000100000010100000000000
000100000000001000100000010100000000000
010000000000000100100000010100000000000
000000000100000001100000010100000000000
110000000000000000010000010100000000000
000010000100000000010000010100000000000
000001000000001000010000010100000000000
000000100000000100010000010100000000000
000100000000000001010000010100000000000
000000000000010000110000010100000000000
000001100000000000001000010100000000000
000100010000000000001000010100000000000
000000000100000100001000010100000000000
000010000000000010001000010100000000000
001000000000000000011000010100000000000
000000010010000000000100010100000000000
001000000001000000000100010100000000000
000000100000000010000100010100000000000
000000000000000101000100010100000000000
000000000000100000001100010100000000000
001000000010000000000010010100000000000
010000000000100000000010010100000000000
100000000000000010000010010100000000000
000010000000000001000010010100000000000
000001000000000000100010010100000000000
000000001000000000010010010100000000000
000100000000000000000110010100000000000
000100000100000000000001010100000000000
010000000001000000000001010100000000000
000000000000100100000001010100000000000
000000001000000010000001010100000000000
000000000000010000001001010100000000000
000000010000000000000011010100000000000
100000001000000000000000110100000000000
010000000000000010000000110100000000000
000010000000000000100000110100000000000
000000000000100000010000110100000000000
000000000001000000001000110100000000000
000000000000010000000100110100000000000
000000000010000000000001110100000000000
101000001000000000000000001100000000000
000100001010000000000000001100000000000
010001000001000000000000001100000000000
100000010001000000000000001100000000000
100010000000100000000000001100000000000
000001010000100000000000001100000000000
010000000100100000000000001100000000000
000100100000001000000000001100000000000
000010000010001000000000001100000000000
000010001000000100000000001100000000000
000100000001000100000000001100000000000
000000010000010100000000001100000000000
000010100000000010000000001100000000000
001000010000000010000000001100000000000
010000000010000010000000001100000000000
010000100000000001000000001100000000000
000100000100000001000000001100000000000
000000001001000001000000001100000000000
001000000000000101000000001100000000000
010000001000000000100000001100000000000
001000000100000000100000001100000000000
000000100001000000100000001100000000000
000001000000000100100000001100000000000
000000000000010010100000001100000000000
000100010000000000010000001100000000000
000001000100000000010000001100000000000
000010000000010000010000001100000000000
001000000000001000010000001100000000000
000000000010000100010000001100000000000
100100000000000000001000001100000000000
010010000000000000001000001100000000000
001001000000000000001000001100000000000
000000000001010000001000001100000000000
000000001000000010001000001100000000000
000000000000100001001000001100000000000
000000000010100000000100001100000000000
000000000100010000000100001100000000000
010000000000000100000100001100000000000
000010000000000000100100001100000000000
000000100000000000010100001100000000000
000001001000000000000010001100000000000
000000010100000000000010001100000000000
001000000000100000000010001100000000000
000000000000001001000010001100000000000
100000000000000000100010001100000000000
000000000000000010010010001100000000000
010100000000000000000001001100000000000
000000000100000010000001001100000000000
100000000000000001000001001100000000000
000000000000100000100001001100000000000
000000000001000000010001001100000000000
000000000000001000001001001100000000000
000000010000000000000101001100000000000
000001000000010000000000101100000000000
000000100000000100000000101100000000000
000000000001000010000000101100000000000
000000010000000001000000101100000000000
000000000010000000100000101100000000000
000000001000000000000100101100000000000
000010000000000000000010101100000000000
100000100000000000000000011100000000000
000000001000001000000000011100000000000
000100000000000010000000011100000000000
000000000000010001000000011100000000000
000000000010000000001000011100000000000
000001000000000000000100011100000000000
001000000000000000000001011100000000000
000111010000000000000000000010000000000
100001110000000000000000000010000000000
110100001000000000000000000010000000000
111000000100000000000000000010000000000
100110000100000000000000000010000000000
010001100100000000000000000010000000000
010010010100000000000000000010000000000
000100101100000000000000000010000000000
101100000010000000000000000010000000000
011000100010000000000000000010000000000
000001101010000000000000000010000000000
000010100110000000000000000010000000000
100000010110000000000000000010000000000
011001000001000000000000000010000000000
101000001001000000000000000010000000000
010000011001000000000000000010000000000
100001000101000000000000000010000000000
000101000011000000000000000010000000000
010100100000100000000000000010000000000
110000010000100000000000000010000000000
100001001000100000000000000010000000000
000000111000100000000000000010000000000
001000010100100000000000000010000000000
000100010010100000000000000010000000000
100100000001100000000000000010000000000
000000100011100000000000000010000000000
001011000000010000000000000010000000000
101000010000010000000000000010000000000
010010001000010000000000000010000000000
010000000110010000000000000010000000000
001000100001010000000000000010000000000
000100001001010000000000000010000000000
000010000011010000000000000010000000000
000010010000110000000000000010000000000
000000001010110000000000000010000000000
001100001000001000000000000010000000000
000001011000001000000000000010000000000
010010000010001000000000000010000000000
000100100010001000000000000010000000000
001010000001001000000000000010000000000
000001100001001000000000000010000000000
010001000000101000000000000010000000000
000010100000101000000000000010000000000
000000001100101000000000000010000000000
000100000000111000000000000010000000000
000011100000000100000000000010000000000
010000001100000100000000000010000000000
000001010010000100000000000010000000000
100000010001000100000000000010000000000
000000101001000100000000000010000000000
001000000101000100000000000010000000000
000010001000100100000000000010000000000
000000000110100100000000000010000000000
010000000001100100000000000010000000000
000110000000010100000000000010000000000
000000011000010100000000000010000000000
000101000000001100000000000010000000000
001000010000001100000000000010000000000
100000000010001100000000000010000000000
000000000001011100000000000010000000000
101001000000000010000000000010000000000
010010100000000010000000000010000000000
001000110000000010000000000010000000000
000100010100000010000000000010000000000
001000001010000010000000000010000000000
000110000001000010000000000010000000000
000000100101000010000000000010000000000
000001010000100010000000000010000000000
010000000010100010000000000010000000000
001000000001100010000000000010000000000
100000000010010010000000000010000000000
000010010000001010000000000010000000000
010000000001001010000000000010000000000
100000000000101010000000000010000000000
000001000000011010000000000010000000000
000010000010000110000000000010000000000
110010000000000001000000000010000000000
100101000000000001000000000010000000000
001010010000000001000000000010000000000
000100110000000001000000000010000000000
001000101000000001000000000010000000000
000001001100000001000000000010000000000
100000001010000001000000000010000000000
000100000110000001000000000010000000000
000000010011000001000000000010000000000
000010100000010001000000000010000000000
000000000100110001000000000010000000000
100000100000001001000000000010000000000
000010001000001001000000000010000000000
000001000010001001000000000010000000000
000000000101001001000000000010000000000
001000000000101001000000000010000000000
000000100000100101000000000010000000000
000000001000100011000000000010000000000
000000010000010011000000000010000000000
100011000000000000100000000010000000000
100100100000000000100000000010000000000
001010100000000000100000000010000000000
000110001000000000100000000010000000000
001001001000000000100000000010000000000
010000001010000000100000000010000000000
000100010001000000100000000010000000000
000000001101000000100000000010000000000
010010000000100000100000000010000000000
000000010100010000100000000010000000000
000000100010010000100000000010000000000
000000000001110000100000000010000000000
100000000000011000100000000010000000000
000000110000000100100000000010000000000
100000000000100100100000000010000000000
010000000000010100100000000010000000000
000000000100001100100000000010000000000
110000000000000010100000000010000000000
000000010010000010100000000010000000000
000001000001000010100000000010000000000
001000000000010010100000000010000000000
000000001000000110100000000010000000000
101000000000000001100000000010000000000
000000100001000001100000000010000000000
010000000000001001100000000010000000000
000000000010000101100000000010000000000
000000000100000011100000000010000000000
100010100000000000010000000010000000000
000101000100000000010000000010000000000
001001000010000000010000000010000000000
000000011010000000010000000010000000000
000010001001000000010000000010000000000
001010000000100000010000000010000000000
010000000100100000010000000010000000000
001100000000010000010000000010000000000
000001100000010000010000000010000000000
000000010001010000010000000010000000000
110000000000001000010000000010000000000
000100010000001000010000000010000000000
000000101000001000010000000010000000000
100100000000000100010000000010000000000
000001001000000100010000000010000000000
000000010100000100010000000010000000000
000000000000101100010000000010000000000
000010000100000010010000000010000000000
000000000010001010010000000010000000000
010000000000010001010000000010000000000
000000000001000101010000000010000000000
010000100000000000110000000010000000000
000000001000010000110000000010000000000
001000000000001000110000000010000000000
000000000000100010110000000010000000000
000100000000000001110000000010000000000
010110000000000000001000000010000000000
001001010000000000001000000010000000000
000101001000000000001000000010000000000
000000110100000000001000000010000000000
010000100001000000001000000010000000000
101000000000100000001000000010000000000
000100000100100000001000000010000000000
100000100000010000001000000010000000000
000000010010010000001000000010000000000
000000000101010000001000000010000000000
000000000001101000001000000010000000000
010001000000000100001000000010000000000
000011000000000010001000000010000000000
000100100000000010001000000010000000000
000000000110000010001000000010000000000
000000000000110010001000000010000000000
001100000000000001001000000010000000000
010000000010000001001000000010000000000
000000001000000101001000000010000000000
000000000000001011001000000010000000000
001000000100000000101000000010000000000
100000000001000000101000000010000000000
000000010000001000101000000010000000000
100000010000000000011000000010000000000
000000000010100000011000000010000000000
000000000000010100011000000010000000000
010000000000000010011000000010000000000
000001000000000001011000000010000000000
100000001100000000000100000010000000000
001100000001000000000100000010000000000
000110000000100000000100000010000000000
001000000010100000000100000010000000000
000000001001100000000100000010000000000
010000010000010000000100000010000000000
001000001000010000000100000010000000000
000001000010010000000100000010000000000
100001000000001000000100000010000000000
000000000011001000000100000010000000000
000000000100011000000100000010000000000
010100000000000100000100000010000000000
000010000100000100000100000010000000000
000101000000000010000100000010000000000
000000000000010110000100000010000000000
011000000000000001000100000010000000000
100000000000010001000100000010000000000
000000010000000101000100000010000000000
000000000001000011000100000010000000000
000001010000000000100100000010000000000
000000100000100000100100000010000000000
000000000000001010100100000010000000000
000000100010000000010100000010000000000
010000000001000000010100000010000000000
001000000000000100010100000010000000000
000000001000000010010100000010000000000
100000000000000000110100000010000000000
100010000000000000001100000010000000000
001000100000000000001100000010000000000
010000000000001000001100000010000000000
000000000001000100001100000010000000000
000000001000000000101100000010000000000
000000000100000000011100000010000000000
011100000000000000000010000010000000000
100100010000000000000010000010000000000
000010101000000000000010000010000000000
010001000010000000000010000010000000000
001000010001000000000010000010000000000
000000000111000000000010000010000000000
000001000100100000000010000010000000000
110000000000010000000010000010000000000
000101000000010000000010000010000000000
000010000100010000000010000010000000000
000011000000001000000010000010000000000
010000100000001000000010000010000000000
100000000001001000000010000010000000000
001010000000000100000010000010000000000
100000001000000100000010000010000000000
000000100010000100000010000010000000000
010000001000000010000010000010000000000
000000100000010010000010000010000000000
001000000100000001000010000010000000000
000000000010100001000010000010000000000
000000000000011001000010000010000000000
000001000000000101000010000010000000000
000010000000000011000010000010000000000
000001100000000000100010000010000000000
000000001000001000100010000010000000000
000100000001000000010010000010000000000
000000000000000110010010000010000000000
000000100000000001010010000010000000000
000000010000000000110010000010000000000
100001000000000000001010000010000000000
000000001100000000001010000010000000000
001000000000001000001010000010000000000
000000000000100100001010000010000000000
000000000000010000101010000010000000000
000001001000000000000110000010000000000
000000100100000000000110000010000000000
000000010010000000000110000010000000000
000100000000001000000110000010000000000
010000000000000000100110000010000000000
000010000000000000010110000010000000000
000000000000000001001110000010000000000
100000101000000000000001000010000000000
010000000011000000000001000010000000000
001100000000100000000001000010000000000
000001010000010000000001000010000000000
000110000000001000000001000010000000000
100000010000001000000001000010000000000
000000001001001000000001000010000000000
100010000000000100000001000010000000000
000100100000000100000001000010000000000
010000010000000100000001000010000000000
000001000100000100000001000010000000000
000000000000110100000001000010000000000
010100000000000010000001000010000000000
000000011000000010000001000010000000000
000010000000010010000001000010000000000
001000000000000110000001000010000000000
000000010100000001000001000010000000000
000010000001000001000001000010000000000
000000000010010001000001000010000000000
000000100000000011000001000010000000000
010000000100000000100001000010000000000
000000000010001000100001000010000000000
000000001000000001100001000010000000000
001000001000000000010001000010000000000
000010000010000000010001000010000000000
000000000001100000010001000010000000000
000001000000000010010001000010000000000
100000000000000001010001000010000000000
001010000000000000001001000010000000000
000000010001000000001001000010000000000
000001000000100000001001000010000000000
000000000000011000001001000010000000000
100000000000000010001001000010000000000
000100000000000000101001000010000000000
000011000000000000000101000010000000000
000100010000000000000101000010000000000
000000000100100000000101000010000000000
000000000000001001000101000010000000000
001000000000000000100101000010000000000
000000000000010000010101000010000000000
000000000010000000001101000010000000000
000000001000100000000011000010000000000
000000000000001010000011000010000000000
000000000001000000100011000010000000000
000000000100000000010011000010000000000
100000000000000000000111000010000000000
110000100000000000000000100010000000000
100000011000000000000000100010000000000
000100001010000000000000100010000000000
001000000110000000000000100010000000000
000010100001000000000000100010000000000
000011000000100000000000100010000000000
100001000000010000000000100010000000000
000000110000001000000000100010000000000
010000000100001000000000100010000000000
000000001000011000000000100010000000000
001001000000000100000000100010000000000
000000010000100100000000100010000000000
000000100000010100000000100010000000000
011000000000000010000000100010000000000
100100000000000010000000100010000000000
000010001000000010000000100010000000000
000000000011000010000000100010000000000
000000000000001110000000100010000000000
000001100000000001000000100010000000000
000000001001000001000000100010000000000
000100000000100001000000100010000000000
010000000000000101000000100010000000000
001100000000000000100000100010000000000
000000100100000000100000100010000000000
000001000010000000100000100010000000000
000000001000100000100000100010000000000
000010000000000100100000100010000000000
010000010000000000010000100010000000000
000000100000100000010000100010000000000
001000000000000001010000100010000000000
000000000001000000110000100010000000000
000100000000010000001000100010000000000
000000000010000100001000100010000000000
000010000000000001001000100010000000000
000000001000000000011000100010000000000
101000000000000000000100100010000000000
000000010100000000000100100010000000000
000001000001000000000100100010000000000
000010000000010000000100100010000000000
000000100000000010000100100010000000000
000100000000000000010100100010000000000
010010000000000000000010100010000000000
100000000100000000000010100010000000000
001000000000010000000010100010000000000
000100000000000100000010100010000000000
000000010000000010000010100010000000000
000000000010000000010010100010000000000
000000000001000000001010100010000000000
000000000000100000000110100010000000000
000101000000000000000001100010000000000
000010010000000000000001100010000000000
100000000010000000000001100010000000000
000000000001010000000001100010000000000
001000000000001000000001100010000000000
000000000100000010000001100010000000000
010000000000000000001001100010000000000
000000100000000000000011100010000000000
010001010000000000000000010010000000000
011000001000000000000000010010000000000
001100000100000000000000010010000000000
000010001100000000000000010010000000000
000110000010000000000000010010000000000
000000110001000000000000010010000000000
100010000000100000000000010010000000000
000001000001100000000000010010000000000
100000000100010000000000010010000000000
000000100000110000000000010010000000000
000000001010001000000000010010000000000
000000010000011000000000010010000000000
001000100000000100000000010010000000000
000100000001000100000000010010000000000
000100001000000010000000010010000000000
000000100010000010000000010010000000000
000000000100001010000000010010000000000
000011000000000001000000010010000000000
010000000001000001000000010010000000000
000000000000010101000000010010000000000
100000000000000011000000010010000000000
010100000000000000100000010010000000000
000001000000001000100000010010000000000
000010000000000010100000010010000000000
000000000110000000010000010010000000000
000000001000100000010000010010000000000
010000000000000100010000010010000000000
000000010000000001010000010010000000000
000000101000000000001000010010000000000
001000000001000000001000010010000000000
000000000000000110001000010010000000000
000000000000100000101000010010000000000
000010000000000000011000010010000000000
001010000000000000000100010010000000000
100000100000000000000100010010000000000
000000000101000000000100010010000000000
000000000010000100000100010010000000000
010000000000000010000100010010000000000
000100000000000001000100010010000000000
000000000000001000010100010010000000000
100000000010000000000010010010000000000
001000000000100000000010010010000000000
000000001000010000000010010010000000000
000000010000000100000010010010000000000
000000000000000001100010010010000000000
010000000000000000001010010010000000000
001000000010000000000001010010000000000
100000000001000000000001010010000000000
010000000000010000000001010010000000000
000000000000001100000001010010000000000
000000100000000000100001010010000000000
000100000000000000000011010010000000000
000000000010100000000000110010000000000
000100000000001000000000110010000000000
000000001000000100000000110010000000000
000001000000000010000000110010000000000
000000010000000000100000110010000000000
100000000000000000010000110010000000000
000000000100000000001000110010000000000
000000000000000001000001110010000000000
110001000000000000000000001010000000000
001100100000000000000000001010000000000
100010010000000000000000001010000000000
000100011000000000000000001010000000000
001001000100000000000000001010000000000
001000010010000000000000001010000000000
010010000001000000000000001010000000000
100000000011000000000000001010000000000
010000100000010000000000001010000000000
000000001100010000000000001010000000000
010000001000001000000000001010000000000
000000100100001000000000001010000000000
000000010001001000000000001010000000000
000000000010011000000000001010000000000
001000001000000100000000001010000000000
000100000010000100000000001010000000000
000001000000100100000000001010000000000
000001100000000010000000001010000000000
100000001000000010000000001010000000000
000000000100100010000000001010000000000
000000000001000110000000001010000000000
000000000001100001000000001010000000000
000100000000000011000000001010000000000
000100000100000000100000001010000000000
001000000001000000100000001010000000000
000000010000100000100000001010000000000
000000000000110000010000001010000000000
000010000000000100010000001010000000000
001000000000000010010000001010000000000
000000000010000000110000001010000000000
011000000000000000001000001010000000000
000001000010000000001000001010000000000
000000100000000100001000001010000000000
000000010000000010001000001010000000000
100000000000000001001000001010000000000
000010000000000000101000001010000000000
000000000000001000011000001010000000000
000000110000000000000100001010000000000
000010001000000000000100001010000000000
100000000000000100000100001010000000000
000000000010000010000100001010000000000
000001000000000001000100001010000000000
000100000000000000001100001010000000000
000000001001000000000010001010000000000
000100000000100000000010001010000000000
000000010000000001000010001010000000000
000000000000000010100010001010000000000
000000000000010000000110001010000000000
000100000001000000000001001010000000000
100000000000100000000001001010000000000
001000000000010000000001001010000000000
010000000000000001000001001010000000000
000001000000000000100001001010000000000
000000100000000000010001001010000000000
000000000100000000001001001010000000000
000010000000000000000011001010000000000
000010000010000000000000101010000000000
001000000000100000000000101010000000000
000000000000010010000000101010000000000
000000000100000001000000101010000000000
000000000000001000000100101010000000000
000000001000000000000001101010000000000
010000000100000000000000011010000000000
001000000000000001000000011010000000000
100000000000000000100000011010000000000
000001000000000000010000011010000000000
000000000000010000001000011010000000000
000000000000100000000100011010000000000
000000000000001000000010011010000000000
000000000001000000000000111010000000000
010100000100000000000000000110000000000
000010000101000000000000000110000000000
001000100000100000000000000110000000000
010000001000100000000000000110000000000
100000000010100000000000000110000000000
010001000000010000000000000110000000000
000000101000010000000000000110000000000
001000000010010000000000000110000000000
100000000100001000000000000110000000000
100000100000000100000000000110000000000
000010010000000100000000000110000000000
000001000001000100000000000110000000000
000001000100000010000000000110000000000
000010000000100010000000000110000000000
000000001000001010000000000110000000000
000001010000000001000000000110000000000
000100001000000001000000000110000000000
001000000001000001000000000110000000000
001000010000000000100000000110000000000
000010000010000000100000000110000000000
000000000100100000100000000110000000000
000100000000000010100000000110000000000
001000000100000000010000000110000000000
000100000010000000010000000110000000000
000000010000100000010000000110000000000
000000100000000010010000000110000000000
000000000000001001010000000110000000000
000010001000000000001000000110000000000
000000100010000000001000000110000000000
000001000000001000001000000110000000000
000100000000000100001000000110000000000
000000000001000010001000000110000000000
010010000000000000000100000110000000000
001001000000000000000100000110000000000
000100100000000000000100000110000000000
000000000000101000000100000110000000000
100000000000000010000100000110000000000
000000000100000001000100000110000000000
000000000000010000100100000110000000000
100010000000000000000010000110000000000
000000000001010000000010000110000000000
000000000010001000000010000110000000000
001000000000000010000010000110000000000
000001000000000000010010000110000000000
000000010000000000001010000110000000000
101000000000000000000001000110000000000
000000100100000000000001000110000000000
000000001010000000000001000110000000000
000100000000010000000001000110000000000
000000000000000100100001000110000000000
010000000000000000010001000110000000000
000000000000000001001001000110000000000
001010000000000000000000100110000000000
100000000001000000000000100110000000000
000000000010000001000000100110000000000
010000000000000000100000100110000000000
000000000000010000010000100110000000000
000000000000100000001000100110000000000
000000000000000100000100100110000000000
000000001000000000000010100110000000000
000000100000001000000000010110000000000
000000010000000010000000010110000000000
000000000000100001000000010110000000000
000000001000000000100000010110000000000
000000000001000000010000010110000000000
100000000000000000001000010110000000000
000000000100000000000010010110000000000
000001000000000000000001010110000000000
010000010000000000000000001110000000000
000000000100000100000000001110000000000
000010000000000001000000001110000000000
000000000000001000100000001110000000000
100000000000000000010000001110000000000
000000000001000000000100001110000000000
000000100000000000000010001110000000000
000100000000000000000000101110000000000
110100010000000000000000000001000000000
100011010000000000000000000001000000000
101010001000000000000000000001000000000
000011101000000000000000000001000000000
010000111000000000000000000001000000000
011010000100000000000000000001000000000
100101000100000000000000000001000000000
011100000010000000000000000001000000000
010011000010000000000000000001000000000
001000110010000000000000000001000000000
001001001010000000000000000001000000000
000010010110000000000000000001000000000
010110000001000000000000000001000000000
110000100001000000000000000001000000000
001100010001000000000000000001000000000
000000110101000000000000000001000000000
000001010011000000000000000001000000000
010000001011000000000000000001000000000
001100100000100000000000000001000000000
100000101000100000000000000001000000000
010100000100100000000000000001000000000
001000001100100000000000000001000000000
100010000010100000000000000001000000000
010000100010100000000000000001000000000
000010100001100000000000000001000000000
100000000101100000000000000001000000000
001010010000010000000000000001000000000
011000001000010000000000000001000000000
010000100100010000000000000001000000000
000000011100010000000000000001000000000
000100001010010000000000000001000000000
100001000001010000000000000001000000000
000010001001010000000000000001000000000
010010000000110000000000000001000000000
000000010001110000000000000001000000000
000101100000001000000000000001000000000
010100001000001000000000000001000000000
001001000100001000000000000001000000000
100010000001001000000000000001000000000
001000000011001000000000000001000000000
000100010000101000000000000001000000000
000010000100101000000000000001000000000
000001000001101000000000000001000000000
100000100000011000000000000001000000000
000001001000011000000000000001000000000
000000000101011000000000000001000000000
000110000100000100000000000001000000000
000000101100000100000000000001000000000
100100000010000100000000000001000000000
001001000001000100000000000001000000000
000010010001000100000000000001000000000
100000001001000100000000000001000000000
000101000000100100000000000001000000000
000000110000100100000000000001000000000
001000100000010100000000000001000000000
000001010000010100000000000001000000000
000000000110010100000000000001000000000
000010000000011100000000000001000000000
111000000000000010000000000001000000000
000001110000000010000000000001000000000
001000000110000010000000000001000000000
000000101001000010000000000001000000000
100001000000100010000000000001000000000
010000001000100010000000000001000000000
000000010100100010000000000001000000000
000100000010100010000000000001000000000
000001000100010010000000000001000000000
000000000011010010000000000001000000000
001000000000110010000000000001000000000
000011000000001010000000000001000000000
000000001100001010000000000001000000000
100000000010001010000000000001000000000
000010100000000110000000000001000000000
000100001000000110000000000001000000000
010000000001000110000000000001000000000
000000000000101110000000000001000000000
110001000000000001000000000001000000000
010100100000000001000000000001000000000
001001010000000001000000000001000000000
000100011000000001000000000001000000000
000010001010000001000000000001000000000
000100000101000001000000000001000000000
000011000000100001000000000001000000000
000000010010100001000000000001000000000
000000101000010001000000000001000000000
001000000001010001000000000001000000000
000100000000110001000000000001000000000
100000000100001001000000000001000000000
010000000001001001000000000001000000000
100000010000000101000000000001000000000
000001001000000101000000000001000000000
001000000000100101000000000001000000000
010000000000010101000000000001000000000
000000100000001101000000000001000000000
100000100000000011000000000001000000000
000001000001000011000000000001000000000
011001000000000000100000000001000000000
101000100000000000100000000001000000000
010010100000000000100000000001000000000
000101001000000000100000000001000000000
000010011000000000100000000001000000000
000100010100000000100000000001000000000
100000010010000000100000000001000000000
000000100110000000100000000001000000000
010000000101000000100000000001000000000
000010000011000000100000000001000000000
000000001001100000100000000001000000000
110000000000010000100000000001000000000
000001010000001000100000000001000000000
000000000010011000100000000001000000000
010000010000000100100000000001000000000
000001000100000100100000000001000000000
000000100001000100100000000001000000000
000000000010100100100000000001000000000
000100000000010100100000000001000000000
000000010000010010100000000001000000000
000000000100010001100000000001000000000
000000001000001001100000000001000000000
010001100000000000010000000001000000000
010010010000000000010000000001000000000
000101010000000000010000000001000000000
000011000100000000010000000001000000000
000100100100000000010000000001000000000
001000000101000000010000000001000000000
000010001000100000010000000001000000000
000000000110100000010000000001000000000
001001000000010000010000000001000000000
000000001010001000010000000001000000000
000000010001001000010000000001000000000
000000000000111000010000000001000000000
100000000000010100010000000001000000000
010000000000001100010000000001000000000
100010000000000010010000000001000000000
000000011000000010010000000001000000000
010000000000010010010000000001000000000
001000000000001010010000000001000000000
000000000010000110010000000001000000000
011000000000000001010000000001000000000
000000001001000001010000000001000000000
000000100000100001010000000001000000000
000100000000001001010000000001000000000
000000000100000011010000000001000000000
010100000000000000110000000001000000000
100001000000000000110000000001000000000
000000010000100000110000000001000000000
001000000000000100110000000001000000000
000000000001000010110000000001000000000
000000000010000001110000000001000000000
101100000000000000001000000001000000000
010001010000000000001000000001000000000
100001001000000000001000000001000000000
000010100010000000001000000001000000000
000100100001000000001000000001000000000
000000001101000000001000000001000000000
000001000100100000001000000001000000000
000101000000010000001000000001000000000
001000000010010000001000000001000000000
000110000000001000001000000001000000000
000000110000001000001000000001000000000
000000001000101000001000000001000000000
011000000000000100001000000001000000000
000010001000000100001000000001000000000
000000010100000100001000000001000000000
100000000000100100001000000001000000000
010010000000000010001000000001000000000
000000100100000010001000000001000000000
000000001010000010001000000001000000000
000000000000010110001000000001000000000
000001000010000001001000000001000000000
000000000001000101001000000001000000000
001000000000001000101000000001000000000
000000000000100010101000000001000000000
100000000000000001101000000001000000000
001000010000000000011000000001000000000
000000000100001000011000000001000000000
000100000000000100011000000001000000000
000000000000010001011000000001000000000
000010000000000000111000000001000000000
001011000000000000000100000001000000000
000100101000000000000100000001000000000
000010100100000000000100000001000000000
100001000010000000000100000001000000000
000000011010000000000100000001000000000
001000010000100000000100000001000000000
010100000000010000000100000001000000000
000010000010010000000100000001000000000
010000010000001000000100000001000000000
000000001001001000000100000001000000000
000000000010101000000100000001000000000
110000000000000100000100000001000000000
000000000000110100000100000001000000000
100100000000000010000100000001000000000
001000100000000010000100000001000000000
000001100000000001000100000001000000000
000010010000000001000100000001000000000
000000000011000001000100000001000000000
000000000000011001000100000001000000000
000110000000000000100100000001000000000
001000000001000000100100000001000000000
100000000000001000100100000001000000000
000000000100000010100100000001000000000
000000000000000101100100000001000000000
100000100000000000010100000001000000000
000100000010000000010100000001000000000
010000000000100000010100000001000000000
000000001000000100010100000001000000000
100000010000000000001100000001000000000
010000001000000000001100000001000000000
000000000001010000001100000001000000000
000000000000001010001100000001000000000
001000000000000001001100000001000000000
000000100000000000101100000001000000000
110010000000000000000010000001000000000
100000001100000000000010000001000000000
101000000010000000000010000001000000000
010000000110000000000010000001000000000
000110000000100000000010000001000000000
000011000000010000000010000001000000000
000100000001010000000010000001000000000
000000000100110000000010000001000000000
001000001000001000000010000001000000000
000100000100001000000010000001000000000
000000100001001000000010000001000000000
100000000000101000000010000001000000000
100001000000000100000010000001000000000
010000100000000100000010000001000000000
000000000001100100000010000001000000000
000000000010001100000010000001000000000
001010000000000010000010000001000000000
000001000010000010000010000001000000000
000010100000000001000010000001000000000
000000000000001011000010000001000000000
001100000000000000100010000001000000000
010000000000001000100010000001000000000
000000001000000010100010000001000000000
000000000000100001100010000001000000000
000000101000000000010010000001000000000
100000000001000000010010000001000000000
000000010000010000010010000001000000000
000000000000000101010010000001000000000
000000010001000000001010000001000000000
001000000000100000001010000001000000000
000100000000000010001010000001000000000
000000000100000001001010000001000000000
010000000000000000011010000001000000000
010001000000000000000110000001000000000
000100010000000000000110000001000000000
001000000000000100000110000001000000000
000000000000100010000110000001000000000
000000000100000000010110000001000000000
000000000010000000001110000001000000000
001110000000000000000001000001000000000
010010001000000000000001000001000000000
100010000100000000000001000001000000000
000001010100000000000001000001000000000
100000001010000000000001000001000000000
001000100001000000000001000001000000000
000100001000100000000001000001000000000
000000000011100000000001000001000000000
000000100010010000000001000001000000000
100000000000110000000001000001000000000
011000000000001000000001000001000000000
000010100000001000000001000001000000000
000001000010001000000001000001000000000
000001100000000100000001000001000000000
001000010000000100000001000001000000000
010000000000100100000001000001000000000
000101000000000010000001000001000000000
010000000100000010000001000001000000000
000000010001000010000001000001000000000
100000000000000110000001000001000000000
001000000100000001000001000001000000000
000000010000001001000001000001000000000
000100000010000000100001000001000000000
000000000001010000100001000001000000000
000000000000001100100001000001000000000
000000100000000010100001000001000000000
000001000000000001100001000001000000000
100100000000000000010001000001000000000
000000110000000000010001000001000000000
000000000100000100010001000001000000000
110000000000000000001001000001000000000
000010000000100000001001000001000000000
000000000000000011001001000001000000000
000000010000000000101001000001000000000
000000001000000000011001000001000000000
010000100000000000000101000001000000000
000000000110000000000101000001000000000
000100000000000100000101000001000000000
000000000000010010000101000001000000000
100000000000000001000101000001000000000
000000000000001000010101000001000000000
000000100100000000000011000001000000000
000000010010000000000011000001000000000
000000001001000000000011000001000000000
000010000000000100000011000001000000000
001000000000000000010011000001000000000
000001000000000000001011000001000000000
000000000000000000100111000001000000000
100100100000000000000000100001000000000
010000010100000000000000100001000000000
100000000011000000000000100001000000000
001000000001100000000000100001000000000
000110000000010000000000100001000000000
100000010000001000000000100001000000000
000000101000001000000000100001000000000
000011000000000100000000100001000000000
010000001000000100000000100001000000000
000000000100100100000000100001000000000
010001000000000010000000100001000000000
000010010000000010000000100001000000000
001000001000000010000000100001000000000
000000100010000010000000100001000000000
000000000000011010000000100001000000000
001010000000000001000000100001000000000
000000001100000001000000100001000000000
100000000000010001000000100001000000000
000001000000001001000000100001000000000
000100000000000011000000100001000000000
000000001010000000100000100001000000000
000001000000100000100000100001000000000
000000000001001000100000100001000000000
100000000000000010100000100001000000000
000000010000000001100000100001000000000
100000001000000000010000100001000000000
001000000010000000010000100001000000000
000000000001000100010000100001000000000
000000000100000000110000100001000000000
000100000100000000001000100001000000000
000001000001000000001000100001000000000
000000000000110000001000100001000000000
000000100000000001001000100001000000000
010000000000000000101000100001000000000
000101000000000000000100100001000000000
100000000100000000000100100001000000000
000000001000100000000100100001000000000
000000100000010000000100100001000000000
000000000000001100000100100001000000000
010000000000000001000100100001000000000
000010000000000000010100100001000000000
000001100000000000000010100001000000000
000010001000000000000010100001000000000
000000000010010000000010100001000000000
000000000000000100100010100001000000000
000100000000000000010010100001000000000
000000000000001000001010100001000000000
000000000001000000000110100001000000000
101000000000000000000001100001000000000
000000000100010000000001100001000000000
000000000000000101000001100001000000000
000000000000100000010001100001000000000
000000000010000000001001100001000000000
010000000000000000000011100001000000000
011000010000000000000000010001000000000
100100001000000000000000010001000000000
101000000100000000000000010001000000000
010000001100000000000000010001000000000
000010000101000000000000010001000000000
000100000011000000000000010001000000000
000001010000100000000000010001000000000
000001100000010000000000010001000000000
100000000010010000000000010001000000000
010000100000001000000000010001000000000
000000011000000100000000010001000000000
001000000010000100000000010001000000000
000000000100001100000000010001000000000
000100100000000010000000010001000000000
000000001000010010000000010001000000000
000000010000001010000000010001000000000
001100000000000001000000010001000000000
010010000000000001000000010001000000000
000001000100000001000000010001000000000
000000000001100001000000010001000000000
000000000000000111000000010001000000000
000000110000000000100000010001000000000
000000000100100000100000010001000000000
000010000000010000100000010001000000000
100000000000000100100000010001000000000
001000000000000010100000010001000000000
000110000000000000010000010001000000000
000000010010000000010000010001000000000
000000100001000000010000010001000000000
000000000100010000010000010001000000000
000001000000000010010000010001000000000
100000000000000001010000010001000000000
100000100000000000001000010001000000000
001000001000000000001000010001000000000
000000010000010000001000010001000000000
000100000000000000101000010001000000000
000000000000100000011000010001000000000
000010000000001000000100010001000000000
000000000001000010000100010001000000000
000001000000000000100100010001000000000
000000000100000000001100010001000000000
010100000000000000000010010001000000000
000000001010000000000010010001000000000
000000100000100000000010010001000000000
000001000000001000000010010001000000000
000000010000000001000010010001000000000
000010000000000000001010010001000000000
001001000000000000000001010001000000000
010000000010000000000001010001000000000
000100000000001000000001010001000000000
000010000000000010000001010001000000000
000000001000000001000001010001000000000
000000000001000000001001010001000000000
000000000000100000000101010001000000000
000000000000010000000011010001000000000
000010100000000000000000110001000000000
000001001000000000000000110001000000000
010000000001000000000000110001000000000
000000000000101000000000110001000000000
000100000000000100000000110001000000000
000000000010000001000000110001000000000
001000000000000000000100110001000000000
100000000000000000000010110001000000000
000000010000000000000001110001000000000
101000010000000000000000001001000000000
001000101000000000000000001001000000000
001100000100000000000000001001000000000
000110000010000000000000001001000000000
100000100010000000000000001001000000000
000001000110000000000000001001000000000
000011000001000000000000001001000000000
000000011000100000000000001001000000000
010001000000010000000000001001000000000
100000001000010000000000001001000000000
000000100000110000000000001001000000000
010000000010001000000000001001000000000
000000010000011000000000001001000000000
000000000101000100000000001001000000000
000000001000001100000000001001000000000
000100010000000010000000001001000000000
000010000000100010000000001001000000000
000010000100000001000000001001000000000
000000010001000001000000001001000000000
000000000010000101000000001001000000000
000001100000000000100000001001000000000
001000000000100000100000001001000000000
000000000000001010100000001001000000000
010000000000000001100000001001000000000
001010000000000000010000001001000000000
100000000000001000010000001001000000000
000000100000000100010000001001000000000
000001000000000001010000001001000000000
000000000011000000001000001001000000000
000000000100010000001000001001000000000
001000000000000010001000001001000000000
000000001000000000101000001001000000000
100010000000000000000100001001000000000
000000010100000000000100001001000000000
000100000000100000000100001001000000000
000000000000000011000100001001000000000
000000000000010000010100001001000000000
000001000000000000001100001001000000000
000101000000000000000010001001000000000
010000010000000000000010001001000000000
000000000010100000000010001001000000000
000000000001000010000010001001000000000
001000000000000001000010001001000000000
000010000000000000100010001001000000000
000000000000000100001010001001000000000
100001000000000000000001001001000000000
010000000001000000000001001001000000000
000100000000010000000001001001000000000
000000000100001000000001001001000000000
000000001000000010000001001001000000000
000000000000000000110001001001000000000
001000000000000000000101001001000000000
000100000001000000000000101001000000000
010000000000100000000000101001000000000
001000000000001000000000101001000000000
000000000000000110000000101001000000000
000000010000000000010000101001000000000
100000000000000000001000101001000000000
000010000000000000000001101001000000000
000000000001010000000000011001000000000
000010000000000100000000011001000000000
000000000100000010000000011001000000000
000000100000000001000000011001000000000
000000001000000000010000011001000000000
010000000000000000001000011001000000000
000000000010000000000100011001000000000
000000000000000000100000111001000000000
011000100000000000000000000101000000000
100001100000000000000000000101000000000
000110010000000000000000000101000000000
010001001000000000000000000101000000000
000010001100000000000000000101000000000
000100100010000000000000000101000000000
000100001001000000000000000101000000000
001001000000100000000000000101000000000
010000000001100000000000000101000000000
110000000000001000000000000101000000000
001000010000001000000000000101000000000
000000000110001000000000000101000000000
001000000100000100000000000101000000000
000000010010000100000000000101000000000
000000001000100100000000000101000000000
000000000001001100000000000101000000000
000100000100000010000000000101000000000
000010000001000010000000000101000000000
000000100000010010000000000101000000000
000000110000000001000000000101000000000
010000000100000001000000000101000000000
000000000010010001000000000101000000000
000000000000100011000000000101000000000
000000000000110000100000000101000000000
000010000000000001100000000101000000000
100000010000000000010000000101000000000
000010000010000000010000000101000000000
000100000000100000010000000101000000000
000000001000010000010000000101000000000
100010000000000000001000000101000000000
000000000000011000001000000101000000000
000001000000000010001000000101000000000
000100000000000001001000000101000000000
000000000001000000011000000101000000000
001100000000000000000100000101000000000
000000100001000000000100000101000000000
000000010000000010000100000101000000000
000000001000000001000100000101000000000
010000000000000000100100000101000000000
000001000000000000010100000101000000000
000000000000000100001100000101000000000
100100000000000000000010000101000000000
000000011000000000000010000101000000000
000001000100000000000010000101000000000
010000000000000010000010000101000000000
000000000001000001000010000101000000000
000000100000000000100010000101000000000
000010000000000000000110000101000000000
100000000001000000000001000101000000000
000000000100100000000001000101000000000
000010000000010000000001000101000000000
000000001000000000100001000101000000000
000000000000000001010001000101000000000
000000000000001000000011000101000000000
000010000000100000000000100101000000000
010000000000010000000000100101000000000
000100000000001000000000100101000000000
001000000000000000100000100101000000000
000000100000000000010000100101000000000
000000010000000000001000100101000000000
000000000010000000000100100101000000000
000001000000000000000001100101000000000
000001000001000000000000010101000000000
000100000000010000000000010101000000000
000000000000001001000000010101000000000
000000000010000000100000010101000000000
100000000000000000000100010101000000000
000000000000000100000010010101000000000
000000000100000000000000110101000000000
100000000100000000000000001101000000000
001000000010000000000000001101000000000
000100000000000000100000001101000000000
010000000000000000010000001101000000000
000000100000000000001000001101000000000
000000000000001000000100001101000000000
000000000000010000000010001101000000000
000000000000000100000001001101000000000
000000000000100000000000011101000000000
100000100100000000000000000011000000000
001010000010000000000000000011000000000
000001000010100000000000000011000000000
000100010000010000000000000011000000000
001000000100010000000000000011000000000
010000000001010000000000000011000000000
001000100000001000000000000011000000000
100000001000001000000000000011000000000
000000010100001000000000000011000000000
000100000001001000000000000011000000000
101000000000000100000000000011000000000
010000000010000100000000000011000000000
010000010000000010000000000011000000000
000001001000000010000000000011000000000
100000000001000010000000000011000000000
000000100000100010000000000011000000000
000000100010000001000000000011000000000
000001000000010001000000000011000000000
000000000100000101000000000011000000000
000000101000000000100000000011000000000
000010000100000000100000000011000000000
000100000000100000100000000011000000000
000100001000000000010000000011000000000
000001000001000000010000000011000000000
000000000010010000010000000011000000000
000010000000000001010000000011000000000
000100000010000000001000000011000000000
000010000001000000001000000011000000000
000000001000010000001000000011000000000
000000010000000001001000000011000000000
000000000000000100101000000011000000000
000001000100000000000100000011000000000
000000010001000000000100000011000000000
000000100000000100000100000011000000000
000010000000000010000100000011000000000
000000000000100001000100000011000000000
001001000000000000000010000011000000000
000100100000000000000010000011000000000
000010010000000000000010000011000000000
000000000000010100000010000011000000000
010000000000000001000010000011000000000
000000000010000000100010000011000000000
000000000000001000010010000011000000000
010001000000000000000001000011000000000
000000000000101000000001000011000000000
000000000001000100000001000011000000000
000100000000000001000001000011000000000
100000000000000000100001000011000000000
000000100000000000001001000011000000000
000000001000000000000101000011000000000
010100000000000000000000100011000000000
000000010010000000000000100011000000000
000000000101000000000000100011000000000
100000000000100000000000100011000000000
000010000000001000000000100011000000000
000000000000000010010000100011000000000
001000000000000000001000100011000000000
000000000000000000100100100011000000000
000101000000000000000000010011000000000
100000010000000000000000010011000000000
010000000000100000000000010011000000000
000000000001000000100000010011000000000
001000000000000000010000010011000000000
000000000000001000001000010011000000000
000000000000010000000100010011000000000
000000000000000010000010010011000000000
000000000100000000000001010011000000000
000000010000000100000000001011000000000
000000001000000001000000001011000000000
000000000000010000100000001011000000000
000000000100000000010000001011000000000
000000000000100000001000001011000000000
010000000000000000000100001011000000000
100000000000000000000010001011000000000
000000000010000000000001001011000000000
000000100000000000000000101011000000000
001000001000000000000000000111000000000
100000000000010000000000000111000000000
000000000010000010000000000111000000000
000001000000000000100000000111000000000
000000000000000100010000000111000000000
010000000000000000001000000111000000000
000000000000100000000010000111000000000
000000010000000000000001000111000000000
000010000000000000000000010111000000000
100110100000000000000000000000100000000
110001010000000000000000000000100000000
011010001000000000000000000000100000000
010001101000000000000000000000100000000
100010011000000000000000000000100000000
010101000100000000000000000000100000000
000001110100000000000000000000100000000
100000101100000000000000000000100000000
001000011100000000000000000000100000000
001101000010000000000000000000100000000
010010100010000000000000000000100000000
110000001010000000000000000000100000000
001110000001000000000000000000100000000
001001100001000000000000000000100000000
000100011001000000000000000000100000000
000100100101000000000000000000100000000
100000010101000000000000000000100000000
100010000011000000000000000000100000000
000001001011000000000000000000100000000
100101000000100000000000000000100000000
001011000000100000000000000000100000000
011000010000100000000000000000100000000
000110001000100000000000000000100000000
000000011010100000000000000000100000000
000000101001100000000000000000100000000
001000000101100000000000000000100000000
101000100000010000000000000000100000000
000110010000010000000000000000100000000
010000010100010000000000000000100000000
001010000010010000000000000000100000000
100000010010010000000000000000100000000
000100000110010000000000000000100000000
010001000001010000000000000000100000000
001000010001010000000000000000100000000
000001010000110000000000000000100000000
010000000010110000000000000000100000000
000101001000001000000000000000100000000
001100000100001000000000000000100000000
001000010010001000000000000000100000000
000000001110001000000000000000100000000
000010000101001000000000000000100000000
010000100000101000000000000000100000000
000001000100101000000000000000100000000
001001000000011000000000000000100000000
100000000001011000000000000000100000000
000000001000111000000000000000100000000
110100000000000100000000000000100000000
000010110000000100000000000000100000000
001010000100000100000000000000100000000
000100100010000100000000000000100000000
010001000000100100000000000000100000000
000100000001100100000000000000100000000
000010001000010100000000000000100000000
000001000010010100000000000000100000000
000000100000110100000000000000100000000
010000010000001100000000000000100000000
000000100100001100000000000000100000000
000000000010101100000000000000100000000
000011000010000010000000000000100000000
000000010110000010000000000000100000000
010010000001000010000000000000100000000
000100100000100010000000000000100000000
000001001000100010000000000000100000000
010000000100100010000000000000100000000
000010100000010010000000000000100000000
000000011000010010000000000000100000000
000100010000001010000000000000100000000
000000101000001010000000000000100000000
000000000011001010000000000000100000000
100010000000000110000000000000100000000
000001000000001110000000000000100000000
011100000000000001000000000000100000000
000000111000000001000000000000100000000
100000001001000001000000000000100000000
000100000011000001000000000000100000000
000000010100100001000000000000100000000
010000100000010001000000000000100000000
001000000100010001000000000000100000000
000000001010010001000000000000100000000
000010000001010001000000000000100000000
100010000000001001000000000000100000000
000000100010001001000000000000100000000
000000000001101001000000000000100000000
000100000000011001000000000000100000000
000001100000000101000000000000100000000
000000000110000101000000000000100000000
010000000001000101000000000000100000000
100000000000100101000000000000100000000
000001010000000011000000000000100000000
000010000100000011000000000000100000000
001000000000100011000000000000100000000
000000000000010111000000000000100000000
011000100000000000100000000000100000000
001010010000000000100000000000100000000
000100101000000000100000000000100000000
000010001100000000100000000000100000000
101000000001000000100000000000100000000
000001000101000000100000000000100000000
000010000010100000100000000000100000000
000001100000010000100000000000100000000
000000001001010000100000000000100000000
000000010100001000100000000000100000000
000100000000101000100000000000100000000
000010000000011000100000000000100000000
010000000010000100100000000000100000000
001000000000100100100000000000100000000
100000000000010100100000000000100000000
010000001000000010100000000000100000000
000000100100000010100000000000100000000
000100000000010010100000000000100000000
001000000000001010100000000000100000000
000000010000000110100000000000100000000
100100000000000001100000000000100000000
010000010000000001100000000000100000000
000000100000100001100000000000100000000
110010000000000000010000000000100000000
001100100000000000010000000000100000000
010100010000000000010000000000100000000
001001010000000000010000000000100000000
000010100100000000010000000000100000000
000001001100000000010000000000100000000
100100000010000000010000000000100000000
000010001010000000010000000000100000000
010000001001000000010000000000100000000
000000010011000000010000000000100000000
001000000010100000010000000000100000000
000001000001100000010000000000100000000
000000000100110000010000000000100000000
011000000000001000010000000000100000000
100000000100001000010000000000100000000
100001000000000100010000000000100000000
000000101000000100010000000000100000000
000000000001001100010000000000100000000
001000001000000010010000000000100000000
000000100010000010010000000000100000000
000000010000100010010000000000100000000
000000000001010010010000000000100000000
000010000000001010010000000000100000000
000000001000001001010000000000100000000
100000000000000011010000000000100000000
000000000010001000110000000000100000000
000000000100000100110000000000100000000
001000110000000000001000000000100000000
001001001000000000001000000000100000000
000010101000000000001000000000100000000
101000000100000000001000000000100000000
000001100010000000001000000000100000000
000010010010000000001000000000100000000
000100000010100000001000000000100000000
110000000000010000001000000000100000000
000001000100010000001000000000100000000
000000000011010000001000000000100000000
000100100000001000001000000000100000000
100000010000001000001000000000100000000
000000000101000100001000000000100000000
000000001000100100001000000000100000000
000000000000011100001000000000100000000
010000000000001010001000000000100000000
001000000000000110001000000000100000000
010001000000000001001000000000100000000
000000001100000001001000000000100000000
001000000000001001001000000000100000000
000100000000000101001000000000100000000
000000000001000011001000000000100000000
001100000000000000101000000000100000000
100000001000000000101000000000100000000
000000000100100000101000000000100000000
000000010000010000101000000000100000000
000010000000000100101000000000100000000
000000000010000001101000000000100000000
001010000000000000011000000000100000000
010000100000000000011000000000100000000
000000001000010000011000000000100000000
000100000000000010011000000000100000000
000000000000100001011000000000100000000
000000000001000000111000000000100000000
010110000000000000000100000000100000000
100100010000000000000100000000100000000
001000101000000000000100000000100000000
010000100100000000000100000000100000000
000001010001000000000100000000100000000
000010010000100000000100000000100000000
000000000110100000000100000000100000000
000000100010010000000100000000100000000
110000000000001000000100000000100000000
000010100000001000000100000000100000000
000100000001001000000100000000100000000
101000000000000100000100000000100000000
000011000000000100000100000000100000000
000000011000000100000100000000100000000
000000000100010100000100000000100000000
001100000000000010000100000000100000000
000001000100000010000100000000100000000
000000001010000010000100000000100000000
100000000001000010000100000000100000000
010000000000010010000100000000100000000
001001000000000001000100000000100000000
000000010010000001000100000000100000000
000000000101000001000100000000100000000
000000000000001011000100000000100000000
100001000000000000100100000000100000000
000000100001000000100100000000100000000
000000000000100010100100000000100000000
000100000000000100010100000000100000000
000000000000010001010100000000100000000
010000000000000000110100000000100000000
100000100000000000001100000000100000000
000100001000000000001100000000100000000
000000000010000100001100000000100000000
000010000000000010001100000000100000000
000000000000001000101100000000100000000
000001000000000000011100000000100000000
000101100000000000000010000000100000000
100100000100000000000010000000100000000
000010010100000000000010000000100000000
000001010010000000000010000000100000000
010000100001000000000010000000100000000
000000001101000000000010000000100000000
100000000010100000000010000000100000000
000100001000010000000010000000100000000
001010000000001000000010000000100000000
000001000001001000000010000000100000000
001000001000000100000010000000100000000
000000000100100100000010000000100000000
000000000001010100000010000000100000000
011000000000000010000010000000100000000
100001000000000010000010000000100000000
000000000000011010000010000000100000000
010010000000000001000010000000100000000
100000100000000001000010000000100000000
000100010000000001000010000000100000000
100010000000000000100010000000100000000
000000110000000000100010000000100000000
000001001000000000100010000000100000000
000000000001100000100010000000100000000
000000000000001100100010000000100000000
000011000000000000010010000000100000000
000100000000100000010010000000100000000
100000000000010000010010000000100000000
010000000000000100010010000000100000000
000000000010000001010010000000100000000
000000000000000010110010000000100000000
010000010000000000001010000000100000000
000010000001000000001010000000100000000
001000000000010000001010000000100000000
000000000100000010001010000000100000000
010000001000000000000110000000100000000
001000000100000000000110000000100000000
000000000000101000000110000000100000000
000000000000000101000110000000100000000
000100000000000000100110000000100000000
000000010000000000010110000000100000000
011001000000000000000001000000100000000
100100001000000000000001000000100000000
010000000110000000000001000000100000000
010100000001000000000001000000100000000
100001000001000000000001000000100000000
001000000011000000000001000000100000000
100000100000100000000001000000100000000
000011000000010000000001000000100000000
101000000000001000000001000000100000000
000001100000001000000001000000100000000
000010000000101000000001000000100000000
000000000010011000000001000000100000000
000100000100000100000001000000100000000
000010000010000100000001000000100000000
000000010000100100000001000000100000000
010000000000010100000001000000100000000
010000100000000010000001000000100000000
001000010000000010000001000000100000000
100000000010000010000001000000100000000
000000000000110010000001000000100000000
000000000001000110000001000000100000000
000101000000000001000001000000100000000
000000100001000001000001000000100000000
110000000000000000100001000000100000000
000001010000000000100001000000100000000
000000000000000101100001000000100000000
000110000000000000010001000000100000000
001000000000000100010001000000100000000
000000000100000001010001000000100000000
000000000000010000110001000000100000000
000000010100000000001001000000100000000
010000000000100000001001000000100000000
000000001000001000001001000000100000000
100000000000000001001001000000100000000
000000000000000010101001000000100000000
000000001000100000000101000000100000000
000100000000010000000101000000100000000
000010000000000001000101000000100000000
000000000010000000100101000000100000000
100000000000000000010101000000100000000
001000000000000000001101000000100000000
001000100000000000000011000000100000000
000010001000000000000011000000100000000
000100000000000010000011000000100000000
000000000000010001000011000000100000000
000000000010000000001011000000100000000
000000000001000000000111000000100000000
000111000000000000000000100000100000000
001001000100000000000000100000100000000
010001000010000000000000100000100000000
000000101010000000000000100000100000000
100000000110000000000000100000100000000
010000000101000000000000100000100000000
000100010000100000000000100000100000000
100000001000010000000000100000100000000
000010000100010000000000100000100000000
000000000001110000000000100000100000000
100100000000001000000000100000100000000
000000010001001000000000100000100000000
010000000000011000000000100000100000000
001100000000000100000000100000100000000
000001010000000100000000100000100000000
000000100001000100000000100000100000000
000000110000000010000000100000100000000
000100001000000010000000100000100000000
001000000000010010000000100000100000000
000010100000000001000000100000100000000
001000000010000001000000100000100000000
000000001000100001000000100000100000000
010000000000000011000000100000100000000
100000010000000000100000100000100000000
000100000010000000100000100000100000000
000000001000000100100000100000100000000
101000000000000000010000100000100000000
000010000001000000010000100000100000000
000000000000101000010000100000100000000
000000000000000110010000100000100000000
000000010000000001010000100000100000000
000000100000000000110000100000100000000
010010000000000000001000100000100000000
100001000000000000001000100000100000000
000000011000000000001000100000100000000
000000000010000010001000100000100000000
011000000000000000000100100000100000000
000001000000010000000100100000100000000
000000000000000001100100100000100000000
000000001000000000010100100000100000000
000000000100000000001100100000100000000
001000010000000000000010100000100000000
000000000011000000000010100000100000000
000010000000000010000010100000100000000
000000000000001001000010100000100000000
010000000000000000100010100000100000000
000000000000000100001010100000100000000
100000000000000000000110100000100000000
000000010010000000000001100000100000000
000000001001000000000001100000100000000
000000000100100000000001100000100000000
000001000000000010000001100000100000000
000100000000000000001001100000100000000
000000100000000000000101100000100000000
000000000000000000010011100000100000000
101100000000000000000000010000100000000
010010010000000000000000010000100000000
100000100010000000000000010000100000000
001000001010000000000000010000100000000
100000000100100000000000010000100000000
010000000001100000000000010000100000000
000100000000110000000000010000100000000
000011000000001000000000010000100000000
100000001000001000000000010000100000000
010000001000000100000000010000100000000
000000010100000100000000010000100000000
100000000001000100000000010000100000000
000001100000000010000000010000100000000
001000000100000010000000010000100000000
000000000010010010000000010000100000000
001000100000000001000000010000100000000
000001001000000001000000010000100000000
000100000100000001000000010000100000000
000000010001000001000000010000100000000
000000000000001101000000010000100000000
000101000000000000100000010000100000000
000000000110000000100000010000100000000
010000000000001000100000010000100000000
000000100000000100100000010000100000000
000010000000000001100000010000100000000
100000010000000000010000010000100000000
000000000101000000010000010000100000000
000000100000010000010000010000100000000
000000000000100100010000010000100000000
010000000000000001010000010000100000000
000000001000000000110000010000100000000
010000000100000000001000010000100000000
000100000001000000001000010000100000000
000000000000100010001000010000100000000
000000000010000000011000010000100000000
000010000010000000000100010000100000000
000000100000100000000100010000100000000
000000000000011000000100010000100000000
000000010000000000100100010000100000000
001000000000000000010100010000100000000
000010100000000000000010010000100000000
010000000010000000000010010000100000000
000000000100010000000010010000100000000
000000010000001000000010010000100000000
000000000000000110000010010000100000000
001000000000000000100010010000100000000
000001000000000000001010010000100000000
000000110000000000000001010000100000000
000001000100000000000001010000100000000
000000000001001000000001010000100000000
000000000000000010010001010000100000000
000010000000000000001001010000100000000
000000000000000100000101010000100000000
000000000000100000000011010000100000000
010100000000000000000000110000100000000
100010000000000000000000110000100000000
000000000010001000000000110000100000000
000000000000000010100000110000100000000
000000000000010000001000110000100000000
000000000001000000000100110000100000000
001000000000000000000001110000100000000
111000000000000000000000001000100000000
100001100000000000000000001000100000000
001100001000000000000000001000100000000
010010000100000000000000001000100000000
010100000010000000000000001000100000000
001000000110000000000000001000100000000
100000001000100000000000001000100000000
000001000010100000000000001000100000000
000010000001100000000000001000100000000
000000101000010000000000001000100000000
000000110000001000000000001000100000000
010000000001001000000000001000100000000
001000010000000100000000001000100000000
100000000000001100000000001000100000000
000000001100000010000000001000100000000
000100000001000010000000001000100000000
100000000000010010000000001000100000000
000000000010000110000000001000100000000
000010010000000001000000001000100000000
000000000100001001000000001000100000000
000000001000000101000000001000100000000
000110000000000000100000001000100000000
001001000000000000100000001000100000000
000000100010000000100000001000100000000
000000000000110000100000001000100000000
000000000000000011100000001000100000000
000000011000000000010000001000100000000
000000000010010000010000001000100000000
000001000000001000010000001000100000000
010000000000000010010000001000100000000
000100000000000001010000001000100000000
000011000000000000001000001000100000000
000000001001000000001000001000100000000
000000010000100000001000001000100000000
000000000010001000001000001000100000000
000000100000000001001000001000100000000
010000000000000000101000001000100000000
100000000000000000011000001000100000000
010000010000000000000100001000100000000
000100000100000000000100001000100000000
000000001000001000000100001000100000000
000010000000000000010100001000100000000
000000000000010000001100001000100000000
000001000000000100000010001000100000000
000000000000100001000010001000100000000
000000100000000000010010001000100000000
000000000010000000000110001000100000000
001010000000000000000001001000100000000
000000000101000000000001001000100000000
000000010000010000000001001000100000000
000000100000000100000001001000100000000
000000001000000000100001001000100000000
000001000000000000000101001000100000000
100000000000000000000011001000100000000
000100100000000000000000101000100000000
001000000001000000000000101000100000000
000010000000000100000000101000100000000
000001000000000001000000101000100000000
000000000100000000100000101000100000000
000000000000100000000100101000100000000
000000000000010000000010101000100000000
000000000000001000000001101000100000000
000001010000000000000000011000100000000
000000100100000000000000011000100000000
001000000000100000000000011000100000000
000000000000010100000000011000100000000
000010000000000010000000011000100000000
000000000001000000100000011000100000000
000100000000000000000010011000100000000
010000000000000000000001011000100000000
000000001000000000000000111000100000000
101010000000000000000000000100100000000
010100001000000000000000000100100000000
000100010100000000000000000100100000000
000110000010000000000000000100100000000
000011000001000000000000000100100000000
010000010001000000000000000100100000000
000000100011000000000000000100100000000
000001100000100000000000000100100000000
000000001100010000000000000100100000000
100000000000110000000000000100100000000
001000100000001000000000000100100000000
010000000100001000000000000100100000000
000000010000011000000000000100100000000
001000000001000100000000000100100000000
000000001000001100000000000100100000000
100000100000000010000000000100100000000
000000000010100010000000000100100000000
000000000100000110000000000100100000000
110000000000000001000000000100100000000
000010001000000001000000000100100000000
000001000000010001000000000100100000000
000001000010000000100000000100100000000
000000001000100000100000000100100000000
000000000001000010100000000100100000000
000000110000000000010000000100100000000
000100000000010000010000000100100000000
000000000000000101010000000100100000000
001000000000000000110000000100100000000
000101000000000000001000000100100000000
100000000001000000001000000100100000000
010000000000000100001000000100100000000
000000010000000010001000000100100000000
000000100000000000101000000100100000000
100000001000000000000100000100100000000
000000000001100000000100000100100000000
000000000010001000000100000100100000000
000100000000000001000100000100100000000
000000000100000000010100000100100000000
010001000000000000000010000100100000000
100000010000000000000010000100100000000
000000001010000000000010000100100000000
000010000000010000000010000100100000000
000000000000000001100010000100100000000
000000000000001000001010000100100000000
000000100000000000000110000100100000000
000010100000000000000001000100100000000
001000001000000000000001000100100000000
100000000100000000000001000100100000000
000000000001010000000001000100100000000
000000000000100001000001000100100000000
000100000000000000100001000100100000000
000001000000000000010001000100100000000
000000000000000010000101000100100000000
010000100000000000000000100100100000000
001000000000100000000000100100100000000
000010000000001000000000100100100000000
000000000010000100000000100100100000000
000000000100000001000000100100100000000
000000000000000000011000100100100000000
000100000000000000000010100100100000000
000010000000100000000000010100100000000
001000000000010000000000010100100000000
000100000000000100000000010100100000000
000000000000000011000000010100100000000
100000000000000000100000010100100000000
000000001000000000001000010100100000000
010000000000000000000100010100100000000
000001000000000000000000110100100000000
000000000000101000000000001100100000000
000001000000000010000000001100100000000
000000000010000001000000001100100000000
000000010000000000100000001100100000000
000000000100000000001000001100100000000
001000000000000000000100001100100000000
000000000001000000000010001100100000000
100000000000000000000000101100100000000
000000000000000000010000011100100000000
001100010000000000000000000010100000000
010000110000000000000000000010100000000
000011001000000000000000000010100000000
001000100100000000000000000010100000000
000001000110000000000000000010100000000
100000100001000000000000000010100000000
000010010001000000000000000010100000000
000010000100100000000000000010100000000
000100100000010000000000000010100000000
001000000000110000000000000010100000000
011000000000000100000000000010100000000
000100001000000100000000000010100000000
100000000100000100000000000010100000000
000000000011000100000000000010100000000
100000010000000010000000000010100000000
000100000010000010000000000010100000000
000000001001000010000000000010100000000
000000000100010010000000000010100000000
000000000000100110000000000010100000000
000010000010000001000000000010100000000
000001000000100001000000000010100000000
000000010000001001000000000010100000000
000000011000000000100000000010100000000
001000000010000000100000000010100000000
000000000001001000100000000010100000000
000000000000010001100000000010100000000
100000000000100000010000000010100000000
000000000000011000010000000010100000000
000001000000000000110000000010100000000
010000001000000000001000000010100000000
000001000001000000001000000010100000000
000010000000010000001000000010100000000
000000000100001000001000000010100000000
010001000000000000000100000010100000000
100000000010000000000100000010100000000
000000000000001100000100000010100000000
000000100000000001000100000010100000000
000010000000000000100100000010100000000
000000000000100000001100000010100000000
000110000000000000000010000010100000000
000000010000100000000010000010100000000
000000001000000001000010000010100000000
000000000100000000100010000010100000000
001000000000000000010010000010100000000
000000100000000000001010000010100000000
000000000000000010000110000010100000000
010010000000000000000001000010100000000
000000001100000000000001000010100000000
000000100010000000000001000010100000000
001000000000000001000001000010100000000
000000000000100000100001000010100000000
000000010000000000010001000010100000000
000001000000000000000011000010100000000
010000000000100000000000100010100000000
000000000010010000000000100010100000000
000001000000001000000000100010100000000
100000000000000001000000100010100000000
000000000100000000010000100010100000000
000000000000000000101000100010100000000
000000000000000100000001100010100000000
110000000000000000000000010010100000000
000001000000010000000000010010100000000
001000000000001000000000010010100000000
000010000000000100000000010010100000000
000100000000000000010000010010100000000
000000010000000000001000010010100000000
000000001000000000000100010010100000000
000000000001000000000010010010100000000
000000100000000000000000110010100000000
100100000000000000000000001010100000000
000000100000100000000000001010100000000
000010000000001000000000001010100000000
000000000000000100100000001010100000000
000000000001000000010000001010100000000
010000000000000000000010001010100000000
000000000000000010000001001010100000000
000000000010000000000000011010100000000
100001000000000000000000000110100000000
010000000010000000000000000110100000000
000100000001000000000000000110100000000
000010000000000000010000000110100000000
001000000000000000001000000110100000000
000000010000000000000100000110100000000
000000000000000100000010000110100000000
000000000000001000000001000110100000000
000000000000000010000000100110100000000
000000000000010000000000001110100000000
101001000000000000000000000001100000000
010000010010000000000000000001100000000
000101000001000000000000000001100000000
100000010000100000000000000001100000000
100100000000010000000000000001100000000
000000100001010000000000000001100000000
000010001000001000000000000001100000000
000100000010001000000000000001100000000
001000000000101000000000000001100000000
000100010000000100000000000001100000000
010000000100000100000000000001100000000
000000001010000100000000000001100000000
000010000000100100000000000001100000000
010100000000000010000000000001100000000
100000000100000010000000000001100000000
001000000001000010000000000001100000000
001000001000000001000000000001100000000
000000100100000001000000000001100000000
100000000010000001000000000001100000000
010000000000100001000000000001100000000
000000010000010001000000000001100000000
000000010001000000100000000001100000000
000000100000001000100000000001100000000
000000000010000010100000000001100000000
000000010100000000010000000001100000000
000001000010000000010000000001100000000
000010000000010000010000000001100000000
000010000100000000001000000001100000000
000000100000100000001000000001100000000
000000000001001000001000000001100000000
000001000000000000101000000001100000000
000010000001000000000100000001100000000
000001000000100000000100000001100000000
000000000100001000000100000001100000000
000000001000000000100100000001100000000
000000000000000010010100000001100000000
000000100010000000000010000001100000000
000000001000100000000010000001100000000
000000010000000010000010000001100000000
000001000000000001000010000001100000000
000000000000010000100010000001100000000
100000000000000000001010000001100000000
000100100000000000000001000001100000000
000010010000000000000001000001100000000
000001001000000000000001000001100000000
000000000000001010000001000001100000000
001000000000000000100001000001100000000
000000000001000000010001000001100000000
000000000000000100001001000001100000000
001000100000000000000000100001100000000
000000000000010100000000100001100000000
000000000000100010000000100001100000000
000010000000000000100000100001100000000
010000000000000000010000100001100000000
000000010000000000000100100001100000000
000000000100000000000010100001100000000
001010000000000000000000010001100000000
000000001001000000000000010001100000000
000000000010100000000000010001100000000
010000000000010000000000010001100000000
000001000000000100000000010001100000000
000000000000000001001000010001100000000
000100000000000000000100010001100000000
000000000000000000010010010001100000000
100000000000000000000001010001100000000
000010100000000000000000001001100000000
010000001000000000000000001001100000000
100000000001000000000000001001100000000
001000000000010000000000001001100000000
000000000000100000010000001001100000000
000100000000000000001000001001100000000
000000000000000100000100001001100000000
000000000000001000000010001001100000000
000000000000000001000001001001100000000
000000000010000000000000101001100000000
100000000000000100000000000101100000000
000000001000000010000000000101100000000
000000000100000000100000000101100000000
000000000000001000010000000101100000000
000000000010000000001000000101100000000
000000000000010000000100000101100000000
001000000000000000000010000101100000000
010000000000000000000001000101100000000
000000000001000000000000100101100000000
000000010000000000000000010101100000000
100010000000000000000000000011100000000
000100000100000000000000000011100000000
010000000000001000000000000011100000000
000000000001000001000000000011100000000
000000100000000000010000000011100000000
000000000000000010001000000011100000000
001000000000000000000100000011100000000
000000000000010000000001000011100000000
000000001000000000000000100011100000000
000001000000000000000000001011100000000
100101010000000000000000000000010000000
010011010000000000000000000000010000000
011000101000000000000000000000010000000
100001101000000000000000000000010000000
001101000100000000000000000000010000000
001000110100000000000000000000010000000
010001001100000000000000000000010000000
100011000010000000000000000000010000000
110000100010000000000000000000010000000
001010100010000000000000000000010000000
000000111010000000000000000000010000000
010000010110000000000000000000010000000
000100001110000000000000000000010000000
000110100001000000000000000000010000000
001001010001000000000000000000010000000
011000000101000000000000000000010000000
100000010011000000000000000000010000000
111000000000100000000000000000010000000
000111000000100000000000000000010000000
000100110000100000000000000000010000000
100000011000100000000000000000010000000
000010001100100000000000000000010000000
000010010010100000000000000000010000000
010000001010100000000000000000010000000
010001000001100000000000000000010000000
000000100101100000000000000000010000000
110100000000010000000000000000010000000
101001000000010000000000000000010000000
010010100000010000000000000000010000000
000101100000010000000000000000010000000
001100001000010000000000000000010000000
000011000100010000000000000000010000000
100000000110010000000000000000010000000
000000001101010000000000000000010000000
000000010100110000000000000000010000000
000100000010110000000000000000010000000
100010100000001000000000000000010000000
010100010000001000000000000000010000000
000011001000001000000000000000010000000
001000001010001000000000000000010000000
000101000001001000000000000000010000000
010000001001001000000000000000010000000
000010000011001000000000000000010000000
001000100000101000000000000000010000000
000100001000101000000000000000010000000
000000101000011000000000000000010000000
001000000001011000000000000000010000000
100100000100000100000000000000010000000
000010100100000100000000000000010000000
000110000010000100000000000000010000000
101000000001000100000000000000010000000
000100001001000100000000000000010000000
000000000111000100000000000000010000000
000001000010100100000000000000010000000
001000010000010100000000000000010000000
000000100010010100000000000000010000000
000100100000001100000000000000010000000
010000000000101100000000000000010000000
000000000100011100000000000000010000000
011010000000000010000000000000010000000
000001011000000010000000000000010000000
000101000010000010000000000000010000000
000010010001000010000000000000010000000
100000001001000010000000000000010000000
001000100000010010000000000000010000000
000010000000110010000000000000010000000
100100000000001010000000000000010000000
000001000100001010000000000000010000000
000000100001001010000000000000010000000
000000010000011010000000000000010000000
001000001000000110000000000000010000000
000000010010000110000000000000010000000
000000000001010110000000000000010000000
000001100001000001000000000000010000000
000000001011000001000000000000010000000
001001000000100001000000000000010000000
100000100000100001000000000000010000000
000010010000010001000000000000010000000
000000100100010001000000000000010000000
001000000010010001000000000000010000000
000001010000001001000000000000010000000
000000001100001001000000000000010000000
000010001000000101000000000000010000000
000000010100000101000000000000010000000
000000000001100101000000000000010000000
010001000000000011000000000000010000000
000000100000000111000000000000010000000
001110000000000000100000000000010000000
000000011100000000100000000000010000000
010000000100100000100000000000010000000
000010000001100000100000000000010000000
000000001010010000100000000000010000000
001000010000001000100000000000010000000
000100000010001000100000000000010000000
000000000101001000100000000000010000000
000001000000101000100000000000010000000
010001000000000100100000000000010000000
000000010001000100100000000000010000000
000000000000110100100000000000010000000
000010000000001100100000000000010000000
100001000000000010100000000000010000000
000000110000000010100000000000010000000
000000000011000010100000000000010000000
001000000000100010100000000000010000000
010000000000010010100000000000010000000
000000101000000001100000000000010000000
100000000100000001100000000000010000000
000001000010000001100000000000010000000
000100000000010001100000000000010000000
000000000000001011100000000000010000000
101000100000000000010000000000010000000
001100010000000000010000000000010000000
000101001000000000010000000000010000000
000010010100000000010000000000010000000
000001000110000000010000000000010000000
100000000101000000010000000000010000000
010100000000100000010000000000010000000
000000100010100000010000000000010000000
100000001000010000010000000000010000000
000001000001010000010000000000010000000
000000110000001000010000000000010000000
000000000100101000010000000000010000000
110000000000000100010000000000010000000
000000001010000100010000000000010000000
000010000000010100010000000000010000000
000001000000001100010000000000010000000
001000000001000010010000000000010000000
000100000000010010010000000000010000000
010000000000001010010000000000010000000
001000000100000001010000000000010000000
000000010010000001010000000000010000000
000010000000001001010000000000010000000
000100000000000101010000000000010000000
000000001000000011010000000000010000000
010010000000000000110000000000010000000
001000001000000000110000000000010000000
100000000010000000110000000000010000000
000000010000010000110000000000010000000
011001000000000000001000000000010000000
110000010000000000001000000000010000000
000110010000000000001000000000010000000
001010001000000000001000000000010000000
000100101000000000001000000000010000000
101000000010000000001000000000010000000
000001010010000000001000000000010000000
000000100110000000001000000000010000000
010010000001000000001000000000010000000
000001000101000000001000000000010000000
001000000100100000001000000000010000000
000000001001100000001000000000010000000
000100000001010000001000000000010000000
000000100000110000001000000000010000000
100000001000001000001000000000010000000
000000000010011000001000000000010000000
001100000000000100001000000000010000000
010000000010000100001000000000010000000
010000100000000010001000000000010000000
000000010100000010001000000000010000000
000000000000100110001000000000010000000
000100000100000001001000000000010000000
000000010001000001001000000000010000000
000000001000010001001000000000010000000
000000000000101001001000000000010000000
000001000000000101001000000000010000000
100000100000000000101000000000010000000
000000000100000100101000000000010000000
010000000000000001101000000000010000000
100010000000000000011000000000010000000
000000000001000100011000000000010000000
000000000010000010011000000000010000000
101100000000000000000100000000010000000
100010001000000000000100000000010000000
000100011000000000000100000000010000000
000100100100000000000100000000010000000
000001010100000000000100000000010000000
010100000010000000000100000000010000000
000000110001000000000100000000010000000
000001001001000000000100000000010000000
000010000001010000000100000000010000000
100000000000110000000100000000010000000
011000000000001000000100000000010000000
000000100010001000000100000000010000000
000000000001101000000100000000010000000
000010010000000100000100000000010000000
010000001000000100000100000000010000000
100000010000000010000100000000010000000
000000000010100010000100000000010000000
000000000100010010000100000000010000000
000000000000001110000100000000010000000
110000000000000001000100000000010000000
001000000000000101000100000000010000000
000100000000000011000100000000010000000
001000100000000000100100000000010000000
000000000110000000100100000000010000000
000100000000000100100100000000010000000
000010000000000010100100000000010000000
000000000000100001100100000000010000000
000110000000000000010100000000010000000
010000000100000000010100000000010000000
000000000010010000010100000000010000000
000000001000001000010100000000010000000
000001000000000010010100000000010000000
000000000001000000110100000000010000000
000101000000000000001100000000010000000
001000010000000000001100000000010000000
000000000100001000001100000000010000000
000010000000000001001100000000010000000
000000000000010000101100000000010000000
000000000000100000011100000000010000000
001011000000000000000010000000010000000
010010001000000000000010000000010000000
000100010100000000000010000000010000000
001000010010000000000010000000010000000
100000001010000000000010000000010000000
100100000001000000000010000000010000000
000000101000100000000010000000010000000
000001001000010000000010000000010000000
000000000011010000000010000000010000000
000000010001001000000010000000010000000
100000000000011000000010000000010000000
011000000000000100000010000000010000000
000001010000000100000010000000010000000
000010000000100100000010000000010000000
010100000000000010000010000000010000000
000001100000000010000010000000010000000
000000001100000010000010000000010000000
000000000010001010000010000000010000000
000110000000000001000010000000010000000
100000010000000001000010000000010000000
000000100010000001000010000000010000000
000000000101000001000010000000010000000
010000000000100001000010000000010000000
001000000000001001000010000000010000000
000100100000000000100010000000010000000
000000001001000000100010000000010000000
000000000010100000100010000000010000000
000000000000000101100010000000010000000
010000100000000000010010000000010000000
000000010000100000010010000000010000000
000000000000010001010010000000010000000
100000000000100000001010000000010000000
000010000000000010001010000000010000000
000000000000001000101010000000010000000
001000000000000000011010000000010000000
010000010000000000000110000000010000000
000010000100000000000110000000010000000
000000000001000010000110000000010000000
000001000000000001000110000000010000000
100000000000000000100110000000010000000
000000000000000100010110000000010000000
000000100000000000001110000000010000000
101010000000000000000001000000010000000
100100100000000000000001000000010000000
000010110000000000000001000000010000000
010010000010000000000001000000010000000
000001001010000000000001000000010000000
000000101001000000000001000000010000000
001000010000100000000001000000010000000
000000000110100000000001000000010000000
100000010000010000000001000000010000000
010000000001010000000001000000010000000
000010000100001000000001000000010000000
000101000000000100000001000000010000000
000000100000100100000001000000010000000
000100000100000010000001000000010000000
000000000010010010000001000000010000000
000000000000101010000001000000010000000
001100000000000001000001000000010000000
010000100000000001000001000000010000000
100000000001000001000001000000010000000
000000000000001101000001000000010000000
001001000000000000100001000000010000000
010000010000000000100001000000010000000
000010001000000000100001000000010000000
100000000000100000100001000000010000000
010001000000000000010001000000010000000
000000011000000000010001000000010000000
000000100100000000010001000000010000000
000000000000110000010001000000010000000
000000000000000110010001000000010000000
000001100000000000001001000000010000000
000010000000010000001001000000010000000
010000000000001000001001000000010000000
100000000000000100001001000000010000000
001000000000000010001001000000010000000
000000000001000000101001000000010000000
000000000000000001011001000000010000000
001000001000000000000101000000010000000
100000000100000000000101000000010000000
000001000000100000000101000000010000000
000100000000001000000101000000010000000
000000000010000001000101000000010000000
100001000000000000000011000000010000000
001000000100000000000011000000010000000
000100000010000000000011000000010000000
000000000000010100000011000000010000000
000000000000000010100011000000010000000
000010000000000000010011000000010000000
000000001000000000001011000000010000000
100110000000000000000000100000010000000
110001000000000000000000100000010000000
001100100000000000000000100000010000000
010010000100000000000000100000010000000
001000000011000000000000100000010000000
001010000000100000000000100000010000000
010000100000100000000000100000010000000
000100000001100000000000100000010000000
010000010000010000000000100000010000000
000001100000001000000000100000010000000
100000000100001000000000100000010000000
010100000000000100000000100000010000000
000000110000000100000000100000010000000
100000000010000100000000100000010000000
000001000000010100000000100000010000000
000000000001001100000000100000010000000
100000100000000010000000100000010000000
000010000010000010000000100000010000000
000001000001000010000000100000010000000
000000001000010010000000100000010000000
001000000000001010000000100000010000000
001000010000000001000000100000010000000
000100001000000001000000100000010000000
010000000001000001000000100000010000000
000000000000011001000000100000010000000
000000000000100011000000100000010000000
000010100000000000100000100000010000000
100000001000000000100000100000010000000
000000010000100000100000100000010000000
011000000000000000010000100000010000000
000000101000000000010000100000010000000
000000000000000010110000100000010000000
000011000000000000001000100000010000000
000100000000000010001000100000010000000
000000000010000000101000100000010000000
000000000000001000011000100000010000000
000000001010000000000100100000010000000
001000000000010000000100100000010000000
000000000100000100000100100000010000000
010000000000000000100100100000010000000
000000000000000001010100100000010000000
100000000000000000001100100000010000000
000000000100010000000010100000010000000
000010000000001000000010100000010000000
000001000000000000100010100000010000000
000000000001000000010010100000010000000
010000000000000000001010100000010000000
000100000000000000000110100000010000000
000100010000000000000001100000010000000
000001000100000000000001100000010000000
000010000000000001000001100000010000000
000000000000001000100001100000010000000
100000000000000000010001100000010000000
000000000001000000000101100000010000000
000000000000100000000011100000010000000
000011100000000000000000010000010000000
100001000100000000000000010000010000000
000100100010000000000000010000010000000
001000100001000000000000010000010000000
000000010101000000000000010000010000000
010000000011000000000000010000010000000
001000000010100000000000010000010000000
000010001000010000000000010000010000000
100000000001010000000000010000010000000
010000000100001000000000010000010000000
000001000010001000000000010000010000000
000000000000111000000000010000010000000
010010000000000100000000010000010000000
100000010000000100000000010000010000000
000000001000100100000000010000010000000
001000000000001100000000010000010000000
110000000000000010000000010000010000000
000110000000000010000000010000010000000
000000101000000010000000010000010000000
000000010000100010000000010000010000000
000000011000000001000000010000010000000
000010000100000001000000010000010000000
000100000000001001000000010000010000000
000001010000000000100000010000010000000
000100000001000000100000010000010000000
000000000100010000100000010000010000000
001000000000000001100000010000010000000
010000001000000000010000010000010000000
000010000001000000010000010000010000000
100000000000001000010000010000010000000
000000000100000010010000010000010000000
010100000000000000001000010000010000000
000001000000100000001000010000010000000
000000000000010100001000010000010000000
000000000000000011001000010000010000000
000000001000000000101000010000010000000
000000010000000000011000010000010000000
001001000000000000000100010000010000000
010000100000000000000100010000010000000
000000001100000000000100010000010000000
000000000001000001000100010000010000000
001100000000000000000010010000010000000
100010000000000000000010010000010000000
000000100000001000000010010000010000000
000000000000000000110010010000010000000
000000000100000000001010010000010000000
000000000010000000000110010000010000000
000100001000000000000001010000010000000
000000000001100000000001010000010000000
000001000000000001000001010000010000000
000000000000000100100001010000010000000
001000000000000000010001010000010000000
000000000000000010000101010000010000000
010000000000000000000011010000010000000
101000000000000000000000110000010000000
000000001001000000000000110000010000000
000000000100100000000000110000010000000
000000000010010000000000110000010000000
000000100000000001000000110000010000000
000010000000000000000100110000010000000
000000010000000000000010110000010000000
000000000000000000001001110000010000000
010110000000000000000000001000010000000
001001001000000000000000001000010000000
100000001100000000000000001000010000000
010000010001000000000000001000010000000
000100000101000000000000001000010000000
100100000000100000000000001000010000000
010000000010010000000000001000010000000
001000000000110000000000001000010000000
110000000000001000000000001000010000000
000010000000011000000000001000010000000
000001100000000100000000001000010000000
010000000100000100000000001000010000000
100000000000010100000000001000010000000
001000000100000010000000001000010000000
000000001010000010000000001000010000000
010000000000100010000000001000010000000
100010000000000001000000001000010000000
000000110000000001000000001000010000000
000100000010000001000000001000010000000
000000000001001001000000001000010000000
000100010000000000100000001000010000000
000000100100000000100000001000010000000
000010000010000000100000001000010000000
000000001000100000100000001000010000000
000000000000000110100000001000010000000
000010100000000000010000001000010000000
000000000011000000010000001000010000000
001000000000000100010000001000010000000
000000010000000010010000001000010000000
000001000000000000110000001000010000000
010000001000000000001000001000010000000
000000000010100000001000001000010000000
000000010000001000001000001000010000000
000000000000010010001000001000010000000
001000000000000000101000001000010000000
000000000100000000011000001000010000000
001000000010000000000100001000010000000
000010000000100000000100001000010000000
000000000000010001000100001000010000000
000000000001000000001100001000010000000
100000100000000000000010001000010000000
000001000001000000000010001000010000000
000000010000010000000010001000010000000
000000000000001100000010001000010000000
000000001000000000010010001000010000000
000100000000000000001010001000010000000
000001010000000000000001001000010000000
001000000001000000000001001000010000000
000000000010001000000001001000010000000
000000001000000100000001001000010000000
000000000000000011000001001000010000000
000100000000000000010001001000010000000
000000100000000000000101001000010000000
000000011000000000000000101000010000000
000000100010000000000000101000010000000
000000000000100100000000101000010000000
000000000000000001001000101000010000000
000001000000000000000100101000010000000
000000000000000010000010101000010000000
000000000000010000000001101000010000000
001010000000000000000000011000010000000
010001000000000000000000011000010000000
000000000001000100000000011000010000000
000000000000000001010000011000010000000
000000000000001000000100011000010000000
000000000000100000000010011000010000000
100000000000000000000001011000010000000
000100000000000000000000111000010000000
011100000000000000000000000100010000000
010000110000000000000000000100010000000
000110000100000000000000000100010000000
100000100100000000000000000100010000000
001001000010000000000000000100010000000
001010000001000000000000000100010000000
000100000011000000000000000100010000000
100000000001100000000000000100010000000
010000000100010000000000000100010000000
000000100001010000000000000100010000000
000001000000110000000000000100010000000
100001000000001000000000000100010000000
000000010100001000000000000100010000000
000000011000000100000000000100010000000
001000000000100100000000000100010000000
101000000000000010000000000100010000000
000100001000000010000000000100010000000
010000000000000110000000000100010000000
000000000110000001000000000100010000000
000010000000100001000000000100010000000
010000000000001001000000000100010000000
000000000001000011000000000100010000000
100100000000000000100000000100010000000
000001001000000000100000000100010000000
000000000010000100100000000100010000000
000000000100000010100000000100010000000
000011000000000000010000000100010000000
000100100000000000010000000100010000000
000000010001000000010000000100010000000
000000000000011000010000000100010000000
000000000000000001110000000100010000000
000000001100000000001000000100010000000
000000000001001000001000000100010000000
000000100000000100001000000100010000000
001000000000000001001000000100010000000
000010000000000000101000000100010000000
000001100000000000000100000100010000000
000000000100100000000100000100010000000
000000001000010000000100000100010000000
000000000001000100000100000100010000000
000000010000000000100100000100010000000
001000000000000000010100000100010000000
010000000000000000001100000100010000000
110000000000000000000010000100010000000
001000001000000000000010000100010000000
000010000010000000000010000100010000000
000000000100000100000010000100010000000
000001000000000000001010000100010000000
000000000000001000000110000100010000000
100000000010000000000001000100010000000
000000100000000010000001000100010000000
000000000000010000100001000100010000000
000000010000000000001001000100010000000
000000000001000000000011000100010000000
000101000000000000000000100100010000000
000000000010100000000000100100010000000
000000001000001000000000100100010000000
000000010000000010000000100100010000000
000000000100000000010000100100010000000
000000100000000000000010100100010000000
010000000000000000000001100100010000000
000010010000000000000000010100010000000
000100000000100000000000010100010000000
000001000000000010000000010100010000000
100000000000000001000000010100010000000
000000100000000000100000010100010000000
000000000010000000010000010100010000000
000000000000010000000010010100010000000
000000000000001000000001010100010000000
000000000000000100000000110100010000000
000000101000000000000000001100010000000
000000010010000000000000001100010000000
000100000000010000000000001100010000000
000000000000001010000000001100010000000
000001000000000001000000001100010000000
000000000000100000010000001100010000000
100000000000000000000100001100010000000
000010000000000000000001001100010000000
001000000000000000000000101100010000000
000000000100000000000000011100010000000
010101000000000000000000000010010000000
001010000100000000000000000010010000000
000010001010000000000000000010010000000
000011000001000000000000000010010000000
000001100000100000000000000010010000000
001000001000100000000000000010010000000
000000010001100000000000000010010000000
100010000000010000000000000010010000000
000000110000010000000000000010010000000
101000000000001000000000000010010000000
000000000110001000000000000010010000000
010000000000011000000000000010010000000
000100010000000100000000000010010000000
001000000010000100000000000010010000000
000000001000001100000000000010010000000
000100000000100010000000000010010000000
000000000100000110000000000010010000000
010000010000000001000000000010010000000
000000000001010001000000000010010000000
100000000000000101000000000010010000000
000000000010000011000000000010010000000
011000000000000000100000000010010000000
000001000100000000100000000010010000000
000000100000001000100000000010010000000
100001000000000000010000000010010000000
000000100001000000010000000010010000000
000000000100010000010000000010010000000
000000000000100001010000000010010000000
000000011000000000001000000010010000000
100000000100000000001000000010010000000
000010000000001000001000000010010000000
000000000000000010101000000010010000000
000100000000000000011000000010010000000
000010100000000000000100000010010000000
010000000000100000000100000010010000000
001000000000000010000100000010010000000
000000001000000001000100000010010000000
000000010000000000010100000010010000000
010000000100000000000010000010010000000
000000000000110000000010000010010000000
000000000001000100000010000010010000000
100000000000000010000010000010010000000
000010000000000000100010000010010000000
000000000010000000001010000010010000000
001000100000000000000001000010010000000
010000001000000000000001000010010000000
000000000101000000000001000010010000000
000001000000001000000001000010010000000
000000000000000000110001000010010000000
000000000000000100000101000010010000000
000000010000000000000011000010010000000
000001010000000000000000100010010000000
000100000100000000000000100010010000000
010000000010000000000000100010010000000
000000000000101000000000100010010000000
000000000000010000100000100010010000000
000010000000000000010000100010010000000
000000100000000000001000100010010000000
000000000000000001000010100010010000000
001000010000000000000000010010010000000
100000001000000000000000010010010000000
000100000000010000000000010010010000000
000001000000000100000000010010010000000
000000000001000010000000010010010000000
000000000010000000100000010010010000000
000000000000000000001100010010010000000
000010000000000000000001010010010000000
000001000000010000000000001010010000000
000100000000001000000000001010010000000
000010000000000010000000001010010000000
000000000000000001100000001010010000000
010000000000000000010000001010010000000
000000000100000000000100001010010000000
001000000000000000000010001010010000000
100000000000000000000000101010010000000
000000100000000000000000011010010000000
100000010000000000000000000110010000000
000000000000010100000000000110010000000
000000100000000001000000000110010000000
000000000001000000100000000110010000000
000000001000000000010000000110010000000
000000000010000000000100000110010000000
000100000000000000000010000110010000000
000000000000100000000001000110010000000
010000000000000000000000010110010000000
000000000000000000001000001110010000000
100000110000000000000000000001010000000
000110001000000000000000000001010000000
001000011000000000000000000001010000000
110000000100000000000000000001010000000
000001100100000000000000000001010000000
000100010010000000000000000001010000000
000000100011000000000000000001010000000
010000010000100000000000000001010000000
000001001000100000000000000001010000000
000001000010010000000000000001010000000
000010010000001000000000000001010000000
000100000000011000000000000001010000000
100010000000000100000000000001010000000
001100000000000010000000000001010000000
000010000100000010000000000001010000000
010000000010000010000000000001010000000
000000000001100010000000000001010000000
100100000000000001000000000001010000000
010000001000000001000000000001010000000
000010000001000001000000000001010000000
000000000100100001000000000001010000000
000000000010001001000000000001010000000
000000000000010011000000000001010000000
000001000001000000100000000001010000000
000000100000010000100000000001010000000
000000001000000100100000000001010000000
000000001100000000010000000001010000000
000100000001000000010000000001010000000
000000000000100100010000000001010000000
000000000000001000110000000001010000000
010000000000010000001000000001010000000
000000000000001100001000000001010000000
100000000000000010001000000001010000000
000000100000000000011000000001010000000
001000000100000000000100000001010000000
100000000001000000000100000001010000000
000000100000100000000100000001010000000
000001000000001000000100000001010000000
000000000010000100000100000001010000000
001000100000000000000010000001010000000
010000000001000000000010000001010000000
000000000000000110000010000001010000000
000000010000000000100010000001010000000
000001000000000000010010000001010000000
000000000000010000000110000001010000000
000011000000000000000001000001010000000
000000001000010000000001000001010000000
000000000100000000100001000001010000000
000000000010000000010001000001010000000
000100000000000000001001000001010000000
000000010000000000000101000001010000000
000000000000000001000011000001010000000
001001000000000000000000100001010000000
000000000110000000000000100001010000000
000000010001000000000000100001010000000
000100000000000000100000100001010000000
000000000000010000010000100001010000000
000000001000000000001000100001010000000
000000100000000000000001100001010000000
100000000000100000000000010001010000000
001000000000010000000000010001010000000
000000000001001000000000010001010000000
000000100000000100000000010001010000000
010000000000000000100000010001010000000
000000000010000000001000010001010000000
000000000000000000010100010001010000000
000000000000000010000000110001010000000
011000000000000000000000001001010000000
000000100000001000000000001001010000000
000100000000000100000000001001010000000
000001000000000010000000001001010000000
100000000000000000100000001001010000000
000010000000000000001000001001010000000
000000001000000000000100001001010000000
000000000100000000000010001001010000000
000000000000100000000001001001010000000
000000010000000000000000011001010000000
010010000000000000000000000101010000000
100000001000000000000000000101010000000
000000010000010000000000000101010000000
000001000000000100000000000101010000000
000000000000000010010000000101010000000
000000000000100000001000000101010000000
001000000000000000000001000101010000000
000000000000000001000000100101010000000
000000000001000000000000001101010000000
010000100000000000000000000011010000000
100000000010000000000000000011010000000
001000000001000000000000000011010000000
000010000000100000000000000011010000000
000001000000000000001000000011010000000
000100000000000000000100000011010000000
000000001000000000000010000011010000000
000000000000000010000001000011010000000
000000000000000100000000100011010000000
000000000000000001000000010011010000000
000000000000001000000000000111010000000
010100100000000000000000000000110000000
100010000100000000000000000000110000000
001000001001000000000000000000110000000
000010100000100000000000000000110000000
010000001000010000000000000000110000000
010010000000001000000000000000110000000
100000000010001000000000000000110000000
000000010000101000000000000000110000000
100000100000000100000000000000110000000
000001000100000100000000000000110000000
000010000001000100000000000000110000000
000100000000010100000000000000110000000
000010001000000010000000000000110000000
001000000010000010000000000000110000000
000000000101000010000000000000110000000
100000000000100010000000000000110000000
000001000000010010000000000000110000000
001010000000000001000000000000110000000
100001000000000001000000000000110000000
010000000010000001000000000000110000000
000100000000100001000000000000110000000
000100000100000000100000000000110000000
000000010010000000100000000000110000000
010000000001000000100000000000110000000
001000000000010000100000000000110000000
000000001000001000100000000000110000000
000000001000100000010000000000110000000
000000010000000100010000000000110000000
000000000001000001010000000000110000000
000000001010000000001000000000110000000
000000100001000000001000000000110000000
000001000000001000001000000000110000000
000001000010000000000100000000110000000
000000010000010000000100000000110000000
000000000000100100000100000000110000000
000000100000000000010100000000110000000
101000000000000000000010000000110000000
000001000000100000000010000000110000000
000000100000010000000010000000110000000
000000000010000100000010000000110000000
000000000100000000010010000000110000000
000000000000000001001010000000110000000
000000010001000000000001000000110000000
000000000100010000000001000000110000000
000000001000000001000001000000110000000
000000100000000000100001000000110000000
000000000000001000010001000000110000000
010000000000000000000101000000110000000
000010010000000000000000100000110000000
000001001000000000000000100000110000000
000000100100000000000000100000110000000
100000000001000000000000100000110000000
000000000000000101000000100000110000000
000100000000000000010000100000110000000
000000000000100000001000100000110000000
000000000000000010000100100000110000000
000100010000000000000000010000110000000
000000000000001010000000010000110000000
000000000000010001000000010000110000000
000001000000000000010000010000110000000
001000000000000000001000010000110000000
100000000000000000000100010000110000000
000000001000000000000010010000110000000
000000000010000000000001010000110000000
000101000000000000000000001000110000000
100000010000000000000000001000110000000
000000000100100000000000001000110000000
000000000001010000000000001000110000000
001000000000001000000000001000110000000
000000100000000010000000001000110000000
000000000000000000100100001000110000000
000010000000000000000010001000110000000
000000000000000000001001001000110000000
010000000000000000000000101000110000000
000001010000000000000000000100110000000
001000000100000000000000000100110000000
010000000000100000000000000100110000000
000100000000001000000000000100110000000
000000000000010000001000000100110000000
000010000000000000000100000100110000000
000000000000000010000010000100110000000
000000000000000100000001000100110000000
000000000000000000100000100100110000000
000000000001000000000000010100110000000
010000000000000010000000000010110000000
000000000100000001000000000010110000000
100000000000000000100000000010110000000
000000000010000000010000000010110000000
000000000000000100001000000010110000000
000000000001000000000100000010110000000
000000000000001000000010000010110000000
000100000000000000000001000010110000000
001000000000000000000000100010110000000
000000000000100000000000010010110000000
000000001000000000000000001010110000000
010001000000000000000000000001110000000
000010000010000000000000000001110000000
001000000000000100000000000001110000000
000000000000100000100000000001110000000
100000000000000000010000000001110000000
000000010000000000001000000001110000000
000000000000000001000100000001110000000
000100000000000000000010000001110000000
000000000000001000000000100001110000000
000000000100000000000000010001110000000
000000100000000000000000000101110000000
111001000000000000000000000000001000000
100100110000000000000000000000001000000
010010101000000000000000000000001000000
001001101000000000000000000000001000000
101010000100000000000000000000001000000
001100010100000000000000000000001000000
010000110100000000000000000000001000000
100001001100000000000000000000001000000
000110100010000000000000000000001000000
101000010010000000000000000000001000000
000100011010000000000000000000001000000
001000100110000000000000000000001000000
010001100001000000000000000000001000000
011000010001000000000000000000001000000
000101010001000000000000000000001000000
000000011101000000000000000000001000000
001000001011000000000000000000001000000
000010000111000000000000000000001000000
000011010000100000000000000000001000000
000100101000100000000000000000001000000
001100000010100000000000000000001000000
100001000010100000000000000000001000000
010000001001100000000000000000001000000
011100000000010000000000000000001000000
000011100000010000000000000000001000000
000010011000010000000000000000001000000
010000001100010000000000000000001000000
000001000110010000000000000000001000000
000001001001010000000000000000001000000
001000000101010000000000000000001000000
001000100000110000000000000000001000000
000000010010110000000000000000001000000
100000000001110000000000000000001000000
011010000000001000000000000000001000000
010100100000001000000000000000001000000
001001010000001000000000000000001000000
000010110000001000000000000000001000000
100010001000001000000000000000001000000
000110000100001000000000000000001000000
000001100010001000000000000000001000000
010000000011001000000000000000001000000
000000000110101000000000000000001000000
101000000000011000000000000000001000000
000000001010011000000000000000001000000
000010000001011000000000000000001000000
100110000000000100000000000000001000000
010001010000000100000000000000001000000
001010001000000100000000000000001000000
000001100100000100000000000000001000000
000100000101000100000000000000001000000
110000000000100100000000000000001000000
000010100000100100000000000000001000000
001000000100100100000000000000001000000
000001000001100100000000000000001000000
000100010000010100000000000000001000000
000010000100010100000000000000001000000
000000010100001100000000000000001000000
000100000000101100000000000000001000000
100101000000000010000000000000001000000
100000100100000010000000000000001000000
010010000010000010000000000000001000000
000001010010000010000000000000001000000
000011000001000010000000000000001000000
010100000000100010000000000000001000000
100000010000100010000000000000001000000
000010000100100010000000000000001000000
000000000011100010000000000000001000000
110000000000010010000000000000001000000
000000100001010010000000000000001000000
000100001000001010000000000000001000000
000000010001001010000000000000001000000
000010010000000110000000000000001000000
001000000000010110000000000000001000000
000000000010001110000000000000001000000
001101000000000001000000000000001000000
100001010000000001000000000000001000000
000000101100000001000000000000001000000
000010100001000001000000000000001000000
000001001000100001000000000000001000000
010000000100100001000000000000001000000
100000000010010001000000000000001000000
110000000000001001000000000000001000000
000100010000001001000000000000001000000
000001000000011001000000000000001000000
010010000000000101000000000000001000000
000000100010000101000000000000001000000
000000010000100101000000000000001000000
000000001000001101000000000000001000000
100010000000000011000000000000001000000
000100000100000011000000000000001000000
000000001001000011000000000000001000000
000000000000101011000000000000001000000
110100000000000000100000000000001000000
100001100000000000100000000000001000000
000000110000100000100000000000001000000
000000000101100000100000000000001000000
000100100000010000100000000000001000000
010000010000010000100000000000001000000
100000000100010000100000000000001000000
000001001000001000100000000000001000000
000000010010001000100000000000001000000
000100000001001000100000000000001000000
000000101000000100100000000000001000000
000000000110000100100000000000001000000
000001000100000010100000000000001000000
000000001010000010100000000000001000000
000000000000110010100000000000001000000
100000000000001010100000000000001000000
001000100000000001100000000000001000000
100000001000000001100000000000001000000
000000010000000011100000000000001000000
000111000000000000010000000000001000000
110000001000000000010000000000001000000
000000001110000000010000000000001000000
100100000001000000010000000000001000000
001000000010010000010000000000001000000
000001000000110000010000000000001000000
000000000101001000010000000000001000000
000100001000000100010000000000001000000
000010000001000100010000000000001000000
000000000010100100010000000000001000000
000000100000010100010000000000001000000
001000100000000010010000000000001000000
000000001000100010010000000000001000000
000000000000011010010000000000001000000
000001000000000110010000000000001000000
010000100000000001010000000000001000000
000000011000000001010000000000001000000
100000000100000001010000000000001000000
000000000001100001010000000000001000000
000100000000010001010000000000001000000
001000000000001001010000000000001000000
000000010100000000110000000000001000000
010000000010000000110000000000001000000
000000100001000000110000000000001000000
000010000000001000110000000000001000000
000000000000000101110000000000001000000
010100010000000000001000000000001000000
101000001000000000001000000000001000000
000110001000000000001000000000001000000
000010100100000000001000000000001000000
000001001010000000001000000000001000000
000000100011000000001000000000001000000
010000000010100000001000000000001000000
001010000000010000001000000000001000000
100001000000010000001000000000001000000
000000010001010000001000000000001000000
010000000100001000001000000000001000000
000000100000101000001000000000001000000
000000011000000100001000000000001000000
100000000001000100001000000000001000000
000000000010010100001000000000001000000
011000000000000010001000000000001000000
000000000101000010001000000000001000000
000001000000001010001000000000001000000
000000100000000110001000000000001000000
000100000000100001001000000000001000000
000010000000001001001000000000001000000
001000000000000101001000000000001000000
100000010000000000101000000000001000000
000100000010000000101000000000001000000
000000001001000000101000000000001000000
000001000000000100101000000000001000000
000010000000000010101000000000001000000
000000000100000001101000000000001000000
001001000000000000011000000000001000000
000100000100000000011000000000001000000
010000000001000000011000000000001000000
000000001000001000011000000000001000000
110010000000000000000100000000001000000
001100100000000000000100000000001000000
011000001000000000000100000000001000000
000011001000000000000100000000001000000
000101000100000000000100000000001000000
000010010100000000000100000000001000000
010100000001000000000100000000001000000
000000101001000000000100000000001000000
000000010011000000000100000000001000000
001001000000100000000100000000001000000
000000100010100000000100000000001000000
000100000010010000000100000000001000000
000000000100110000000100000000001000000
100000100000001000000100000000001000000
000010000000101000000100000000001000000
000000010000011000000100000000001000000
010000000100000100000100000000001000000
000000000001001100000100000000001000000
000110000000000010000100000000001000000
100000001000000010000100000000001000000
001000000001000010000100000000001000000
001000010000000001000100000000001000000
000000001010000001000100000000001000000
100000000000100001000100000000001000000
000000000000010011000100000000001000000
000010000010000000100100000000001000000
000000001000100000100100000000001000000
000000000100001000100100000000001000000
000000000000010100100100000000001000000
000000100000000010100100000000001000000
010000010000000000010100000000001000000
000000000010000010010100000000001000000
001000000000000000110100000000001000000
010001000000000000001100000000001000000
000000000000100010001100000000001000000
000000000001000001001100000000001000000
100000000000000000011100000000001000000
010110000000000000000010000000001000000
010001000100000000000010000000001000000
000010001100000000000010000000001000000
000010010010000000000010000000001000000
000000101010000000000010000000001000000
001010000001000000000010000000001000000
100000001001000000000010000000001000000
000000011000100000000010000000001000000
000000100100100000000010000000001000000
100000010000001000000010000000001000000
000001000000101000000010000000001000000
010000000000011000000010000000001000000
001100000000000100000010000000001000000
000000010001000100000010000000001000000
000000000000110100000010000000001000000
000001001000000010000010000000001000000
001000000100000010000010000000001000000
101000000000000001000010000000001000000
010000001000000001000010000000001000000
000000000001010001000010000000001000000
000000000010001001000010000000001000000
000000000000000111000010000000001000000
011000000000000000100010000000001000000
000100000000000010100010000000001000000
000010000000000001100010000000001000000
000100010000000000010010000000001000000
000000000011000000010010000000001000000
100000000000000100010010000000001000000
000010000000000010010010000000001000000
000001000000000001010010000000001000000
000000000000010000110010000000001000000
000011000000000000001010000000001000000
001000000010000000001010000000001000000
000000000001001000001010000000001000000
000000000100000100001010000000001000000
000000100000000001001010000000001000000
000000000000100000011010000000001000000
000010100000000000000110000000001000000
000100001000000000000110000000001000000
100000000100000000000110000000001000000
000000000010000100000110000000001000000
000001000000000000100110000000001000000
000000000000001000010110000000001000000
000000000000010000001110000000001000000
101000100000000000000001000000001000000
000101100000000000000001000000001000000
100000011000000000000001000000001000000
001001000100000000000001000000001000000
000010001010000000000001000000001000000
000100001001000000000001000000001000000
010000000101000000000001000000001000000
100000000011000000000001000000001000000
010010000000100000000001000000001000000
000000010100010000000001000000001000000
000000100100001000000001000000001000000
000000000001101000000001000000001000000
000000001000100100000001000000001000000
100000000000010100000001000000001000000
010000000000001100000001000000001000000
001100000000000010000001000000001000000
000000101000000010000001000000001000000
000001000000010010000001000000001000000
001010000000000001000001000000001000000
000000110000000001000001000000001000000
000000000110000001000001000000001000000
000000000001000101000001000000001000000
000011000000000000100001000000001000000
010000001000000000100001000000001000000
000000010001000000100001000000001000000
000000000010100000100001000000001000000
001000000000010000100001000000001000000
000100000000000100100001000000001000000
000010010000000000010001000000001000000
000000000100100000010001000000001000000
000000000001010000010001000000001000000
100000000000001000010001000000001000000
000000000000000010110001000000001000000
100010000000000000001001000000001000000
001000010000000000001001000000001000000
000000001000010000001001000000001000000
000000000000001000101001000000001000000
010000000000010000000101000000001000000
000001000000000001000101000000001000000
000000000000000100010101000000001000000
000100000000000000001101000000001000000
100100000000000000000011000000001000000
001000001000000000000011000000001000000
000001000010000000000011000000001000000
000000000000100001000011000000001000000
000000100000000000100011000000001000000
010000000000000000010011000000001000000
000000000000000010001011000000001000000
000000010000000000000111000000001000000
101100000000000000000000100000001000000
010101000000000000000000100000001000000
010010010000000000000000100000001000000
000001011000000000000000100000001000000
001001000001000000000000100000001000000
000000100101000000000000100000001000000
000000010100100000000000100000001000000
000100001000010000000000100000001000000
000000000011010000000000100000001000000
010000001000001000000000100000001000000
001000000000101000000000100000001000000
000001000010000100000000100000001000000
100000000000001100000000100000001000000
000010100000000010000000100000001000000
100000000001000010000000100000001000000
000000010000010010000000100000001000000
100000100000000001000000100000001000000
000010000010000001000000100000001000000
000000000001001001000000100000001000000
000000000000010101000000100000001000000
000110000000000000100000100000001000000
001000010000000000100000100000001000000
010000000000100000100000100000001000000
000000000000000110100000100000001000000
100010000000000000010000100000001000000
000100100000000000010000100000001000000
001000001000000000010000100000001000000
000001000100000000010000100000001000000
010000000000010000010000100000001000000
001000100000000000001000100000001000000
000000001100000000001000100000001000000
000000010010000000001000100000001000000
000000000000011000001000100000001000000
000000000000000011001000100000001000000
000000110000000000000100100000001000000
100000000010000000000100100000001000000
000001000000001000000100100000001000000
001000000000000100000100100000001000000
010000000000000010000100100000001000000
000100000000000001000100100000001000000
000000000000100000010100100000001000000
000000000000000000101100100000001000000
100001000000000000000010100000001000000
000100000100000000000010100000001000000
010000000010000000000010100000001000000
000000100000010000000010100000001000000
000010000000000100000010100000001000000
000000000001000000100010100000001000000
010000100000000000000001100000001000000
000100000010000000000001100000001000000
000010000001000000000001100000001000000
000000000000001010000001100000001000000
000000000000000001010001100000001000000
000001000000000000001001100000001000000
000000000100000000000101100000001000000
010011000000000000000000010000001000000
011000100000000000000000010000001000000
000110010000000000000000010000001000000
001001000010000000000000010000001000000
100000100001000000000000010000001000000
000100000001100000000000010000001000000
000101000000010000000000010000001000000
001000010000010000000000010000001000000
000010000000110000000000010000001000000
001000001000001000000000010000001000000
100000000000101000000000010000001000000
000000110000000100000000010000001000000
010000000010000100000000010000001000000
001010000000000010000000010000001000000
000000011000000010000000010000001000000
010000000001000010000000010000001000000
000000100000001010000000010000001000000
000000000000100110000000010000001000000
010000010000000001000000010000001000000
000001000001000001000000010000001000000
000000100000100001000000010000001000000
000000000100001001000000010000001000000
000100000000000101000000010000001000000
000100001000000000100000010000001000000
000010000100000000100000010000001000000
100000000010000000100000010000001000000
001000000000100000100000010000001000000
000000000000001100100000010000001000000
000000000000010001100000010000001000000
000001010000000000010000010000001000000
010000000100000000010000010000001000000
000000001000010000010000010000001000000
001100000000000000001000010000001000000
000000010100000000001000010000001000000
100000000000000010001000010000001000000
000000000000000001011000010000001000000
100100000000000000000100010000001000000
000001100000000000000100010000001000000
000010000000000001000100010000001000000
000000000001000000010100010000001000000
000000000000000100001100010000001000000
000000000101000000000010010000001000000
000100000000001000000010010000001000000
000000000010000010000010010000001000000
001000000000000000010010010000001000000
000000000000000000101010010000001000000
010000000000000000000110010000001000000
110000000000000000000001010000001000000
000000000010001000000001010000001000000
000001000000000100000001010000001000000
000000100000000000010001010000001000000
000000000000100000001001010000001000000
001000000000000000000101010000001000000
000010000000000000000011010000001000000
000010001000000000000000110000001000000
100000000100000000000000110000001000000
000000100010000000000000110000001000000
000001000000000000100000110000001000000
000000000000000100010000110000001000000
010000000000000000001000110000001000000
000000000000100000000010110000001000000
000000000000010000000001110000001000000
000001110000000000000000001000001000000
100100000010000000000000001000001000000
010000100010000000000000001000001000000
000010010001000000000000001000001000000
000100010000100000000000001000001000000
000000001010100000000000001000001000000
001000000001100000000000001000001000000
000100000001010000000000001000001000000
000001000100001000000000001000001000000
010000000000101000000000001000001000000
100000001000000100000000001000001000000
001000000010000100000000001000001000000
000000100001000100000000001000001000000
000000000000011100000000001000001000000
001001000000000010000000001000001000000
010000001000000010000000001000001000000
000000000100010010000000001000001000000
000100000000000110000000001000001000000
011000000000000001000000001000001000000
000011000000000001000000001000001000000
000000010100000001000000001000001000000
000000001000010001000000001000001000000
000000001100000000100000001000001000000
000001000010000000100000001000001000000
100000000001000000100000001000001000000
000010000000000100100000001000001000000
100001000000000000010000001000001000000
000000101000000000010000001000001000000
000010000000100000010000001000001000000
000000000010001000010000001000001000000
000100000000000000110000001000001000000
001000000100000000001000001000001000000
000001000000100000001000001000001000000
010000000000000100001000001000001000000
000000000010000001001000001000001000000
001010000000000000000100001000001000000
100000010000000000000100001000001000000
000000100000010000000100001000001000000
000000000000001010000100001000001000000
000000000000000001100100001000001000000
000000000100000000010100001000001000000
000000001000000000001100001000001000000
100010000000000000000010001000001000000
000100100000000000000010001000001000000
001000010000000000000010001000001000000
000000000110000000000010001000001000000
000000000000100000100010001000001000000
000110000000000000000001001000001000000
010001000000000000000001001000001000000
000000010000000100000001001000001000000
100000000000000010000001001000001000000
000000000000000000011001001000001000000
000000000010000000000101001000001000000
000000000001000000000011001000001000000
000010000100000000000000101000001000000
000000000000110000000000101000001000000
000000100000000000100000101000001000000
000000000000000010010000101000001000000
000100000000000000001000101000001000000
000000000000000001000010101000001000000
001000000000000000000001101000001000000
010100000000000000000000011000001000000
000000000100100000000000011000001000000
000000000010010000000000011000001000000
000000000001001000000000011000001000000
000000010000000000100000011000001000000
000001000000000000000010011000001000000
000000001000000000000001011000001000000
000000000000000000000100111000001000000
001011000000000000000000000100001000000
100010010000000000000000000100001000000
000100100100000000000000000100001000000
100000001010000000000000000100001000000
010000000110000000000000000100001000000
110000000001000000000000000100001000000
001000001000100000000000000100001000000
000010000010100000000000000100001000000
010010000000010000000000000100001000000
100000100000010000000000000100001000000
001000000001001000000000000100001000000
000100000000011000000000000100001000000
011000000000000100000000000100001000000
000001000000001100000000000100001000000
000000110000000010000000000100001000000
001000000010000010000000000100001000000
010000000000001010000000000100001000000
000100000010000001000000000100001000000
000000000101000001000000000100001000000
001000000000010001000000000100001000000
101000000000000000100000000100001000000
010001000000000000100000000100001000000
000000011000000000100000000100001000000
000010000001000000100000000100001000000
000000000000100100100000000100001000000
000010001000000000010000000100001000000
000000010010000000010000000100001000000
000001000001000000010000000100001000000
100000000000100000010000000100001000000
000000000100010000010000000100001000000
000000000000000011010000000100001000000
000001010000000000001000000100001000000
000000000001100000001000000100001000000
000100000000000010001000000100001000000
000000001000000001001000000100001000000
000000100000000000011000000100001000000
001000000100000000000100000100001000000
000000000001010000000100000100001000000
000000001000000100000100000100001000000
000000000000001001000100000100001000000
000100000000000000010100000100001000000
000000000010000000001100000100001000000
000100000001000000000010000100001000000
000001000000010000000010000100001000000
000000000000001000100010000100001000000
100000000000000000001010000100001000000
000000000000100000000110000100001000000
010000010000000000000001000100001000000
000000100000100000000001000100001000000
000000001000001000000001000100001000000
000000000000000110000001000100001000000
000000000100000000001001000100001000000
000010000000000000000101000100001000000
000000101000000000000000100100001000000
000100000000100000000000100100001000000
000000000001000100000000100100001000000
000000000100000010000000100100001000000
000000000000000001100000100100001000000
000010000000000000001000100100001000000
000000010000000000000010100100001000000
100000000000000000000001100100001000000
000000001100000000000000010100001000000
000000010001000000000000010100001000000
100000000000000100000000010100001000000
000000000000010010000000010100001000000
000000000000000000100100010100001000000
000000100000000000000010010100001000000
000000000000000001000001010100001000000
000000000000001000000000110100001000000
000101000000000000000000001100001000000
001000100000000000000000001100001000000
100000000000001000000000001100001000000
000000000000100010000000001100001000000
000000000000000000101000001100001000000
000000000000000100000010001100001000000
000000000000010000000001001100001000000
010000000000000000000000101100001000000
000010000000000000000000011100001000000
001110000000000000000000000010001000000
001000011000000000000000000010001000000
000011000010000000000000000010001000000
100000100010000000000000000010001000000
010000010010000000000000000010001000000
000100100001000000000000000010001000000
000101000000100000000000000010001000000
100000000100100000000000000010001000000
000010000001100000000000000010001000000
100000001000010000000000000010001000000
010000000000110000000000000010001000000
100100000000001000000000000010001000000
001000000010001000000000000010001000000
000000010000101000000000000010001000000
000000100000011000000000000010001000000
010000100000000100000000000010001000000
000000001010000100000000000010001000000
000000001100000010000000000010001000000
000100000000010010000000000010001000000
100000000000000110000000000010001000000
010100000000000001000000000010001000000
000010000100000001000000000010001000000
001000000000000011000000000010001000000
000000000011000000100000000010001000000
000001000000010000100000000010001000000
001000000000000100100000000010001000000
000000000000100001100000000010001000000
101000000000000000010000000010001000000
010010000000000000010000000010001000000
000000100100000000010000000010001000000
000000000001000010010000000010001000000
000000000010000001010000000010001000000
110000000000000000001000000010001000000
000001100000000000001000000010001000000
000010010000000000001000000010001000000
000000001000100000001000000010001000000
000000000000001100001000000010001000000
000000000000000000111000000010001000000
000000000110000000000100000010001000000
000000000000100100000100000010001000000
000000010000000010000100000010001000000
000100000000000000100100000010001000000
000001000000000000010100000010001000000
000000110000000000000010000010001000000
000000000010010000000010000010001000000
000000000100001000000010000010001000000
000000000000100010000010000010001000000
000000001000000000010010000010001000000
000100000000000000001010000010001000000
001000000000000000000110000010001000000
011000000000000000000001000010001000000
000100000100000000000001000010001000000
000001000001000000000001000010001000000
000000000010000010000001000010001000000
000000100000000000000101000010001000000
000000000000000100000011000010001000000
010000000001000000000000100010001000000
000000010000000001000000100010001000000
100000000000000000100000100010001000000
000000000000001000010000100010001000000
000000001000000000000100100010001000000
000000000000100000000001100010001000000
100001000000000000000000010010001000000
000010100000000000000000010010001000000
000000000001010000000000010010001000000
000000000100000100000000010010001000000
000000001000000001000000010010001000000
000000000010000000001000010010001000000
000000010000000000000001010010001000000
001000000000000000000000110010001000000
000001001000000000000000001010001000000
000010000000010000000000001010001000000
000000100000000001000000001010001000000
010000000000000000100000001010001000000
000000010000000000010000001010001000000
000000000001000000001000001010001000000
000000000000001000000001001010001000000
000000000000000100000000101010001000000
000000000000000010000000011010001000000
000000010100000000000000000110001000000
000000001001000000000000000110001000000
000010000000001000000000000110001000000
000000000000000101000000000110001000000
000000100000000000100000000110001000000
000000000000010000001000000110001000000
010000000000000000000010000110001000000
000001000000000000000000100110001000000
000100000000000000000000010110001000000
000000000010000000000000001110001000000
001010100000000000000000000001001000000
000101000010000000000000000001001000000
100000000110000000000000000001001000000
100000010001000000000000000001001000000
000001000101000000000000000001001000000
101000000000100000000000000001001000000
000001100000100000000000000001001000000
000000110000010000000000000001001000000
000100000100010000000000000001001000000
000000001000110000000000000001001000000
010001000000001000000000000001001000000
000000011000001000000000000001001000000
010100000000000100000000000001001000000
000000000011000100000000000001001000000
001000000000001100000000000001001000000
000010001000000010000000000001001000000
000100000001000010000000000001001000000
000000000100000110000000000001001000000
000010000000010001000000000001001000000
000000000010000011000000000001001000000
100010000000000000100000000001001000000
001000001000000000100000000001001000000
000000000000101000100000000001001000000
010000000000000010100000000001001000000
000000000001000001100000000001001000000
001100000000000000010000000001001000000
000000100010000000010000000001001000000
000000010000000100010000000001001000000
010000100000000000001000000001001000000
000000010000100000001000000001001000000
000000000010001000001000000001001000000
000000000000010000101000000001001000000
000000001100000000000100000001001000000
010000000010000000000100000001001000000
100000000000010000000100000001001000000
000001000000000100000100000001001000000
000000000000000001010100000001001000000
000010000000000000001100000001001000000
100000100000000000000010000001001000000
000001010000000000000010000001001000000
001000000000010000000010000001001000000
000100000000000001000010000001001000000
000000000100000000100010000001001000000
000000001000000000001010000001001000000
001000000010000000000001000001001000000
000000000000011000000001000001001000000
000000000000100010000001000001001000000
010000000000000001000001000001001000000
000001000000000000010001000001001000000
000000000001000000000101000001001000000
110000000000000000000000100001001000000
000100010000000000000000100001001000000
001000000100000000000000100001001000000
000000000010100000000000100001001000000
000000100000000100000000100001001000000
000000000000000000011000100001001000000
000000000000000010000010100001001000000
000000001000000000000001100001001000000
000000101000000000000000010001001000000
000010000010000000000000010001001000000
001000000001000000000000010001001000000
000000000000010100000000010001001000000
000000000000001000010000010001001000000
000001000000000000001000010001001000000
000000010000000000000100010001001000000
000000000000000000100001010001001000000
000100001000000000000000001001001000000
010000000100000000000000001001001000000
000010000000001000000000001001001000000
000000100000000010000000001001001000000
000000000000100001000000001001001000000
000000000001000000010000001001001000000
000000000000000000000110001001001000000
000001000000000000000000101001001000000
100000000000000000000000011001001000000
000000100000001000000000000101001000000
000010000000000100000000000101001000000
100000000000000010000000000101001000000
000001000000000001000000000101001000000
000000000000000000110000000101001000000
001000000000000000001000000101001000000
000000000010000000000010000101001000000
000100000000000000000001000101001000000
010000000000000000000000010101001000000
000000010000000000000000001101001000000
010000001000000000000000000011001000000
000000000000001010000000000011001000000
100000000000000001000000000011001000000
000000010000000000100000000011001000000
000000000000100000010000000011001000000
000000000100000000001000000011001000000
000000000001000000000010000011001000000
000010000000000000000001000011001000000
000000000000010000000000100011001000000
001000000000000000000000001011001000000
000000000000000000000100000111001000000
110000100000000000000000000000101000000
010000011000000000000000000000101000000
000011000100000000000000000000101000000
000100001100000000000000000000101000000
011000000010000000000000000000101000000
000000110010000000000000000000101000000
000010001001000000000000000000101000000
000000010001100000000000000000101000000
100010000000010000000000000000101000000
001000001000010000000000000000101000000
000000100100010000000000000000101000000
100001000000001000000000000000101000000
000000100001001000000000000000101000000
000001001000000100000000000000101000000
100000000010000100000000000000101000000
000010000000001100000000000000101000000
101000000000000010000000000000101000000
010001000000000010000000000000101000000
000110000000000001000000000000101000000
000001000010000001000000000000101000000
001000000001000001000000000000101000000
000000000000110001000000000000101000000
010010000000000000100000000000101000000
001000000100000000100000000000101000000
000001000000100000100000000000101000000
000000000010010000100000000000101000000
000000000001000100100000000000101000000
000000000000001001100000000000101000000
000000100000100000010000000000101000000
000000010000001000010000000000101000000
000000000100000010010000000000101000000
100000000000000000110000000000101000000
100100000000000000001000000000101000000
000000000110000000001000000000101000000
000010000000100000001000000000101000000
000000000000010010001000000000101000000
000000000000000100011000000000101000000
001000000000001000000100000000101000000
000000000000000110000100000000101000000
010000000000000001000100000000101000000
000000010000000000001100000000101000000
000100000010000000000010000000101000000
010000000000100000000010000000101000000
000000010000010000000010000000101000000
000000100000000100000010000000101000000
000000000001000010000010000000101000000
000100010000000000000001000000101000000
001000000000100000000001000000101000000
000000000000000011000001000000101000000
000000001000000000010001000000101000000
000000100000000000001001000000101000000
000000000000001000000011000000101000000
000001100000000000000000100000101000000
100000000000100000000000100000101000000
000000000100001000000000100000101000000
000000000010000000010000100000101000000
000000000001000000001000100000101000000
000010000000000000000100100000101000000
000000001000000000000010100000101000000
000000000000000000100001100000101000000
000100100000000000000000010000101000000
000000000011000000000000010000101000000
000000001000100000000000010000101000000
000010000000000000010000010000101000000
000000000000001000001000010000101000000
000000000100000000000100010000101000000
100000000000000000000010010000101000000
000000010000000000000000110000101000000
100000000100000000000000001000101000000
010000000000010000000000001000101000000
000100000000001000000000001000101000000
000000000000100100000000001000101000000
000000010000000010000000001000101000000
001000000000000000010000001000101000000
000000000001000000000100001000101000000
000000000000000000001010001000101000000
000000000000000001000000011000101000000
001100000000000000000000000100101000000
000000010000000100000000000100101000000
000010000000000010000000000100101000000
000000100000000001000000000100101000000
010000000000000000010000000100101000000
000001000000000000000100000100101000000
000000000100000000000010000100101000000
000000000010000000000001000100101000000
000000000000010000000000100100101000000
000000001000000000000000001100101000000
001001000000000000000000000010101000000
010000000100000000000000000010101000000
000000001000001000000000000010101000000
000000100000000010000000000010101000000
000000000000000001001000000010101000000
000000000000010000000100000010101000000
100000000000000000000001000010101000000
000100000000000000000000100010101000000
000000000000000000100000010010101000000
000000000000100000000000000110101000000
001000010000000000000000000001101000000
100000001000000000000000000001101000000
010000000001000000000000000001101000000
000100000000100000000000000001101000000
000001000000010000000000000001101000000
000000100000000000000100000001101000000
000010000000000000000010000001101000000
000000000100000000000001000001101000000
000000000000000001000000100001101000000
000000000000000010000000010001101000000
000000000000000000100000001001101000000
000000000000000100000000000011101000000
001010010000000000000000000000011000000
100100001000000000000000000000011000000
100000010100000000000000000000011000000
010001000010000000000000000000011000000
100010000000100000000000000000011000000
000100000100100000000000000000011000000
000001010000010000000000000000011000000
001000000100001000000000000000011000000
001001000000000100000000000000011000000
010000000001000100000000000000011000000
000000001000010100000000000000011000000
010000010000000010000000000000011000000
000000100010000010000000000000011000000
000001000000100010000000000000011000000
000010000000001010000000000000011000000
000001000100000001000000000000011000000
000100000001000001000000000000011000000
000000000010100001000000000000011000000
010000000000010001000000000000011000000
000000100000001001000000000000011000000
000101000000000000100000000000011000000
010000100000000000100000000000011000000
001000000001000000100000000000011000000
000010000000010000100000000000011000000
100000000000000100100000000000011000000
000010000010000000010000000000011000000
000000001001000000010000000000011000000
001000000000100000010000000000011000000
000100000000001000010000000000011000000
000000000100000100010000000000011000000
100000000000000010010000000000011000000
000000000100010000001000000000011000000
000000001000000010001000000000011000000
100000000000000001001000000000011000000
000000000000100000101000000000011000000
100001000000000000000100000000011000000
000000000101000000000100000000011000000
000000010000100000000100000000011000000
000000100000000100000100000000011000000
000000100001000000000010000000011000000
000000001000001000000010000000011000000
000000000000010010000010000000011000000
000000010000000000001010000000011000000
010100000000000000000001000000011000000
000000100000010000000001000000011000000
000000010000001000000001000000011000000
000000000001000010000001000000011000000
000000000010000000001001000000011000000
000000000000000000100101000000011000000
000000001000100000000000100000011000000
100000000000010000000000100000011000000
000000000010001000000000100000011000000
000000000100000000100000100000011000000
000000010000000000010000100000011000000
000000000000000100001000100000011000000
001000000000000000000010100000011000000
000001001000000000000000010000011000000
000000100100000000000000010000011000000
000000010010000000000000010000011000000
010000000000100000000000010000011000000
000000000000000010100000010000011000000
000010000000000000001000010000011000000
000000000000010000000100010000011000000
000000000000000001000010010000011000000
101000000000000000000000001000011000000
000010001000000000000000001000011000000
000000000000000101000000001000011000000
000000000000001000100000001000011000000
000000100000000000001000001000011000000
000100000000000000000100001000011000000
010000000000000000000010001000011000000
000000000100000000000001001000011000000
000000000001000000000000101000011000000
000010100000000000000000000100011000000
010000001000000000000000000100011000000
000000000010010000000000000100011000000
000000000000101000000000000100011000000
000100000000000100000000000100011000000
000000010000000001000000000100011000000
000000000000000000010010000100011000000
000001000000000000000001000100011000000
000000000000000000000100100100011000000
001000000000000000000000010100011000000
000000101000000000000000000010011000000
000100000010000000000000000010011000000
100000000001000000000000000010011000000
001000000000010000000000000010011000000
000010000000000100000000000010011000000
000000000000001000000100000010011000000
000001000000000000000010000010011000000
000000000000000001000001000010011000000
000000000000000010000000100010011000000
000000000000000000010000010010011000000
000000000000100000000000001010011000000
100000000000001000000000000001011000000
001000000000000001000000000001011000000
000000000010000000100000000001011000000
010000000000000000010000000001011000000
000000000001000000001000000001011000000
000000000000000010000100000001011000000
000000000000100000000010000001011000000
000000000000000100000001000001011000000
000010000000000000000000100001011000000
000100000000000000000000010001011000000
000000000000010000000000001001011000000
000000000100000000000000000101011000000
001000100000000000000000000000111000000
000001000001000000000000000000111000000
000100000000000010000000000000111000000
000000000000010000010000000000111000000
010000000000000000001000000000111000000
000000001000000000000100000000111000000
000000000000000000100010000000111000000
000010000000000000000001000000111000000
000000000000000100000000010000111000000
000000000010000000000000001000111000000
100000000000000000000000000100111000000
000000010000000000000000000010111000000
011100100000000000000000000000000100000
010010011000000000000000000000000100000
101000100100000000000000000000000100000
110000010100000000000000000000000100000
001001010100000000000000000000000100000
000100110100000000000000000000000100000
101010000010000000000000000000000100000
010101000010000000000000000000000100000
000110001010000000000000000000000100000
001000011010000000000000000000000100000
100100000110000000000000000000000100000
010000100110000000000000000000000100000
000011010001000000000000000000000100000
010100001001000000000000000000000100000
000010001101000000000000000000000100000
000100010011000000000000000000000100000
100000001011000000000000000000000100000
110001000000100000000000000000000100000
001000110000100000000000000000000100000
001100001000100000000000000000000100000
000010101000100000000000000000000100000
000000001110100000000000000000000100000
100010000001100000000000000000000100000
000100000101100000000000000000000100000
000001000011100000000000000000000100000
101100000000010000000000000000000100000
000001101000010000000000000000000100000
100001000100010000000000000000000100000
000010010100010000000000000000000100000
100000100010010000000000000000000100000
000110000001010000000000000000000100000
010000100001010000000000000000000100000
001000000100110000000000000000000100000
110010000000001000000000000000000100000
001110000000001000000000000000000100000
000001110000001000000000000000000100000
000001001100001000000000000000000100000
001000000110001000000000000000000100000
101000000001001000000000000000000100000
000000100011001000000000000000000100000
000000100100101000000000000000000100000
000100000010101000000000000000000100000
000100010000011000000000000000000100000
000000001001011000000000000000000100000
010000000000111000000000000000000100000
001101000000000100000000000000000100000
100001100000000100000000000000000100000
001010010000000100000000000000000100000
000100101000000100000000000000000100000
000001011000000100000000000000000100000
010001000100000100000000000000000100000
000011000010000100000000000000000100000
110000000001000100000000000000000100000
000000110001000100000000000000000100000
100000000100100100000000000000000100000
001000000001100100000000000000000100000
000000000011010100000000000000000100000
010100000000001100000000000000000100000
000000000101001100000000000000000100000
000001000000101100000000000000000100000
010011000000000010000000000000000100000
001000101000000010000000000000000100000
000101000100000010000000000000000100000
000000110010000010000000000000000100000
100100000000100010000000000000000100000
000010000010100010000000000000000100000
011000000000010010000000000000000100000
000001010000010010000000000000000100000
000100000010010010000000000000000100000
000000100000110010000000000000000100000
100000100000001010000000000000000100000
000010001000001010000000000000000100000
000001000010001010000000000000000100000
100000010000000110000000000000000100000
000000001010000110000000000000000100000
000010000000010110000000000000000100000
010010100000000001000000000000000100000
100000110000000001000000000000000100000
010000010010000001000000000000000100000
001001000001000001000000000000000100000
000000101001000001000000000000000100000
000001100000100001000000000000000100000
001010000000010001000000000000000100000
010000001000010001000000000000000100000
000001000010010001000000000000000100000
000000000001110001000000000000000100000
011000000000001001000000000000000100000
000000010000101001000000000000000100000
000010000100000101000000000000000100000
000000001000100101000000000000000100000
000001001000000011000000000000000100000
000100000000001011000000000000000100000
000000000001000111000000000000000100000
000110100000000000100000000000000100000
100010010000000000100000000000000100000
010000101000000000100000000000000100000
000000010110000000100000000000000100000
100100000001000000100000000000000100000
000001010000100000100000000000000100000
000000100100010000100000000000000100000
001000000010010000100000000000000100000
100000001000001000100000000000000100000
010000000001001000100000000000000100000
011000000000000100100000000000000100000
000010001000000100100000000000000100000
000000100000001100100000000000000100000
001001000000000010100000000000000100000
100000000010000010100000000000000100000
000000010001000010100000000000000100000
000000001000010010100000000000000100000
000000000100000110100000000000000100000
010001000000000001100000000000000100000
000010000010000001100000000000000100000
000000000100100001100000000000000100000
000000000000010101100000000000000100000
011010000000000000010000000000000100000
010000110000000000010000000000000100000
100000010010000000010000000000000100000
100000100000100000010000000000000100000
100010000000010000010000000000000100000
000000011000010000010000000000000100000
000000000010110000010000000000000100000
000010010000001000010000000000000100000
001000001000001000010000000000000100000
010000000010001000010000000000000100000
000000100100000100010000000000000100000
000000001001000100010000000000000100000
000010000000100100010000000000000100000
000000010100000010010000000000000100000
000000000011000010010000000000000100000
000000100010000001010000000000000100000
000000000101000001010000000000000100000
000000000000011001010000000000000100000
010000000000000101010000000000000100000
101000000000000000110000000000000100000
000100010000000000110000000000000100000
010000000100000000110000000000000100000
000000001000000001110000000000000100000
100101000000000000001000000000000100000
000011100000000000001000000000000100000
011000000100000000001000000000000100000
000000000111000000001000000000000100000
010010000000100000001000000000000100000
000100000001001000001000000000000100000
000000100000011000001000000000000100000
000000000010100100001000000000000100000
101000000000000010001000000000000100000
000010000100000010001000000000000100000
000001000000100010001000000000000100000
000000000001010010001000000000000100000
000000010000001010001000000000000100000
000100010000000001001000000000000100000
100000001000000001001000000000000100000
000000000100010001001000000000000100000
000000000000001101001000000000000100000
000000100000000011001000000000000100000
001000010000000000101000000000000100000
000000001100000000101000000000000100000
010000000010000000101000000000000100000
000000000000110000101000000000000100000
000010000000001000101000000000000100000
000100000000000100101000000000000100000
100000000100000000011000000000000100000
000000001010000000011000000000000100000
001000000001000000011000000000000100000
000000010000100000011000000000000100000
000001000000000100011000000000000100000
000000000000000010111000000000000100000
101001000000000000000100000000000100000
001010001000000000000100000000000100000
100000011000000000000100000000000100000
010100000100000000000100000000000100000
000011000100000000000100000000000100000
000001010010000000000100000000000100000
000000100101000000000100000000000100000
000000010001100000000100000000000100000
001000000001010000000100000000000100000
000101000000001000000100000000000100000
010000100000001000000100000000000100000
000000001000101000000100000000000100000
100010000000000100000100000000000100000
001000000010000100000100000000000100000
000000010000010100000100000000000100000
000000001100000010000100000000000100000
010000000000100010000100000000000100000
000000000001001010000100000000000100000
001100000000000001000100000000000100000
000000000010100001000100000000000100000
000000100000000101000100000000000100000
000000010000000011000100000000000100000
000010000000010000100100000000000100000
000001000000000100100100000000000100000
000100000000000010100100000000000100000
100100000000000000010100000000000100000
010000001000000000010100000000000100000
000010000001000000010100000000000100000
000000000100100000010100000000000100000
000000100000000010010100000000000100000
000001000000000001010100000000000100000
000000000010000000110100000000000100000
000100100000000000001100000000000100000
000010000010000000001100000000000100000
100000000001000000001100000000000100000
001000000000100000001100000000000100000
000000000100000100001100000000000100000
011001000000000000000010000000000100000
000110010000000000000010000000000100000
001100000100000000000010000000000100000
000001100100000000000010000000000100000
000010100010000000000010000000000100000
000001001010000000000010000000000100000
001010000000100000000010000000000100000
000000010100100000000010000000000100000
000000001001100000000010000000000100000
000100100000010000000010000000000100000
000000010001010000000010000000000100000
100000000000110000000010000000000100000
100001000000001000000010000000000100000
000010000001001000000010000000000100000
000000000010011000000010000000000100000
010000010000000100000010000000000100000
000001000000010100000010000000000100000
000000001000001100000010000000000100000
100000001000000010000010000000000100000
001000000010000010000010000000000100000
000000000000100110000010000000000100000
000011000000000001000010000000000100000
010000000100000001000010000000000100000
000100000000100001000010000000000100000
000100001000000000100010000000000100000
000000000101000000100010000000000100000
010000000000010000100010000000000100000
000000000000001001100010000000000100000
000001000001000000010010000000000100000
000000000100010000010010000000000100000
000000000010000100010010000000000100000
000000000000001010010010000000000100000
000000010000000001010010000000000100000
100000010000000000001010000000000100000
001000001000000000001010000000000100000
000000000001000001001010000000000100000
000100000000000000011010000000000100000
001000100000000000000110000000000100000
000000000000010001000110000000000100000
000000000000100000100110000000000100000
010000000000000000001110000000000100000
111000000000000000000001000000000100000
001011000000000000000001000000000100000
100010100000000000000001000000000100000
100100010000000000000001000000000100000
001000100010000000000001000000000100000
000001000110000000000001000000000100000
000001001001000000000001000000000100000
000000010101000000000001000000000100000
000101000000100000000001000000000100000
010000000100100000000001000000000100000
000000001100010000000001000000000100000
000000010010010000000001000000000100000
010000001000000100000001000000000100000
000000100000010100000001000000000100000
001000000000001100000001000000000100000
000110000000000010000001000000000100000
100000000100000010000001000000000100000
000000001000100010000001000000000100000
000000000000011010000001000000000100000
000000100100000001000001000000000100000
000100000010000001000001000000000100000
100000000000000101000001000000000100000
010100000000000000100001000000000100000
001000000100000000100001000000000100000
000000000000101000100001000000000100000
000000000001000100100001000000000100000
000000000000000011100001000000000100000
001100000000000000010001000000000100000
100000001000000000010001000000000100000
000010000000000001010001000000000100000
000001000000000000110001000000000100000
000010001000000000001001000000000100000
000000000001100000001001000000000100000
010000000000000010001001000000000100000
000001000000000001001001000000000100000
000000100000000000101001000000000100000
000000000000001000011001000000000100000
000001100000000000000101000000000100000
000100000001000000000101000000000100000
000000000000100100000101000000000100000
000000000010000010000101000000000100000
000000010000000000100101000000000100000
000000000000010000001101000000000100000
000001010000000000000011000000000100000
000010000100000000000011000000000100000
010000000010000000000011000000000100000
000000000001000010000011000000000100000
000000100000000000010011000000000100000
000000000000000100001011000000000100000
000000000000001000000111000000000100000
010100010000000000000000100000000100000
000010110000000000000000100000000100000
100000101000000000000000100000000100000
010000001100000000000000100000000100000
000100100010000000000000100000000100000
100000010001000000000000100000000100000
000001000101000000000000100000000100000
000010000100100000000000100000000100000
001000000010100000000000100000000100000
010000000001100000000000100000000100000
001001000000010000000000100000000100000
000000001010001000000000100000000100000
100000000000011000000000100000000100000
100100000000000100000000100000000100000
000000010010000100000000100000000100000
000000000000110100000000100000000100000
100001000000000010000000100000000100000
000000000100010010000000100000000100000
010000000000001010000000100000000100000
001000000000000110000000100000000100000
000110000000000001000000100000000100000
000000010100000001000000100000000100000
100000000010000001000000100000000100000
000000100000001001000000100000000100000
000101000000000000100000100000000100000
000000011000000000100000100000000100000
000000000011000000100000100000000100000
000000000000100010100000100000000100000
000001100000000000010000100000000100000
001000000100000000010000100000000100000
000000001000100000010000100000000100000
000000000001010000010000100000000100000
000100000000001000010000100000000100000
000010000000000010010000100000000100000
000001001000000000001000100000000100000
000000000010010000001000100000000100000
000000000000101000001000100000000100000
010000000000000100001000100000000100000
000000000000000001011000100000000100000
010001000000000000000100100000000100000
000100001000000000000100100000000100000
000000000100001000000100100000000100000
100000000000000000100100100000000100000
000000000000000100010100100000000100000
110000000000000000000010100000000100000
001000000000001000000010100000000100000
000000100000000000100010100000000100000
000000000000000010001010100000000100000
000010000000000000000110100000000100000
010010000000000000000001100000000100000
000100000100000000000001100000000100000
000000100001000000000001100000000100000
000000000000010000100001100000000100000
000000010000000000010001100000000100000
001000000000000000001001100000000100000
000000000000000001000101100000000100000
000000001000000000000011100000000100000
010110000000000000000000010000000100000
001010100000000000000000010000000100000
001001001000000000000000010000000100000
000000101100000000000000010000000100000
000100100000100000000000010000000100000
000000010010100000000000010000000100000
000000001010010000000000010000000100000
000010000100001000000000010000000100000
100000000010001000000000010000000100000
000000000001101000000000010000000100000
001000000100000100000000010000000100000
000100000000010100000000010000000100000
000000100001000010000000010000000100000
100000000000010010000000010000000100000
010000000000000110000000010000000100000
000001010000000001000000010000000100000
100000000001000001000000010000000100000
010000000000100001000000010000000100000
000000001000001001000000010000000100000
100000100000000000100000010000000100000
010000010000000000100000010000000100000
000001000001000000100000010000000100000
000000000000100100100000010000000100000
000000000000001010100000010000000100000
000011000000000000010000010000000100000
000100001000000000010000010000000100000
001000000000010000010000010000000100000
100000000000000100010000010000000100000
000000000000000011010000010000000100000
010001000000000000001000010000000100000
000010010000000000001000010000000100000
000100000100000000001000010000000100000
000000100010000000001000010000000100000
001000000000001000001000010000000100000
110000000000000000000100010000000100000
000100010000000000000100010000000100000
000000000110000000000100010000000100000
000000001001000000000100010000000100000
000000000000001100000100010000000100000
000000000000000001100100010000000100000
000000011000000000000010010000000100000
010000000001000000000010010000000100000
000000100000000100000010010000000100000
000100000000000010000010010000000100000
001000000000000001000010010000000100000
000010000000000000100010010000000100000
000000000000010000001010010000000100000
000000000000000000010110010000000100000
010000100000000000000001010000000100000
000010000010000000000001010000000100000
001000000001000000000001010000000100000
000000010000001000000001010000000100000
000001000000000010000001010000000100000
000000000000100000010001010000000100000
100000000000000000000011010000000100000
001000010000000000000000110000000100000
000010000001000000000000110000000100000
000001000000100000000000110000000100000
000000000000000101000000110000000100000
000000000000000000101000110000000100000
000000100000000000000100110000000100000
000000000010000000000010110000000100000
110100000000000000000000001000000100000
001001100000000000000000001000000100000
001100010000000000000000001000000100000
000011001000000000000000001000000100000
000100100001000000000000001000000100000
010000010000100000000000001000000100000
100000000001010000000000001000000100000
000010000000110000000000001000000100000
000010100000001000000000001000000100000
000100001000001000000000001000000100000
000001000000011000000000001000000100000
000100000100000100000000001000000100000
010000000000010100000000001000000100000
000000011000000010000000001000000100000
001000000001000010000000001000000100000
000101000000000001000000001000000100000
000000001100000001000000001000000100000
001000000000100001000000001000000100000
000000010000000101000000001000000100000
000000000000010011000000001000000100000
001000001000000000100000001000000100000
000000100000100000100000001000000100000
000000010000010000100000001000000100000
000000000010000100100000001000000100000
000010000000000010100000001000000100000
100000000000000001100000001000000100000
000010000100000000010000001000000100000
000001000010000000010000001000000100000
010000000001000000010000001000000100000
000100000000010000010000001000000100000
000000000000000110010000001000000100000
000000000000001000110000001000000100000
100010000000000000001000001000000100000
000000101000000000001000001000000100000
001000000010000000001000001000000100000
000000000100001000001000001000000100000
000110000000000000000100001000000100000
000000001010000000000100001000000100000
010000000000000001000100001000000100000
000000000000000000101100001000000100000
010010000000000000000010001000000100000
000000110000000000000010001000000100000
100000000100000000000010001000000100000
000001000000000000100010001000000100000
000000000000100000001010001000000100000
000000000000000010000110001000000100000
000000000010100000000001001000000100000
100000000000001000000001001000000100000
000010000000000100000001001000000100000
000000000001000001000001001000000100000
000100000000000000001001001000000100000
000000000000000000010101001000000100000
001000000000000000000011001000000100000
011000000000000000000000101000000100000
000000000001000100000000101000000100000
000000100000000010000000101000000100000
000000010000000000001000101000000100000
000000000000010000000100101000000100000
000100000000000000000010101000000100000
000001000000000000000001101000000100000
000001000100000000000000011000000100000
010000000010000000000000011000000100000
000000010001000000000000011000000100000
100000000000100000000000011000000100000
000000100000000000010000011000000100000
000000000000000010001000011000000100000
001000000000000000000100011000000100000
000000000000010000000001011000000100000
000000000000001000000000111000000100000
100110000000000000000000000100000100000
100001010000000000000000000100000100000
000000111000000000000000000100000100000
010010000001000000000000000100000100000
001000010001000000000000000100000100000
101000000000100000000000000100000100000
000001001000100000000000000100000100000
110000000000010000000000000100000100000
000010001000010000000000000100000100000
000000000101010000000000000100000100000
000100000000110000000000000100000100000
000010000000101000000000000100000100000
100000001000000100000000000100000100000
000000100010000100000000000100000100000
001000000000010100000000000100000100000
010000000100000010000000000100000100000
000100000001000010000000000100000100000
000000010000100010000000000100000100000
000000000000001110000000000100000100000
000100100000000001000000000100000100000
001000000100000001000000000100000100000
000000000010001001000000000100000100000
000010000000000011000000000100000100000
001100000000000000100000000100000100000
000001100000000000100000000100000100000
000000001010000000100000000100000100000
000000000100001000100000000100000100000
000000000110000000010000000100000100000
000000100001000000010000000100000100000
010000000000100000010000000100000100000
000001000000000010010000000100000100000
100000000000000001010000000100000100000
010000100000000000001000000100000100000
000000010100000000001000000100000100000
000001000000010000001000000100000100000
000000000001000100001000000100000100000
000010000000000000011000000100000100000
000100000010000000000100000100000100000
000000100000010000000100000100000100000
100000000000001000000100000100000100000
001000000000000010000100000100000100000
000000000001000000100100000100000100000
000101000000000000000010000100000100000
010000001000000000000010000100000100000
000000010000001000000010000100000100000
000000000000000101000010000100000100000
000000000000000000110010000100000100000
000000000010000000001010000100000100000
000000000100000000000110000100000100000
010001000000000000000001000100000100000
000010010000000000000001000100000100000
000100001000000000000001000100000100000
000000000011000000000001000100000100000
000000000000010000010001000100000100000
100000000000000000001001000100000100000
000011000000000000000000100100000100000
001000100000000000000000100100000100000
000000001000000010000000100100000100000
010000000000000001000000100100000100000
000000000000000000001100100100000100000
000000000001000000000010100100000100000
000000000000100000000001100100000100000
100000000100000000000000010100000100000
000001000010000000000000010100000100000
000000000000011000000000010100000100000
000000010000000000010000010100000100000
000000000000000001001000010100000100000
000010000000000000000100010100000100000
000000000000000000100001010100000100000
000100000000000000000000110100000100000
001010000000000000000000001100000100000
000000000010010000000000001100000100000
000000000001001000000000001100000100000
000000000000100100000000001100000100000
100000000000000010000000001100000100000
000000001000000000010000001100000100000
000000100000000000000001001100000100000
000000000100000000000000101100000100000
000000000000000000000010011100000100000
000101100000000000000000000010000100000
100010001000000000000000000010000100000
010001001000000000000000000010000100000
110000000010000000000000000010000100000
000010010010000000000000000010000100000
010000000101000000000000000010000100000
001000000011000000000000000010000100000
011000000000100000000000000010000100000
000100000100010000000000000010000100000
000001000001010000000000000010000100000
001001000000001000000000000010000100000
010000010000001000000000000010000100000
000100000000100100000000000010000100000
000010000000001100000000000010000100000
001100000000000010000000000010000100000
000000100000000110000000000010000100000
000000011000000001000000000010000100000
100000000100000001000000000010000100000
000100000001000001000000000010000100000
001000000000000101000000000010000100000
000010000001000000100000000010000100000
000000000010100000100000000010000100000
000100000000001000100000000010000100000
010100000000000000010000000010000100000
001000100000000000010000000010000100000
000000001100000000010000000010000100000
100000000001000000010000000010000100000
000001000000100000010000000010000100000
000000000000010010010000000010000100000
000001000100000000001000000010000100000
000000001001000000001000000010000100000
000000100000100000001000000010000100000
010000000000010000001000000010000100000
000000000010001000001000000010000100000
000000000000000001101000000010000100000
000000101000000000000100000010000100000
000000000000110000000100000010000100000
000010000000000001000100000010000100000
000000000100000000100100000010000100000
000000010000000000001100000010000100000
101000000000000000000010000010000100000
000100000010000000000010000010000100000
000000000000101000000010000010000100000
000000000100000010000010000010000100000
000000000000000100100010000010000100000
000010000000000000001010000010000100000
000000000001000000000110000010000100000
000010000000100000000001000010000100000
000000100000001000000001000010000100000
000000000000000100010001000010000100000
010000000000000000000101000010000100000
000000000000010000000011000010000100000
001000001000000000000000100010000100000
000000010000010000000000100010000100000
000000000100000100000000100010000100000
000000000000000011000000100010000100000
100000000000000000001000100010000100000
000000000010000000000100100010000100000
000001000000000000000010100010000100000
000000010100000000000000010010000100000
000010000000010000000000010010000100000
000000000000100010000000010010000100000
000000000010000001000000010010000100000
000000000000000000110000010010000100000
000001000000000000000100010010000100000
000000001000000000000001010010000100000
010000000000000000000000110010000100000
100000100000000000000000001010000100000
000000000110000000000000001010000100000
000000001000100000000000001010000100000
010000000000000010000000001010000100000
000000000000001001000000001010000100000
000000000000000000010010001010000100000
000000010000000000000001001010000100000
000000000000000000100000101010000100000
000000000000000100000000011010000100000
000010100000000000000000000110000100000
000100010000000000000000000110000100000
010000000000000100000000000110000100000
000000000000010001000000000110000100000
100000000000000000100000000110000100000
000000000000000000010100000110000100000
000000000000000010000001000110000100000
000000000000001000000000100110000100000
001000000000000000000000010110000100000
000001000000000000000000001110000100000
000111000000000000000000000001000100000
110000001000000000000000000001000100000
000100001100000000000000000001000100000
000001100001000000000000000001000100000
010000010001000000000000000001000100000
001000001001000000000000000001000100000
000010010000100000000000000001000100000
000010100000010000000000000001000100000
100000010000010000000000000001000100000
010000000010010000000000000001000100000
000001000000110000000000000001000100000
010000000100001000000000000001000100000
001000000000011000000000000001000100000
010010000000000100000000000001000100000
000100000001000100000000000001000100000
000000001000010100000000000001000100000
000000010000001100000000000001000100000
001000010000000010000000000001000100000
000000000101000010000000000001000100000
101000000000000001000000000001000100000
000000000110000001000000000001000100000
000010000000001001000000000001000100000
010000000000000011000000000001000100000
001010000000000000100000000001000100000
000001000010000000100000000001000100000
100000000000100000100000000001000100000
000100000000000001100000000001000100000
000000000001100000010000000001000100000
000000100000001000010000000001000100000
000100000000000010010000000001000100000
000000000000010000110000000001000100000
010100000000000000001000000001000100000
001001000000000000001000000001000100000
000000010010000000001000000001000100000
100000000000001000001000000001000100000
000000000000100001001000000001000100000
000000000001000000101000000001000100000
011000000000000000000100000001000100000
000000110000000000000100000001000100000
000001001000000000000100000001000100000
000000000100010000000100000001000100000
000000000000000110000100000001000100000
000000000000000000011100000001000100000
000000000011000000000010000001000100000
000000000000010010000010000001000100000
000000001000000001000010000001000100000
000010000000000000010010000001000100000
000000100000000000001010000001000100000
100000000000000000000110000001000100000
000000011000000000000001000001000100000
000000000001001000000001000001000100000
000000000010000100000001000001000100000
000000000000010001000001000001000100000
000000000100000000001001000001000100000
000010000000000000000101000001000100000
000100000000000000000011000001000100000
001100000000000000000000100001000100000
000010000010000000000000100001000100000
000000100000100000000000100001000100000
000000000001000001000000100001000100000
000000010000000000000010100001000100000
000000000000000010000001100001000100000
100001000000000000000000010001000100000
001000000000100000000000010001000100000
000000001000000000100000010001000100000
010000000000000000010000010001000100000
000000000000000100001000010001000100000
000000000100000000000010010001000100000
000000000000010000000000110001000100000
010000100000000000000000001001000100000
000001010000000000000000001001000100000
000000000000101000000000001001000100000
100000000000000100000000001001000100000
000000000010000010000000001001000100000
000000000100000000100000001001000100000
000000000001000000000100001001000100000
000000001000000000000000101001000100000
000100000000000000000000011001000100000
000000100100000000000000000101000100000
100000000010000000000000000101000100000
000001000000001000000000000101000100000
000000010000000000100000000101000100000
001000000000000000010000000101000100000
000000001000000000001000000101000100000
000000000000100000000100000101000100000
000000000000000100000000100101000100000
000000000000000010000000010101000100000
000000000000000001000000001101000100000
100100000000000000000000000011000100000
000000001010000000000000000011000100000
000000000100100000000000000011000100000
000001000000000100000000000011000100000
000000000000000010100000000011000100000
000000010000000000010000000011000100000
000000000000001000000100000011000100000
001000000000000000000001000011000100000
000000100000000000000000010011000100000
000010000000000000000000001011000100000
000000000001000000000000000111000100000
100011000000000000000000000000100100000
000101010000000000000000000000100100000
101000001000000000000000000000100100000
000010100001000000000000000000100100000
010000000011000000000000000000100100000
010000001000100000000000000000100100000
000000100010100000000000000000100100000
010100000000010000000000000000100100000
000000110000010000000000000000100100000
000000011000001000000000000000100100000
000010000010001000000000000000100100000
100000000000101000000000000000100100000
000000000100011000000000000000100100000
001000100000000100000000000000100100000
000000001100000100000000000000100100000
110000000000000010000000000000100100000
001010000000000010000000000000100100000
000000000001100010000000000000100100000
000100000000000110000000000000100100000
000001000100000001000000000000100100000
000010000000100001000000000000100100000
000000000010000011000000000000100100000
100000000100000000100000000000100100000
000001000000001000100000000000100100000
000000000001000001100000000000100100000
010001000000000000010000000000100100000
000100000100000000010000000000100100000
000000000000010100010000000000100100000
001000000000000001010000000000100100000
000000000000100000110000000000100100000
000110000000000000001000000000100100000
000000010001000000001000000000100100000
000000001000000010001000000000100100000
001000010000000000000100000000100100000
000000001000010000000100000000100100000
000000000001000100000100000000100100000
100000000000000001000100000000100100000
000000000000001000010100000000100100000
000000000110000000000010000000100100000
001000000001000000000010000000100100000
010000000000001000000010000000100100000
100000000000000100000010000000100100000
000000100000000010000010000000100100000
000000000000000000101010000000100100000
000001000000000000000110000000100100000
010000010000000000000001000000100100000
000000101000000000000001000000100100000
000100000000001000000001000000100100000
000010000000000000100001000000100100000
000000000010000000010001000000100100000
000000000100000000000101000000100100000
000100000001000000000000100000100100000
000000000000001100000000100000100100000
000000000000010001000000100000100100000
001000000000000000100000100000100100000
000000100000000000001000100000100100000
000000000000100000000010100000100100000
100000000000000000000001100000100100000
011000000000000000000000010000100100000
000010001000000000000000010000100100000
000100000010000000000000010000100100000
000000000001010000000000010000100100000
000000010000000010000000010000100100000
000000000000000000001100010000100100000
000000000000000001000001010000100100000
000000000100000000000000110000100100000
000000010100000000000000001000100100000
100000000010000000000000001000100100000
000001000001000000000000001000100100000
000100000000100000000000001000100100000
000000000000001010000000001000100100000
000000000000000100001000001000100100000
000000100000000000000100001000100100000
000000001000000000000010001000100100000
000000000000000000010000101000100100000
000010000100000000000000000100100100000
001000000010000000000000000100100100000
000001000000000100000000000100100100000
000000010000000001000000000100100100000
000000000000010000100000000100100100000
000000000000100000001000000100100100000
000000000000000000000011000100100100000
000000100000000000000000010100100100000
010000000000000000000000001100100100000
100000000000010000000000000010100100000
000000010000000100000000000010100100000
000001000000000010000000000010100100000
010000000000000001000000000010100100000
000000100000000000100000000010100100000
000000000000000000011000000010100100000
000100000000000000000100000010100100000
000000000001000000000001000010100100000
000010000000000000000000100010100100000
001000000000000000000000001010100100000
000000001000000000000000000110100100000
100000100000000000000000000001100100000
001000000100000000000000000001100100000
000000000000000101000000000001100100000
010000000000000000100000000001100100000
000000001000000000010000000001100100000
000000000000010000001000000001100100000
000000000010000000000100000001100100000
000000000000100000000001000001100100000
000001000000000000000000100001100100000
000000000000001000000000010001100100000
000100000000000000000000000101100100000
000000000000000000000010000011100100000
011000010000000000000000000000010100000
001000001100000000000000000000010100000
000001100010000000000000000000010100000
000010000110000000000000000000010100000
001100000001000000000000000000010100000
100001000001000000000000000000010100000
000000011001000000000000000000010100000
000001000100100000000000000000010100000
000000001000110000000000000000010100000
010001000000001000000000000000010100000
000100000100001000000000000000010100000
000000010010001000000000000000010100000
010000100000000100000000000000010100000
000000010000100100000000000000010100000
100000000000001100000000000000010100000
100010000000000010000000000000010100000
000000100100000010000000000000010100000
010000000001000010000000000000010100000
000001000000000110000000000000010100000
010100000000000001000000000000010100000
001000100000000001000000000000010100000
100000000000010001000000000000010100000
110000000000000000100000000000010100000
000011000000000000100000000000010100000
000000100001000000100000000000010100000
000100000000100000100000000000010100000
000000000000011000100000000000010100000
001001000000000000010000000000010100000
000100000010000000010000000000010100000
000000100000010000010000000000010100000
000000000001001000010000000000010100000
000000000000100010010000000000010100000
000000000000000100110000000000010100000
000000010000010000001000000000010100000
000000001000000100001000000000010100000
000000000010000001001000000000010100000
010000000000000000011000000000010100000
010010000000000000000100000000010100000
100000100000000000000100000000010100000
000000000011000000000100000000010100000
000001000000010000000100000000010100000
000000000000001001000100000000010100000
000000000000000010001100000000010100000
000100000000000100000010000000010100000
000000000000000011000010000000010100000
001000000000000000100010000000010100000
100000000000000000010010000000010100000
000000001000000000000110000000010100000
000010000001000000000001000000010100000
001000000000010000000001000000010100000
000000001000001000000001000000010100000
000000010000000010000001000000010100000
000000000000100001000001000000010100000
000010001000000000000000100000010100000
000100000000010000000000100000010100000
000000000000000001100000100000010100000
000000000100000000001000100000010100000
000000010000000000000100100000010100000
000000000000000100000001100000010100000
100100000000000000000000010000010100000
000000110000000000000000010000010100000
010000000000010000000000010000010100000
000000000010000100000000010000010100000
000000000001000000001000010000010100000
000000000000100000000100010000010100000
000001000000000000000010010000010100000
000000000100000000000001010000010100000
000000000000000000010000110000010100000
000010010000000000000000001000010100000
000000000001100000000000001000010100000
000000000100010000000000001000010100000
000001000000000000001000001000010100000
000000000000000100000100001000010100000
000000000010000000000010001000010100000
010000000000000000000001001000010100000
000000001000000000000000011000010100000
010000000010000000000000000100010100000
001000000000001000000000000100010100000
000010000000000100000000000100010100000
000000000000010010000000000100010100000
000000001000000001000000000100010100000
000100000000000000001000000100010100000
000000000000100000000010000100010100000
000000000000000000000101000100010100000
100000000000000000000000100100010100000
000000000000000000100000001100010100000
000110000000000000000000000010010100000
100000000000100000000000000010010100000
000000001000000010000000000010010100000
000001000000000001000000000010010100000
000000010000000000100000000010010100000
001000000000000000001000000010010100000
000000100000000000000010000010010100000
000000000010000000000001000010010100000
000000000001000000000000100010010100000
000000000000001000000000010010010100000
000000000100000000000000000110010100000
000100100000000000000000000001010100000
001000000010000000000000000001010100000
000000000100000100000000000001010100000
000000010000000001000000000001010100000
000000000000000000100100000001010100000
000000000000001000000010000001010100000
100000000000000000000001000001010100000
010000000000000000000000100001010100000
000010000000000000000000010001010100000
000000000000000000010000001001010100000
000000000000010000000000000011010100000
000100001000000000000000000000110100000
010000000100000000000000000000110100000
001000000000100000000000000000110100000
000010000000010000000000000000110100000
000000100000001000000000000000110100000
100000000000000000001000000000110100000
000000010000000000000010000000110100000
000001000000000000000001000000110100000
000000000010000000000000100000110100000
000000000000000000100000010000110100000
000000000000000001000000001000110100000
000000000000000000010000000100110100000
000000000000000010000000000001110100000
000101001000000000000000000000001100000
010010000100000000000000000000001100000
010000001010000000000000000000001100000
001000100001000000000000000000001100000
100000000101000000000000000000001100000
100000001000100000000000000000001100000
010001000000010000000000000000001100000
000010000010010000000000000000001100000
000000101000001000000000000000001100000
101000000000000100000000000000001100000
000100000010000100000000000000001100000
000100100000000010000000000000001100000
001000000000100010000000000000001100000
000000000100001010000000000000001100000
100100000000000001000000000000001100000
001000001000000001000000000000001100000
000000010001000001000000000000001100000
000000100000010001000000000000001100000
000001000000000101000000000000001100000
000000100010000000100000000000001100000
000010000000100000100000000000001100000
000000000001010000100000000000001100000
001000000000001000100000000000001100000
000000010000000100100000000000001100000
000010100000000000010000000000001100000
001000010000000000010000000000001100000
000100000000100000010000000000001100000
000001000000001000010000000000001100000
010000000000000010010000000000001100000
100000100000000000001000000000001100000
000001000001000000001000000000001100000
000000000100100000001000000000001100000
000100000000010000001000000000001100000
000010000000000100001000000000001100000
000000000010000010001000000000001100000
010000000000000001001000000000001100000
000000000010001000000100000000001100000
000000000100000001000100000000001100000
010000000000000000100100000000001100000
000000000000010000010100000000001100000
010000100000000000000010000000001100000
000000000010100000000010000000001100000
000000001000010000000010000000001100000
000000010000000010000010000000001100000
100000000000000000100010000000001100000
100001000000000000000001000000001100000
000000010000100000000001000000001100000
000000000100000100000001000000001100000
000000000000001001000001000000001100000
000000001000000000000101000000001100000
001010000000000000000000100000001100000
000000010000001000000000100000001100000
000000001000000100000000100000001100000
000000000000100001000000100000001100000
000000000001000000000100100000001100000
000000000000000000010010100000001100000
100010000000000000000000010000001100000
000000000100010000000000010000001100000
010000000000001000000000010000001100000
000000000001000100000000010000001100000
000000000010000000010000010000001100000
000000001000000000001000010000001100000
000000000000000010000100010000001100000
000100000000000000000001010000001100000
000000100100000000000000001000001100000
000000010010000000000000001000001100000
000000001001000000000000001000001100000
001000000000010000000000001000001100000
000000000000000001010000001000001100000
000001000000000000000100001000001100000
000000000000001000000010001000001100000
000000000000000000100001001000001100000
100000000000000000000000101000001100000
010100000000000000000000000100001100000
000001000100000000000000000100001100000
000000000000000010100000000100001100000
000000000000000100010000000100001100000
000000010000000000000100000100001100000
000010000000000000000010000100001100000
001000000000000000000001000100001100000
000000000010000000000000100100001100000
000000000000100000000000010100001100000
000001010000000000000000000010001100000
001000000100000000000000000010001100000
000000000001001000000000000010001100000
000000000000010100000000000010001100000
000010000000000010000000000010001100000
000000001000000000100000000010001100000
100000000000000000000100000010001100000
000000000000000000001001000010001100000
000000100000000000000000100010001100000
000000000000000000000010010010001100000
000100000000000000000000001010001100000
000000010100000000000000000001001100000
000010000001000000000000000001001100000
010000000000100000000000000001001100000
000100000000001000000000000001001100000
000001000000000010000000000001001100000
100000000000000000010000000001001100000
000000000000000100000010000001001100000
000000100000000000000001000001001100000
000000000000000000100000100001001100000
000000000000000001000000010001001100000
000000000000000000001000001001001100000
000000000000010000000000000101001100000
100000010000000000000000000000101100000
010000000000000100000000000000101100000
000100000000000000100000000000101100000
000000000001000000010000000000101100000
001000000000000000001000000000101100000
000000000000100000000100000000101100000
000000000000000001000010000000101100000
000000000000010000000001000000101100000
000000000000000010000000100000101100000
000001000000000000000000010000101100000
000010000000000000000000001000101100000
000000000000001000000000000100101100000
000000000010000000000000000010101100000
000100010000000000000000000000011100000
100000000010000000000000000000011100000
000000100000100000000000000000011100000
000010000000000001000000000000011100000
000000000000001000001000000000011100000
001000000000000000000100000000011100000
000000000100000000000010000000011100000
000000000000000000010001000000011100000
000001000000000000000000100000011100000
000000000000000010000000001000011100000
000000000001000000000000000100011100000
010000000000000000000000000010011100000
000000001000000000000000000001011100000
001110010000000000000000000000000010000
001001001100000000000000000000000010000
010100010010000000000000000000000010000
011000001010000000000000000000000010000
000100101010000000000000000000000010000
000010011010000000000000000000000010000
100000001110000000000000000000000010000
010101000001000000000000000000000010000
001010100001000000000000000000000010000
000011000101000000000000000000000010000
000100001101000000000000000000000010000
010010000011000000000000000000000010000
001000010011000000000000000000000010000
101100000000100000000000000000000010000
000001101000100000000000000000000010000
001010000100100000000000000000000010000
000001000110100000000000000000000010000
000010001001100000000000000000000010000
010000000101100000000000000000000010000
101010000000010000000000000000000010000
011000100000010000000000000000000010000
100001100000010000000000000000000010000
000100011000010000000000000000000010000
000110000100010000000000000000000010000
000001010100010000000000000000000010000
110000000001010000000000000000000010000
000000000111010000000000000000000010000
010001000000110000000000000000000010000
000010000010110000000000000000000010000
000000100001110000000000000000000010000
010110000000001000000000000000000010000
101001000000001000000000000000000010000
100010000100001000000000000000000010000
000000110100001000000000000000000010000
010000100010001000000000000000000010000
000001001010001000000000000000000010000
010000010001001000000000000000000010000
000011000000101000000000000000000010000
001000010000101000000000000000000010000
100000001000011000000000000000000010000
000100000010011000000000000000000010000
011001000000000100000000000000000010000
000111000000000100000000000000000010000
110000001000000100000000000000000010000
000000111000000100000000000000000010000
000000100110000100000000000000000010000
000100000011000100000000000000000010000
010100000000100100000000000000000010000
000000010001100100000000000000000010000
000000010010010100000000000000000010000
000010000001010100000000000000000010000
000010001000001100000000000000000010000
000000000100101100000000000000000010000
001000000000011100000000000000000010000
100011000000000010000000000000000010000
000110100000000010000000000000000010000
010000110000000010000000000000000010000
000101001000000010000000000000000010000
000010010100000010000000000000000010000
000000101100000010000000000000000010000
001000100010000010000000000000000010000
000001100001000010000000000000000010000
100000000011000010000000000000000010000
011000000000100010000000000000000010000
100000100000100010000000000000000010000
000000011000100010000000000000000010000
100000010000010010000000000000000010000
010000000010010010000000000000000010000
000100000000110010000000000000000010000
000000000001101010000000000000000010000
001010000000000110000000000000000010000
000000000010100110000000000000000010000
000000100000010110000000000000000010000
001001100000000001000000000000000010000
101000001000000001000000000000000010000
000100010100000001000000000000000010000
000010100010000001000000000000000010000
000000011001000001000000000000000010000
100000000100100001000000000000000010000
010010000000010001000000000000000010000
000001000001010001000000000000000010000
001100000000001001000000000000000010000
000000101000001001000000000000000010000
000010000001001001000000000000000010000
000000010000011001000000000000000010000
100100000000000101000000000000000010000
010000010000000101000000000000000010000
000001000100000101000000000000000010000
000000100001000101000000000000000010000
010000001000000011000000000000000010000
000000000101000011000000000000000010000
000001000000001011000000000000000010000
111000000000000000100000000000000010000
001001010000000000100000000000000010000
100100001000000000100000000000000010000
010000011000000000100000000000000010000
001000001001000000100000000000000010000
100000000101000000100000000000000010000
100001000000100000100000000000000010000
000100100000100000100000000000000010000
000000010100100000100000000000000010000
000000110000010000100000000000000010000
000101000000001000100000000000000010000
001000000100001000100000000000000010000
000000100001001000100000000000000010000
000000000000111000100000000000000010000
001100000000000100100000000000000010000
100000100000000100100000000000000010000
000000001000010100100000000000000010000
000001000010000010100000000000000010000
000000000100010010100000000000000010000
000000100100000001100000000000000010000
100000000010000001100000000000000010000
000010000000000101100000000000000010000
000000000000100011100000000000000010000
000011010000000000010000000000000010000
010001001000000000010000000000000010000
001000010100000000010000000000000010000
000000001011000000010000000000000010000
010010000000100000010000000000000010000
100100000000010000010000000000000010000
000000101000010000010000000000000010000
100000100000001000010000000000000010000
000000010010001000010000000000000010000
000100000001001000010000000000000010000
010000000100000100010000000000000010000
001000000000100100010000000000000010000
001100000000000010010000000000000010000
000001000100000010010000000000000010000
000000010000000110010000000000000010000
000100100000000001010000000000000010000
010000000001000001010000000000000010000
000000001000100001010000000000000010000
000000000100001001010000000000000010000
000000000010000011010000000000000010000
001000100000000000110000000000000010000
100000010000000000110000000000000010000
000001000001000000110000000000000010000
000000000010010000110000000000000010000
000000000000001010110000000000000010000
001101000000000000001000000000000010000
100010010000000000001000000000000010000
001000011000000000001000000000000010000
100000100100000000001000000000000010000
100100000001000000001000000000000010000
010000001001000000001000000000000010000
010000010000010000001000000000000010000
010001000000001000001000000000000010000
000000001100001000001000000000000010000
000000000001011000001000000000000010000
000001001000000100001000000000000010000
000100000100000100001000000000000010000
001000000001000100001000000000000010000
100000001000000010001000000000000010000
000000010010000010001000000000000010000
000000000100100010001000000000000010000
000001000000010010001000000000000010000
110000000000000001001000000000000010000
000000001010000001001000000000000010000
000000000001100001001000000000000010000
000000010001000000101000000000000010000
000000000010100000101000000000000010000
100000000000010000101000000000000010000
000000000000001100101000000000000010000
001000000000000010101000000000000010000
010100000000000000011000000000000010000
000010001000000000011000000000000010000
001000000010000000011000000000000010000
100000000000100000011000000000000010000
000000000100000000111000000000000010000
100101000000000000000100000000000010000
010010100000000000000100000000000010000
000001110000000000000100000000000010000
101000000100000000000100000000000010000
001100000010000000000100000000000010000
100010000001000000000100000000000010000
100000010000100000000100000000000010000
000000000011100000000100000000000010000
001001000000010000000100000000000010000
000010000000100100000100000000000010000
000000010000001100000100000000000010000
000000000001010010000100000000000010000
100000000000001010000100000000000010000
010100000000000001000100000000000010000
000001000010000001000100000000000010000
000000100000010001000100000000000010000
000000000000101001000100000000000010000
000000001000000101000100000000000010000
000010001000000000100100000000000010000
010000000100000000100100000000000010000
000000000010001000100100000000000010000
000000000000000110100100000000000010000
000000010000000001100100000000000010000
110000000000000000010100000000000010000
000100001000000000010100000000000010000
000000000110000000010100000000000010000
001000000001000000010100000000000010000
000000000000011000010100000000000010000
000001000000000100010100000000000010000
000010000000000010010100000000000010000
010000000010000000001100000000000010000
000000000101000000001100000000000010000
000100000000100000001100000000000010000
000000001000010000001100000000000010000
000000100000000010001100000000000010000
000000000000000001011100000000000010000
010100100000000000000010000000000010000
100001010000000000000010000000000010000
000101000100000000000010000000000010000
010000001100000000000010000000000010000
110000000010000000000010000000000010000
001010000010000000000010000000000010000
000001100010000000000010000000000010000
101000000001000000000010000000000010000
000000101001000000000010000000000010000
000000010010100000000010000000000010000
000000001000110000000010000000000010000
000100000000101000000010000000000010000
000010100000000100000010000000000010000
001000010000000100000010000000000010000
000000000100010100000010000000000010000
100000000000001100000010000000000010000
010001000000000010000010000000000010000
000100000001000010000010000000000010000
000000001000001010000010000000000010000
000000000110000001000010000000000010000
001000000000010001000010000000000010000
000000000000100101000010000000000010000
000110000000000000100010000000000010000
000000000001010000100010000000000010000
000000010000000010100010000000000010000
000000001000000001100010000000000010000
100000000100000000010010000000000010000
000001000000001000010010000000000010000
000000100000000010010010000000000010000
000010000000000001010010000000000010000
010010000000000000001010000000000010000
001000000100000000001010000000000010000
000001000000100000001010000000000010000
000000000010010000001010000000000010000
000000010000000001001010000000000010000
000000100000000000101010000000000010000
000000000001000000011010000000000010000
100000100000000000000110000000000010000
000010010000000000000110000000000010000
000001000001000000000110000000000010000
010000000000100000000110000000000010000
000100000000010000000110000000000010000
000000000010000010000110000000000010000
110010000000000000000001000000000010000
001100100000000000000001000000000010000
000011001000000000000001000000000010000
100000010100000000000001000000000010000
000110000010000000000001000000000010000
000000110010000000000001000000000010000
000001010001000000000001000000000010000
000000100101000000000001000000000010000
000101000000010000000001000000000010000
000000001010010000000001000000000010000
000000000100110000000001000000000010000
000010010000001000000001000000000010000
000000001000101000000001000000000010000
010000000000011000000001000000000010000
010000100000000100000001000000000010000
100000000010000100000001000000000010000
000001000000100100000001000000000010000
000000000001001100000001000000000010000
001000001000000010000001000000000010000
000000100000001010000001000000000010000
000000000100000110000001000000000010000
100001000000000001000001000000000010000
010000000100000001000001000000000010000
000100000001000001000001000000000010000
000000000000010011000001000000000010000
000001100000000000100001000000000010000
001000000010000000100001000000000010000
000010000000010000100001000000000010000
000010000100000000010001000000000010000
000000000010100000010001000000000010000
001000000000001000010001000000000010000
000000000000000100110001000000000010000
101000000000000000001001000000000010000
000000100000100000001001000000000010000
000000000010001000001001000000000010000
000000000001000010001001000000000010000
000000000000000101001001000000000010000
000000001000000000101001000000000010000
010000001000000000000101000000000010000
000100000100000000000101000000000010000
000000000000100000100101000000000010000
000010000000000000001101000000000010000
000100010000000000000011000000000010000
100000001000000000000011000000000010000
000000000000001000100011000000000010000
000000000000010000010011000000000010000
001000000000000000000111000000000010000
011100000000000000000000100000000010000
000101100000000000000000100000000010000
010001010000000000000000100000000010000
010010001000000000000000100000000010000
000100010001000000000000100000000010000
000000100011000000000000100000000010000
000000100100100000000000100000000010000
000000001010100000000000100000000010000
000010100000010000000000100000000010000
001000000010010000000000100000000010000
110000000000001000000000100000000010000
000000000110001000000000100000000010000
000000001001001000000000100000000010000
101000000000000100000000100000000010000
001000000100000010000000100000000010000
000000010000001010000000100000000010000
000100000000000110000000100000000010000
000011000000000001000000100000000010000
010000000010000001000000100000000010000
000000000100010001000000100000000010000
000000000000001101000000100000000010000
100000000000000011000000100000000010000
000000010010000000100000100000000010000
000010000001000000100000100000000010000
010000000000000010100000100000000010000
001010000000000000010000100000000010000
000100000010000000010000100000000010000
100000000001000000010000100000000010000
000000000000010100010000100000000010000
000000000000100010010000100000000010000
000000000000000001110000100000000010000
000110000000000000001000100000000010000
010000000100000000001000100000000010000
000001000000000000101000100000000010000
000000100000000000011000100000000010000
100000001000000000000100100000000010000
000001000100000000000100100000000010000
000000000000110000000100100000000010000
001000000000000001000100100000000010000
000000100000000000100100100000000010000
000000010000000000010100100000000010000
000000000000000100001100100000000010000
100100000000000000000010100000000010000
000000110000000000000010100000000010000
000010000000100000000010100000000010000
000000000000010010000010100000000010000
000000000001000001000010100000000010000
000000001000000000010010100000000010000
000000000000001000000110100000000010000
000000101000000000000001100000000010000
000001000010000000000001100000000010000
001000000001000000000001100000000010000
000000000000100001000001100000000010000
100000000000000000100001100000000010000
000000010000000000001001100000000010000
000000000000000010000101100000000010000
000000000000000100000011100000000010000
110100000000000000000000010000000010000
001010001000000000000000010000000010000
100000101000000000000000010000000010000
000001011000000000000000010000000010000
010000010100000000000000010000000010000
100000010010000000000000010000000010000
001000000110000000000000010000000010000
000010010001000000000000010000000010000
010000001000100000000000010000000010000
000000100010100000000000010000000010000
000001000010010000000000010000000010000
000100000001010000000000010000000010000
001000000000110000000000010000000010000
000100100000001000000000010000000010000
000000000101000100000000010000000010000
100000000000100100000000010000000010000
010000000000001100000000010000000010000
010010000000000010000000010000000010000
000000001001000010000000010000000010000
000000000000011010000000010000000010000
010000100000000001000000010000000010000
000000000010001001000000010000000010000
001000000000000101000000010000000010000
000100000000000011000000010000000010000
000011000000000000100000010000000010000
000000001010000000100000010000000010000
010000000001000000100000010000000010000
000000010000000100100000010000000010000
100001000000000000010000010000000010000
000010100000000000010000010000000010000
000000001100000000010000010000000010000
000000000001100000010000010000000010000
000000000000010001010000010000000010000
000000110000000000001000010000000010000
000100000010000000001000010000000010000
000000000100010000001000010000000010000
000000000000101000001000010000000010000
000010000000000100001000010000000010000
000001000000000001001000010000000010000
000000100100000000000100010000000010000
000000000001001000000100010000000010000
000000000000010100000100010000000010000
001000000000000010000100010000000010000
000000000000000000101100010000000010000
001000100000000000000010010000000010000
000010000100000000000010010000000010000
000000000010000100000010010000000010000
100000000000000001000010010000000010000
010000000000000000010010010000000010000
000000000000000010001010010000000010000
011000000000000000000001010000000010000
000100000000000100000001010000000010000
100000000000000010000001010000000010000
000000010000000000010001010000000010000
000000000000000001000101010000000010000
000001000000000000000011010000000010000
001001000000000000000000110000000010000
000010000010000000000000110000000010000
000000010000100000000000110000000010000
000000000000001000010000110000000010000
000000001000000000001000110000000010000
000100000000000000000100110000000010000
000000000000000000100010110000000010000
000000000100000000000001110000000010000
100110000000000000000000001000000010000
001011000000000000000000001000000010000
000101010000000000000000001000000010000
100000110000000000000000001000000010000
000100100100000000000000001000000010000
000000010110000000000000001000000010000
100000000001100000000000001000000010000
000010010000010000000000001000000010000
100000000010010000000000001000000010000
000000001001010000000000001000000010000
000000000101001000000000001000000010000
000001000010000100000000001000000010000
010000000001000100000000001000000010000
000000000000110100000000001000000010000
000100000010000010000000001000000010000
000010000000001010000000001000000010000
000000010000100001000000001000000010000
010000000000001001000000001000000010000
001000000000000011000000001000000010000
000000101000000000100000001000000010000
010000000000100000100000001000000010000
001000000000010000100000001000000010000
100000000000001000100000001000000010000
000000000100000100100000001000000010000
010000010000000000010000001000000010000
001000001000000000010000001000000010000
000000100000100000010000001000000010000
000000000000010010010000001000000010000
000000000000000101010000001000000010000
000001100000000000001000001000000010000
000010000100000000001000001000000010000
000100000000001000001000001000000010000
010000000000000010001000001000000010000
000000000000000001101000001000000010000
001000100000000000000100001000000010000
000001001000000000000100001000000010000
000010000010000000000100001000000010000
000000010001000000000100001000000010000
000100000000000100000100001000000010000
100000000000000000001100001000000010000
011000000000000000000010001000000010000
000010001000000000000010001000000010000
000000000011000000000010001000000010000
000000000100100000000010001000000010000
000000000000000110000010001000000010000
000000000000000000110010001000000010000
000000001100000000000001001000000010000
001000000000100000000001001000000010000
000000010000000010000001001000000010000
000010000000000001000001001000000010000
000100000000000000100001001000000010000
000001000000000000010001001000000010000
000000000000001000000101001000000010000
000000000000000000001011001000000010000
001000010000000000000000101000000010000
000001000001000000000000101000000010000
000100000000100000000000101000000010000
000000001000000100000000101000000010000
000000100000000001000000101000000010000
000000000000010000001000101000000010000
010000000000000000000001101000000010000
000100001000000000000000011000000010000
000001000000100000000000011000000010000
000000100000010000000000011000000010000
000000000000000010100000011000000010000
000000000000000000010100011000000010000
000000010000000000000010011000000010000
000000000001000000000001011000000010000
100000000000000000000000111000000010000
011010000000000000000000000100000010000
110000100000000000000000000100000010000
000100110000000000000000000100000010000
000110001000000000000000000100000010000
000001100100000000000000000100000010000
101000000010000000000000000100000010000
000010010000100000000000000100000010000
001000001000010000000000000100000010000
010000000000101000000000000100000010000
000001000000011000000000000100000010000
000001010000000100000000000100000010000
000010000100000100000000000100000010000
000000100000001100000000000100000010000
000010000010000010000000000100000010000
001000000000001010000000000100000010000
100000000000000110000000000100000010000
100010000000000001000000000100000010000
000000001100000001000000000100000010000
000100000000100001000000000100000010000
000010100000000000100000000100000010000
000000000110000000100000000100000010000
000100000000010000100000000100000010000
000000001000000010100000000100000010000
000000000000001001100000000100000010000
000100000100000000010000000100000010000
000000010000010000010000000100000010000
000000001000001000010000000100000010000
000000000001000010010000000100000010000
000001000000000001010000000100000010000
010000000000000000110000000100000010000
000001000010000000001000000100000010000
000000100001000000001000000100000010000
001000000000100000001000000100000010000
000010000000001000001000000100000010000
000000000000000011001000000100000010000
000000000000000100011000000100000010000
010001000000000000000100000100000010000
000000010100000000000100000100000010000
000100000001000000000100000100000010000
000000000010000100000100000100000010000
100000000000000000100100000100000010000
000011000000000000000010000100000010000
000000000101000000000010000100000010000
100000000000010000000010000100000010000
001000000000000000100010000100000010000
000000000000000000010110000100000010000
001001000000000000000001000100000010000
000000011000000000000001000100000010000
010000000010000000000001000100000010000
000000100000000000010001000100000010000
000000000000010000000101000100000010000
000000000000000001000011000100000010000
100000000100000000000000100100000010000
000000000001010000000000100100000010000
010000000000000100000000100100000010000
000001000000000010000000100100000010000
000000000000100000100000100100000010000
000010000000000000000100100100000010000
000000000000000000001010100100000010000
000100000000000000000001100100000010000
001100000000000000000000010100000010000
100000000001000000000000010100000010000
000000000000100010000000010100000010000
000000010000000001000000010100000010000
000000001000000000000100010100000010000
000000000000001000000010010100000010000
000010000000000000000001010100000010000
000000100000000000000000110100000010000
100001000000000000000000001100000010000
000000100010000000000000001100000010000
001000000001000000000000001100000010000
000000001000100000000000001100000010000
010000000000010000000000001100000010000
000000010000000000001000001100000010000
000000000000000001000100001100000010000
000100000000000000000010001100000010000
000000000000001000000000101100000010000
000000000000000100000000011100000010000
010011000000000000000000000010000010000
010000101000000000000000000010000010000
000000011100000000000000000010000010000
100010000010000000000000000010000010000
001001000000100000000000000010000010000
000100001000100000000000000010000010000
010100000000010000000000000010000010000
000000100100010000000000000010000010000
100000000000110000000000000010000010000
011000000000001000000000000010000010000
000001000100001000000000000010000010000
000000000010101000000000000010000010000
000010000000011000000000000010000010000
000001000000010100000000000010000010000
010000000100000010000000000010000010000
000000010001000010000000000010000010000
000100000000001010000000000010000010000
001000000010000001000000000010000010000
000010000000100001000000000010000010000
000000001000010001000000000010000010000
000000000000000111000000000010000010000
000010010000000000100000000010000010000
000100000010000000100000000010000010000
000000000001000100100000000010000010000
000001000000000001100000000010000010000
000110000000000000010000000010000010000
000000110000000000010000000010000010000
000000000101000000010000000010000010000
000000000010000100010000000010000010000
100000000000000010010000000010000010000
000000000011000000001000000010000010000
000000010000100000001000000010000010000
001000000000010000001000000010000010000
100000000000000100001000000010000010000
000000100000000001001000000010000010000
010000000000000000101000000010000010000
001000010000000000000100000010000010000
000000001010000000000100000010000010000
000000100000001000000100000010000010000
000000000000100010000100000010000010000
000001000000000000001100000010000010000
000010000001000000000010000010000010000
000000010000001000000010000010000010000
010000000000000100000010000010000010000
000100000000000001000010000010000010000
100000000000000000100010000010000010000
000000000000100000010010000010000010000
100100000000000000000001000010000010000
000010100000000000000001000010000010000
001000000100000000000001000010000010000
000000001000000100000001000010000010000
000000000000000010100001000010000010000
000000000000000000011001000010000010000
000000000001000000000101000010000010000
000000000010000000000011000010000010000
001000100000000000000000100010000010000
000001001000000000000000100010000010000
000010000100000000000000100010000010000
000000000001100000000000100010000010000
000000000000001000001000100010000010000
010000000000000000000100100010000010000
000001100000000000000000010010000010000
000100010000000000000000010010000010000
100000000000001000000000010010000010000
000000000100000001000000010010000010000
001000000000000000100000010010000010000
000000000000000000000110010010000010000
000000000000100000000001010010000010000
000000000000010000000000110010000010000
100000000100000000000000001010000010000
010000000010000000000000001010000010000
000000100001000000000000001010000010000
000000000000001100000000001010000010000
000000001000000000001000001010000010000
000000000000000000100100001010000010000
000001000000000000000010001010000010000
000000000000000000010000101010000010000
000010000000000000000000011010000010000
000101000000000000000000000110000010000
100000001000000000000000000110000010000
000000000001001000000000000110000010000
000000000000100100000000000110000010000
000000000000010010000000000110000010000
010000000000000001000000000110000010000
000000000100000000001000000110000010000
000000010000000000000000100110000010000
000000000010000000000000010110000010000
000000000000000000000001001110000010000
000010110000000000000000000001000010000
100000011000000000000000000001000010000
010001000100000000000000000001000010000
001000100100000000000000000001000010000
011000000001000000000000000001000010000
000001001001000000000000000001000010000
001000000010100000000000000001000010000
000100000001100000000000000001000010000
001100000000010000000000000001000010000
100100000000001000000000000001000010000
000010000010001000000000000001000010000
000000100000101000000000000001000010000
000100100000000100000000000001000010000
001000001000000100000000000001000010000
100000000100000100000000000001000010000
000010000000010010000000000001000010000
000001000000000110000000000001000010000
000110000000000001000000000001000010000
100000000001000001000000000001000010000
000000010000000011000000000001000010000
000000001100000000100000000001000010000
010000000010000000100000000001000010000
000010000000100000100000000001000010000
000100000000000010100000000001000010000
101000000000000000010000000001000010000
000001000000100000010000000001000010000
000000000001010000010000000001000010000
000010000000000100010000000001000010000
001010000000000000001000000001000010000
000100010000000000001000000001000010000
000000000110000000001000000001000010000
010000000000100000001000000001000010000
000000100000010000001000000001000010000
000000000000001001001000000001000010000
000000100010000000000100000001000010000
000000000100100000000100000001000010000
000000010000010000000100000001000010000
001000000000001000000100000001000010000
000000000001000100000100000001000010000
000000000000000000110100000001000010000
000000010100000000000010000001000010000
000000000000011000000010000001000010000
100000000000000010000010000001000010000
000001000000000000100010000001000010000
000000000010000000010010000001000010000
000000001000000000000110000001000010000
010100000000000000000001000001000010000
000010000001000000000001000001000010000
000000000000010100000001000001000010000
000000000010000001000001000001000010000
000000000000000010010001000001000010000
000001000000000000000101000001000010000
000000000000100000000011000001000010000
100010000000000000000000100001000010000
000001000000010000000000100001000010000
000000010000000100000000100001000010000
000000000000000010001000100001000010000
001000000000000000000010100001000010000
000000000000001000000001100001000010000
000100000100000000000000010001000010000
000000001000001000000000010001000010000
000000000010000010000000010001000010000
000000000000000001100000010001000010000
010000000000000000000100010001000010000
000000000001000000000010010001000010000
000000100000000000000001010001000010000
110000000000000000000000001001000010000
000000001010000000000000001001000010000
000001000000001000000000001001000010000
000000000000010001000000001001000010000
000000000001000000100000001001000010000
000000000000000000011000001001000010000
000000100000000000000010001001000010000
000000000100000000000000101001000010000
001000000000000000000000011001000010000
010000010000000000000000000101000010000
000000000011000000000000000101000010000
100000000000100000000000000101000010000
000000000100010000000000000101000010000
001000000000000001000000000101000010000
000000000000000100100000000101000010000
000000000000000000001001000101000010000
000000001000000000000000100101000010000
000000000000000000010000010101000010000
000000000000000010000000001101000010000
000001010000000000000000000011000010000
000010001000000000000000000011000010000
001000000000000010000000000011000010000
000000000000001000100000000011000010000
010000000000000000010000000011000010000
100000000000000000000100000011000010000
000000000000000000001010000011000010000
000000000000000001000000100011000010000
000000000000000100000000010011000010000
000100000000000000000000001011000010000
000000100000000000000000000111000010000
000011100000000000000000000000100010000
011000000100000000000000000000100010000
100001000010000000000000000000100010000
000010000110000000000000000000100010000
110000000000100000000000000000100010000
000000110000100000000000000000100010000
001000001000100000000000000000100010000
000100000100100000000000000000100010000
000001001000010000000000000000100010000
000001010000001000000000000000100010000
010000001000001000000000000000100010000
001000000001001000000000000000100010000
000000100000011000000000000000100010000
001000000010000100000000000000100010000
000100000000001100000000000000100010000
100100000000000010000000000000100010000
001001000000000010000000000000100010000
000010000000100010000000000000100010000
000000000100001010000000000000100010000
000000001000000110000000000000100010000
100000010000000001000000000000100010000
000100001000000001000000000000100010000
000000000010100001000000000000100010000
010100000000000000100000000000100010000
000000000011000000100000000000100010000
000001000000000100100000000000100010000
001000000000000001100000000000100010000
000101000000000000010000000000100010000
000000100001000000010000000000100010000
010000000000010000010000000000100010000
000010000000000000110000000000100010000
000000000000110000001000000000100010000
000000010000000100001000000000100010000
000010000000000001001000000000100010000
000000000000001000011000000000100010000
001010000000000000000100000000100010000
000100100000000000000100000000100010000
000000001001000000000100000000100010000
010000000000000100000100000000100010000
000000000000010000100100000000100010000
000000000000100000010100000000100010000
001100000000000000000010000000100010000
000000011000000000000010000000100010000
000000100100000000000010000000100010000
000000000010001000000010000000100010000
000000000000000011000010000000100010000
000000000000000000001110000000100010000
000000000001100000000001000000100010000
100000000000010000000001000000100010000
000000000000001001000001000000100010000
000000000100000000100001000000100010000
000001000000000000001001000000100010000
000000010000000000000101000000100010000
010000000000000000000011000000100010000
100000100000000000000000100000100010000
000000001100000000000000100000100010000
000000000000100100000000100000100010000
000000000001000010000000100000100010000
000000000000001000100000100000100010000
000000000010000000000100100000100010000
000001000000000000000010100000100010000
000010000000000000000001100000100010000
000110000000000000000000010000100010000
000001000001000000000000010000100010000
000000010000010000000000010000100010000
000000000000100000100000010000100010000
100000000000000000001000010000100010000
000000001000000000000001010000100010000
000000000000000001000000110000100010000
010000100000000000000000001000100010000
000100000000010000000000001000100010000
000000000100000000010000001000100010000
001000000000000000001000001000100010000
000000000000000010000100001000100010000
000000000010000000000001001000100010000
000000000000001000000000011000100010000
001000010000000000000000000100100010000
000000101000000000000000000100100010000
100000000000001000000000000100100010000
000000000000010100000000000100100010000
010000000000000010000000000100100010000
000000000001000001000000000100100010000
000000000010000000010000000100100010000
000000000000100000000010000100100010000
000000000100000000000000010100100010000
000010000000000000000000001100100010000
101000000000000000000000000010100010000
000000010010000000000000000010100010000
010000000001000000000000000010100010000
000000100000000100000000000010100010000
000000001000000000010000000010100010000
000100000000000000001000000010100010000
000000000100000000000100000010100010000
000000000000010000000010000010100010000
000000000000000010000000010010100010000
000000000000000001000000001010100010000
000000000000000000100000000110100010000
010010000000000000000000000001100010000
000000000101000000000000000001100010000
000000000010010000000000000001100010000
000000100000000010000000000001100010000
100000000000000000100000000001100010000
000000000000000001010000000001100010000
000000001000000000001000000001100010000
000000000000000100000010000001100010000
000100000000000000000000100001100010000
000000010000000000000000001001100010000
000001000000000000000000000101100010000
000000000000100000000000000011100010000
010001100000000000000000000000010010000
101000010000000000000000000000010010000
000010101000000000000000000000010010000
010100000100000000000000000000010010000
100000100001000000000000000000010010000
000001010000100000000000000000010010000
100000000010100000000000000000010010000
001000000001100000000000000000010010000
001000000100010000000000000000010010000
000000010001010000000000000000010010000
001010000000001000000000000000010010000
000000011000001000000000000000010010000
000000001100000100000000000000010010000
000001000001000100000000000000010010000
010000000000010100000000000000010010000
000000000010001100000000000000010010000
000100010000000010000000000000010010000
000000000110000010000000000000010010000
011000000000000001000000000000010010000
000101000000000001000000000000010010000
000000000000110001000000000000010010000
000010000000000011000000000000010010000
100010000000000000100000000000010010000
000000100010000000100000000000010010000
000001000000010000100000000000010010000
000000000001000001100000000000010010000
010000000010000000010000000000010010000
000000100000000100010000000000010010000
100000000000000001010000000000010010000
000000000000100000110000000000010010000
100001000000000000001000000000010010000
001000100000000000001000000000010010000
000010000010000000001000000000010010000
000000000000001010001000000000010010000
000100000000000000101000000000010010000
000000000000010000011000000000010010000
000011000000000000000100000000010010000
000000001000100000000100000000010010000
100000000000000100000100000000010010000
000000000100000001000100000000010010000
000100001000000000000010000000010010000
000000000100001000000010000000010010000
000000000000100010000010000000010010000
010000000000000000100010000000010010000
000000000000000100001010000000010010000
000000000011000000000001000000010010000
000100000000100000000001000000010010000
100000000000001000000001000000010010000
001000000000000100000001000000010010000
010000000000000010000001000000010010000
000000010000000001000001000000010010000
000000000000000000010101000000010010000
000000100000000000000011000000010010000
001000001000000000000000100000010010000
000000010100000000000000100000010010000
000010000000000100000000100000010010000
000001000000000000010000100000010010000
000000000001000000001000100000010010000
000000000010000000000010100000010010000
000010000000100000000000010000010010000
000000000000000110000000010000010010000
000000000000001000100000010000010010000
000100000000000000010000010000010010000
000000010000000000000100010000010010000
000000000000010000000001010000010010000
010000000000000000000000110000010010000
001100000000000000000000001000010010000
000001000100000000000000001000010010000
000010000001000000000000001000010010000
000000000000101000000000001000010010000
100000000000000010000000001000010010000
000000001000000001000000001000010010000
000000000000000000000110001000010010000
000000000000000000100000101000010010000
000000000010000000000000011000010010000
000000001010000000000000000100010010000
010000000001000000000000000100010010000
000000100000100000000000000100010010000
000010000000010000000000000100010010000
000000000000000101000000000100010010000
000000000000000010000100000100010010000
000000010000000000000010000100010010000
000000000100000000000001000100010010000
000000000000000000001000010100010010000
110000000000000000000000000010010010000
000001000010000000000000000010010010000
000100000001000000000000000010010010000
000000100000000010000000000010010010000
000000001000000000100000000010010010000
000000000000001000010000000010010010000
000000000000010000000100000010010010000
000000000000000000000001100010010010000
000000010000000000000000001010010010000
001000000000000000000000000110010010000
100000000000010000000000000001010010000
010000000000001000000000000001010010000
000000001000000010000000000001010010000
000000100000000001000000000001010010000
001000000000000000100000000001010010000
000000010000000000010000000001010010000
000000000000000000001100000001010010000
000010000000000000000010000001010010000
000000000000100000000000100001010010000
000001000000000000000000010001010010000
000100000000000000000000000101010010000
000000000100000000000000000011010010000
010000010000000000000000000000110010000
100000001000000000000000000000110010000
000100000010000000000000000000110010000
000000000000000010100000000000110010000
001000000000000000010000000000110010000
000000000100000000001000000000110010000
000000000000001000000100000000110010000
000000000001000000000010000000110010000
000000000000010000000000100000110010000
000000100000000000000000010000110010000
000000000000000100000000001000110010000
000010000000000000000000000010110010000
000000000000000000000001000001110010000
100010100000000000000000000000001010000
001100001000000000000000000000001010000
110000000100000000000000000000001010000
000100000110000000000000000000001010000
000000110001000000000000000000001010000
000001000011000000000000000000001010000
000110000000100000000000000000001010000
010000100000100000000000000000001010000
000000001100100000000000000000001010000
000000100010010000000000000000001010000
100000000001001000000000000000001010000
000000000100011000000000000000001010000
100001000000000100000000000000001010000
001000100000000100000000000000001010000
000010000010000100000000000000001010000
000000001001000100000000000000001010000
001000010000000010000000000000001010000
000000001000010010000000000000001010000
010000000000000110000000000000001010000
010001000000000001000000000000001010000
000000010010000001000000000000001010000
001000000000100001000000000000001010000
000000100000000011000000000000001010000
001010000000000000100000000000001010000
000100010000000000100000000000001010000
010000000000001000100000000000001010000
011000000000000000010000000000001010000
000001100000000000010000000000001010000
100000000010000000010000000000001010000
000000010000100000010000000000001010000
000010000000010000010000000000001010000
000000000000001100010000000000001010000
000100100000000000001000000000001010000
000010000001000000001000000000001010000
000000010000001000001000000000001010000
000000000000100100001000000000001010000
000000000000010001001000000000001010000
000000000000000010011000000000001010000
000000001000001000000100000000001010000
000000000100000010000100000000001010000
000000000001000000100100000000001010000
001000000000000000001100000000001010000
001001000000000000000010000000001010000
010000010000000000000010000000001010000
000000000001100000000010000000001010000
000000100000001000000010000000001010000
000000000000000100100010000000001010000
000000000000000001000110000000001010000
100000000000100000000001000000001010000
000010000000000010000001000000001010000
000000000000000001100001000000001010000
000100000000000000010001000000001010000
010000000000000000001001000000001010000
000000000100000000000011000000001010000
100000010000000000000000100000001010000
000001000000100000000000100000001010000
000100000000001000000000100000001010000
000000000100000100000000100000001010000
000000001000000001000000100000001010000
000000000000010000100000100000001010000
000001000100000000000000010000001010000
100000000000010000000000010000001010000
000010000000001000000000010000001010000
000000000000000000110000010000001010000
000000000010000000000100010000001010000
000000001000000000000010010000001010000
000000000000000010000000110000001010000
010010000000000000000000001000001010000
000000011000000000000000001000001010000
001000000000001000000000001000001010000
000000000001000010000000001000001010000
100000000000000001000000001000001010000
000000000000100000000100001000001010000
000000000000010000000010001000001010000
000000100000000000000001001000001010000
000000000010000000000000101000001010000
000000000000000000001000011000001010000
100100000000000000000000000100001010000
000001001000000000000000000100001010000
000000000000110000000000000100001010000
000000000010001000000000000100001010000
000000100000000000000100000100001010000
000000000000000010000010000100001010000
000000000001000000000001000100001010000
001000000000000000000000100100001010000
000000000100000000000000001100001010000
001000000001000000000000000010001010000
000100000000000100000000000010001010000
000001000000000010000000000010001010000
000000000000001001000000000010001010000
000000000100000000100000000010001010000
000010000000000000000100000010001010000
000000000000010000000001000010001010000
000000000000000000000010100010001010000
010000000000000000000000010010001010000
000000000000000000010000000110001010000
000011000000000000000000000001001010000
010000000000010000000000000001001010000
000000000100000001000000000001001010000
000000100000000000100000000001001010000
000000001000000000010000000001001010000
100000000000000000001000000001001010000
000100000000000000000100000001001010000
000000010000000000000001000001001010000
000000000001000000000000100001001010000
000000000000100000000000010001001010000
000000000000000100000000001001001010000
000000000010000000000000000011001010000
000010010000000000000000000000101010000
000100000001000000000000000000101010000
000000000010000010000000000000101010000
000000001000000000100000000000101010000
100000000000000000000100000000101010000
000000000000000000010010000000101010000
000000000000000100000001000000101010000
010000000000000000000000100000101010000
001000000000000000000000010000101010000
000001000000000000000000001000101010000
000000000000000000001000000100101010000
000000000000001000000000000001101010000
000010000100000000000000000000011010000
001000000010000000000000000000011010000
000100000000010000000000000000011010000
000001000000001000000000000000011010000
000000010000000100000000000000011010000
010000000000000000000100000000011010000
100000000000000000000010000000011010000
000000001000000000000001000000011010000
000000100000000000000000100000011010000
000000000001000000000000010000011010000
000000000000000000010000001000011010000
000000000000000000100000000100011010000
000000000000000000001000000010011010000
000000000000000001000000000000111010000
100100100000000000000000000000000110000
100001001000000000000000000000000110000
000010100100000000000000000000000110000
001001000010000000000000000000000110000
001000000101000000000000000000000110000
000100010000100000000000000000000110000
010000000010100000000000000000000110000
010000000100010000000000000000000110000
001000100000001000000000000000000110000
000001000001001000000000000000000110000
000000010100000100000000000000000110000
100000000000010100000000000000000110000
010100000000000010000000000000000110000
000010000001000010000000000000000110000
000010010000000001000000000000000110000
000100000000010001000000000000000110000
100000000000001001000000000000000110000
000000000010000101000000000000000110000
010010000000000000100000000000000110000
000100000100000000100000000000000110000
000000001000100000100000000000000110000
000000010000001000100000000000000110000
000000100000000010100000000000000110000
000000010001000000010000000000000110000
000001000000010000010000000000000110000
000000000000101000010000000000000110000
000100000000000100010000000000000110000
000000001000000010010000000000000110000
000001010000000000001000000000000110000
000100001000000000001000000000000110000
100000000010000000001000000000000110000
000010000000010000001000000000000110000
000000100000000100001000000000000110000
001000000000000001001000000000000110000
010000010000000000000100000000000110000
000000100000100000000100000000000110000
000000000010010000000100000000000110000
000010000000001000000100000000000110000
000001000000000010000100000000000110000
000000000001000001000100000000000110000
001000000000000000100100000000000110000
100010000000000000000010000000000110000
000000000001000100000010000000000110000
000000000010000000100010000000000110000
001000000000000000010010000000000110000
000000000000001000001010000000000110000
001000010000000000000001000000000110000
000000000001010000000001000000000110000
000000000100001000000001000000000110000
000000001000000001000001000000000110000
010000000000000000010001000000000110000
100000000000000000000101000000000110000
010000100000000000000000100000000110000
100000000000100000000000100000000110000
000000001000010000000000100000000110000
000000000010000010000000100000000110000
000000000000000100100000100000000110000
000000000100000000000010100000000110000
101000000000000000000000010000000110000
000101000000000000000000010000000110000
000000001000000100000000010000000110000
000000000100000010000000010000000110000
000000000000010000100000010000000110000
000000000000100000000010010000000110000
000000000000000000001001010000000110000
010001000000000000000000001000000110000
000000000010001000000000001000000110000
001000000000000100000000001000000110000
000000000000100010000000001000000110000
100000000000000000010000001000000110000
000000000001000000001000001000000110000
000000000100000000000100001000000110000
000000000000000001000010001000000110000
000010000000000000000000101000000110000
000000010010000000000000000100000110000
000000001001000000000000000100000110000
000000000100100000000000000100000110000
000100000000001000000000000100000110000
000000000000000000101000000100000110000
000000100000000000000010000100000110000
000000000000000100000001000100000110000
000000000000000000010000100100000110000
010000000000000000000000010100000110000
001010000000000000000000000010000110000
100000010000000000000000000010000110000
000000100010000000000000000010000110000
000000000000000001010000000010000110000
000000000000000010001000000010000110000
000000001000000000000010000010000110000
000001000000000000000001000010000110000
000100000000000000000000100010000110000
000000000001000000000000010010000110000
000000000000010000000000001010000110000
000000101000000000000000000001000110000
000100000010000000000000000001000110000
000000000000100100000000000001000110000
000000000000001010000000000001000110000
000001000000000001000000000001000110000
000000000100000000010000000001000110000
010000000000000000000010000001000110000
000000000000000000000100100001000110000
000000010000000000000000010001000110000
000000000000000000000001001001000110000
000010000000000000000000000101000110000
000000001010000000000000000000100110000
100000000001000000000000000000100110000
000001000000100000000000000000100110000
001000000000010000000000000000100110000
000010000000000100000000000000100110000
000000100000000001000000000000100110000
010000000000000000001000000000100110000
000000000000000010000001000000100110000
000000010000000000000000100000100110000
000000000000000000010000010000100110000
000000000000000000100000001000100110000
000000000000000000000100000100100110000
000000000000001000000000000010100110000
010000001000000000000000000000010110000
100000000100000000000000000000010110000
001000000000000010000000000000010110000
000010000000000000010000000000010110000
000000000000100000001000000000010110000
000100000000000000000100000000010110000
000000000000010000000010000000010110000
000000000000000000100001000000010110000
000000000000001000000000100000010110000
000000000000000001000000010000010110000
000000100000000000000000001000010110000
000001000000000000000000000100010110000
000000000000000100000000000010010110000
000000000001000000000000000001010110000
000010001000000000000000000000001110000
010000000001000000000000000000001110000
000000010000010000000000000000001110000
100000000000000010000000000000001110000
000001000000000000100000000000001110000
000000000000000100000100000000001110000
000100000000000000000010000000001110000
000000000010000000000001000000001110000
000000000000000000001000100000001110000
000000100000000000000000010000001110000
000000000000000001000000000100001110000
000000000000100000000000000010001110000
001000000000000000000000000001001110000
000000000100000000000000000000101110000
111000001000000000000000000000000001000
000111001000000000000000000000000001000
100100011000000000000000000000000001000
100001000110000000000000000000000001000
000100100110000000000000000000000001000
100010100001000000000000000000000001000
001010001001000000000000000000000001000
001100000101000000000000000000000001000
000010010101000000000000000000000001000
000001001101000000000000000000000001000
101000000011000000000000000000000001000
010000000111000000000000000000000001000
001010100000100000000000000000000001000
000101010000100000000000000000000001000
000001100010100000000000000000000001000
100000001010100000000000000000000001000
000010000110100000000000000000000001000
001001000001100000000000000000000001000
000100001001100000000000000000000001000
010110000000010000000000000000000001000
100001010000010000000000000000000001000
000000110100010000000000000000000001000
000101000010010000000000000000000001000
000000100011010000000000000000000001000
000001000100110000000000000000000001000
001000000010110000000000000000000001000
010101000000001000000000000000000001000
001100010000001000000000000000000001000
010000110000001000000000000000000001000
000010001100001000000000000000000001000
000011000010001000000000000000000001000
000000101010001000000000000000000001000
011000000000101000000000000000000001000
000000000011101000000000000000000001000
001000100000011000000000000000000001000
000001000001011000000000000000000001000
000000010000111000000000000000000001000
001011000000000100000000000000000001000
010100100000000100000000000000000001000
100010000010000100000000000000000001000
010001000010000100000000000000000001000
000000011010000100000000000000000001000
001000010001000100000000000000000001000
000000100101000100000000000000000001000
001000001000100100000000000000000001000
110000000000010100000000000000000001000
000001100000010100000000000000000001000
000100001000010100000000000000000001000
010000000100001100000000000000000001000
000010000001001100000000000000000001000
110001000000000010000000000000000001000
001100100000000010000000000000000001000
000011100000000010000000000000000001000
011000000100000010000000000000000001000
000000011100000010000000000000000001000
100000000101000010000000000000000001000
000000010011000010000000000000000001000
000010000001100010000000000000000001000
001010000000010010000000000000000001000
000000001000110010000000000000000001000
100010000000001010000000000000000001000
000000001001001010000000000000000001000
000001000000101010000000000000000001000
100000100000000110000000000000000001000
000001000100000110000000000000000001000
000000000010010110000000000000000001000
000100000000001110000000000000000001000
010001100000000001000000000000000001000
000011010000000001000000000000000001000
001000011000000001000000000000000001000
000010100100000001000000000000000001000
110000000010000001000000000000000001000
000001001010000001000000000000000001000
000000010110000001000000000000000001000
000100010001000001000000000000000001000
100100000000100001000000000000000001000
000000110000100001000000000000000001000
010000000001100001000000000000000001000
001100000000010001000000000000000001000
100000100000010001000000000000000001000
010000010000010001000000000000000001000
000000001100010001000000000000000001000
010000001000001001000000000000000001000
001000000001001001000000000000000001000
000010000000011001000000000000000001000
100000000001000101000000000000000001000
000000000000110101000000000000000001000
000101000000000011000000000000000001000
000000000001010011000000000000000001000
000000010000001011000000000000000001000
110000010000000000100000000000000001000
000100110000000000100000000000000001000
100000101000000000100000000000000001000
010100000100000000100000000000000001000
100100000010000000100000000000000001000
000010001010000000100000000000000001000
000001010001000000100000000000000001000
000000001100100000100000000000000001000
100000000001100000100000000000000001000
010000000010010000100000000000000001000
001001000000001000100000000000000001000
000000100000101000100000000000000001000
000110000000000100100000000000000001000
000000010100000100100000000000000001000
000001000000100100100000000000000001000
000000001000001100100000000000000001000
010010000000000010100000000000000001000
001000001000000010100000000000000001000
000000100010000010100000000000000001000
000000010000100010100000000000000001000
001000000100000001100000000000000001000
000000000010100001100000000000000001000
000000100000000101100000000000000001000
011100000000000000010000000000000001000
101000010000000000010000000000000001000
000100101000000000010000000000000001000
010010000100000000010000000000000001000
001000001100000000010000000000000001000
000100000100100000010000000000000001000
010000000010100000010000000000000001000
010000100000010000010000000000000001000
000010010000010000010000000000000001000
000000001010010000010000000000000001000
100000000000110000010000000000000001000
000000011000001000010000000000000001000
000010100000000100010000000000000001000
100000000100000100010000000000000001000
000100000010000100010000000000000001000
000000010000100100010000000000000001000
000000000000011100010000000000000001000
000110000000000010010000000000000001000
010000010000000010010000000000000001000
000000000100001010010000000000000001000
100001000000000001010000000000000001000
000000100001000001010000000000000001000
000000000010001001010000000000000001000
000000010010000000110000000000000001000
010000000001000000110000000000000001000
100000000000001000110000000000000001000
000001000000000010110000000000000001000
000000000000010001110000000000000001000
000001101000000000001000000000000001000
110000000100000000001000000000000001000
001000100100000000001000000000000001000
000100001010000000001000000000000001000
100000010001000000001000000000000001000
000000000101100000001000000000000001000
001001000000010000001000000000000001000
010010000000001000001000000000000001000
000000010100001000001000000000000001000
100000000000011000001000000000000001000
010000010000000100001000000000000001000
000000001001000100001000000000000001000
000010000000100100001000000000000001000
001000000010000010001000000000000001000
000100000000010010001000000000000001000
000110000000000001001000000000000001000
000000100010000001001000000000000001000
000000001000000011001000000000000001000
000010010000000000101000000000000001000
001000000000100000101000000000000001000
000000000100010000101000000000000001000
000000000010000100101000000000000001000
000000000001000001101000000000000001000
000100010000000000011000000000000001000
010000001000000000011000000000000001000
000000100000100000011000000000000001000
000000000001001000011000000000000001000
000000000000000101011000000000000001000
000110100000000000000100000000000001000
100001100000000000000100000000000001000
010001001000000000000100000000000001000
100000010100000000000100000000000001000
000100001100000000000100000000000001000
010000010010000000000100000000000001000
010010000000100000000100000000000001000
001000000100100000000100000000000001000
001000001000001000000100000000000001000
001000100000000100000100000000000001000
000000000110000100000100000000000001000
000000000000101100000100000000000001000
000000100100000010000100000000000001000
000010000010000010000100000000000001000
000100000000100010000100000000000001000
010000000100000001000100000000000001000
000000001001000001000100000000000001000
000000000010010001000100000000000001000
000000100000001001000100000000000001000
100000000000000011000100000000000001000
011000000000000000100100000000000001000
000000000101000000100100000000000001000
000000000000110000100100000000000001000
000000001000100000010100000000000001000
000000000001010000010100000000000001000
010000000000001000010100000000000001000
000000000000000110010100000000000001000
000100000000000001010100000000000001000
001010000000000000001100000000000001000
100000001000000000001100000000000001000
000001000100000000001100000000000001000
000100000001000000001100000000000001000
010000000000010000001100000000000001000
000000000010000000011100000000000001000
101100000000000000000010000000000001000
010010100000000000000010000000000001000
001001010000000000000010000000000001000
100010001000000000000010000000000001000
000000111000000000000010000000000001000
010100000010000000000010000000000001000
110000000001000000000010000000000001000
000110000001000000000010000000000001000
010001000000100000000010000000000001000
010000001000010000000010000000000001000
000000000001110000000010000000000001000
000100100000001000000010000000000001000
100000000010001000000010000000000001000
000001000000010010000010000000000001000
000000001000000110000010000000000001000
100000000100000001000010000000000001000
000000000000101001000010000000000001000
010000000000000101000010000000000001000
001010000000000000100010000000000001000
000000100001000000100010000000000001000
000000010000001000100010000000000001000
000000000000010100100010000000000001000
000000000100000010100010000000000001000
000001000100000000010010000000000001000
001000000010000000010010000000000001000
000000000001000100010010000000000001000
000000000000000011010010000000000001000
000000001000000000110010000000000001000
011000000000000000001010000000000001000
000010000100000000001010000000000001000
000000000011000000001010000000000001000
000100000000100000001010000000000001000
000000000000001100001010000000000001000
000000100000000010001010000000000001000
000001000000000001001010000000000001000
001000000001000000000110000000000001000
000000000010100000000110000000000001000
000010000000010000000110000000000001000
000000000100001000000110000000000001000
100000000000000100000110000000000001000
000000010000000001000110000000000001000
000000000000000000101110000000000001000
001010010000000000000001000000000001000
010000101000000000000001000000000001000
000010100010000000000001000000000001000
001000000110000000000001000000000001000
011000000001000000000001000000000001000
000101000001000000000001000000000001000
000000110001000000000001000000000001000
010100000000100000000001000000000001000
000000010100100000000001000000000001000
100100000000010000000001000000000001000
000000001001010000000001000000000001000
100001000000001000000001000000000001000
000000000100011000000001000000000001000
101000000000000100000001000000000001000
000010000000010100000001000000000001000
000001010000000010000001000000000001000
000100001000000010000001000000000001000
000000000010001010000001000000000001000
010000000000000110000001000000000001000
001000100000000001000001000000000001000
000010000000100001000001000000000001000
000000000100000101000001000000000001000
000000000011000000100001000000000001000
000100000000001000100001000000000001000
000000000000010010100001000000000001000
000011000000000000010001000000000001000
100000000010000000010001000000000001000
000000000000101000010001000000000001000
000000001000000001010001000000000001000
000000000100000000110001000000000001000
010000000010000000001001000000000001000
000000100000000100001001000000000001000
000000010000000001001001000000000001000
000001000000000000101001000000000001000
100010000000000000000101000000000001000
001001000000000000000101000000000001000
000100000010000000000101000000000001000
000000100000010000000101000000000001000
000000000001001000000101000000000001000
000000001000000000100101000000000001000
000000010000000000010101000000000001000
000000000000100000001101000000000001000
010000010000000000000011000000000001000
000001001000000000000011000000000001000
000000100000100000000011000000000001000
001000000000010000000011000000000001000
000010000000001000000011000000000001000
100000000000000010000011000000000001000
000000000001000001000011000000000001000
011001000000000000000000100000000001000
100101000000000000000000100000000001000
000110010000000000000000100000000001000
100010000100000000000000100000000001000
000001100100000000000000100000000001000
100000100010000000000000100000000001000
010000001010000000000000100000000001000
000011000001000000000000100000000001000
000000011001000000000000100000000001000
101000000000100000000000100000000001000
000000101000100000000000100000000001000
000000010010100000000000100000000001000
000010100000001000000000100000000001000
100000001000001000000000100000000001000
000000000101001000000000100000000001000
000000000010011000000000100000000001000
000001001000000100000000100000000001000
000000000100010100000000100000000001000
001000000000001100000000100000000001000
001000010000000010000000100000000001000
010000000001000010000000100000000001000
000000100000010010000000100000000001000
000000000000100110000000100000000001000
000100000100000001000000100000000001000
000000010000000101000000100000000001000
000000000010000011000000100000000001000
010000100000000000100000100000000001000
001000000010000000100000100000000001000
000010000000100000100000100000000001000
000000000000001001100000100000000001000
000000110000000000010000100000000001000
000100000001000000010000100000000001000
000001000000001000010000100000000001000
000001000010000000001000100000000001000
000000000001010000001000100000000001000
000100000000000100001000100000000001000
100000000000000000101000100000000001000
000000000000000010011000100000000001000
010100000000000000000100100000000001000
000000010000010000000100100000000001000
000000000001000100000100100000000001000
000000000000100001000100100000000001000
000000000000000010100100100000000001000
000000000100000000010100100000000001000
100000010000000000000010100000000001000
001000000100000000000010100000000001000
000010000010000000000010100000000001000
000000000000010000010010100000000001000
000001000000000000000110100000000001000
000010001000000000000001100000000001000
010000000100000000000001100000000001000
100000000000000001000001100000000001000
000000000000000100010001100000000001000
000000000000001000001001100000000001000
000100000000000000000011100000000001000
001110000000000000000000010000000001000
110000100000000000000000010000000001000
000010110000000000000000010000000001000
001000101000000000000000010000000001000
001001000100000000000000010000000001000
100000001100000000000000010000000001000
000010001000100000000000010000000001000
000000010001100000000000010000000001000
000000010010010000000000010000000001000
000000000101010000000000010000000001000
101000000000001000000000010000000001000
000001010000001000000000010000000001000
000100000001001000000000010000000001000
011000000000000100000000010000000001000
100100000000000100000000010000000001000
000000000011000100000000010000000001000
000000000100100100000000010000000001000
010100000000000010000000010000000001000
100000000000100010000000010000000001000
000100000010000001000000010000000001000
000000001000000101000000010000000001000
000010000000000011000000010000000001000
000001100000000000100000010000000001000
001000000001000000100000010000000001000
000000000010001000100000010000000001000
000000000000000110100000010000000001000
010000000000000001100000010000000001000
100010000000000000010000010000000001000
000000001001000000010000010000000001000
000001000000100000010000010000000001000
001000000000000001010000010000000001000
000101000000000000001000010000000001000
000010000001000000001000010000000001000
010000000000100000001000010000000001000
000000000000001010001000010000000001000
000000000000010001001000010000000001000
000000000000000000111000010000000001000
000011000000000000000100010000000001000
001000000010000000000100010000000001000
100000000000010000000100010000000001000
000000100000000000010100010000000001000
000000010000000000001100010000000001000
010000000100000000000010010000000001000
000000100010000000000010010000000001000
000000000000011000000010010000000001000
000100000000000000100010010000000001000
000000010000000000010010010000000001000
000000001000000000001010010000000001000
000000000000000010000110010000000001000
010010000000000000000001010000000001000
000000011000000000000001010000000001000
000001000000010000000001010000000001000
000000000000001001000001010000000001000
000000000000100000100001010000000001000
000000000100000000001001010000000001000
000000000000000100000011010000000001000
000000010100000000000000110000000001000
000000100001000000000000110000000001000
000100000000100000000000110000000001000
000000000000010000100000110000000001000
010000000000000000010000110000000001000
000000001000000000000100110000000001000
000000000000000001000010110000000001000
000000000000000010000001110000000001000
011010000000000000000000001000000001000
101000100000000000000000001000000001000
000101000100000000000000001000000001000
010000010100000000000000001000000001000
000000101100000000000000001000000001000
001000001010000000000000001000000001000
010000001001000000000000001000000001000
000100000011000000000000001000000001000
100000010000100000000000001000000001000
000001001000100000000000001000000001000
001000000100010000000000001000000001000
000000010001010000000000001000000001000
000000100001001000000000001000000001000
000010000000101000000000001000000001000
000100000000011000000000001000000001000
000010010000000100000000001000000001000
000000000010100010000000001000000001000
010000000000010010000000001000000001000
001000000000000110000000001000000001000
001001000000000001000000001000000001000
000000000100100001000000001000000001000
000000000000001101000000001000000001000
001000010000000000100000001000000001000
100000000000010000100000001000000001000
000000000001000100100000001000000001000
000100000000000010100000001000000001000
000010000000000001100000001000000001000
000001100000000000010000001000000001000
000000000101000000010000001000000001000
001000000000100000010000001000000001000
000000001000000010010000001000000001000
010000100000000000001000001000000001000
000001010000000000001000001000000001000
000000000110000000001000001000000001000
000000000000110000001000001000000001000
100000000000000010001000001000000001000
000000000000001000101000001000000001000
100100000000000000000100001000000001000
000000011000000000000100001000000001000
000010000001000000000100001000000001000
000000000010001000000100001000000001000
000000000000010100000100001000000001000
000001000000000010000100001000000001000
000000100000000000100100001000000001000
100001000000000000000010001000000001000
000000010010000000000010001000000001000
000000000000100100000010001000000001000
000000000000001010000010001000000001000
000100000000000001000010001000000001000
000000000000000000010110001000000001000
000100010000000000000001001000000001000
000001000010000000000001001000000001000
000000000001000010000001001000000001000
010000000000000000100001001000000001000
001000000000000000001001001000000001000
000000000000000001000101001000000001000
001100000000000000000000101000000001000
000010000000000010000000101000000001000
010000000000000001000000101000000001000
100000000000000000010000101000000001000
000000001000000000001000101000000001000
000000000000000000100010101000000001000
000000100000000000000001101000000001000
000100100000000000000000011000000001000
000001000001000000000000011000000001000
000000001000010000000000011000000001000
000000000000000100001000011000000001000
000000000100000000000100011000000001000
000010000000000000000010011000000001000
000000000000000000010001011000000001000
000000000010000000000000111000000001000
110100000000000000000000000100000001000
010011000000000000000000000100000001000
000101100000000000000000000100000001000
000010101000000000000000000100000001000
010000011000000000000000000100000001000
101000000100000000000000000100000001000
000010010010000000000000000100000001000
000000001011000000000000000100000001000
010000000000110000000000000100000001000
000001001000001000000000000100000001000
010000000001001000000000000100000001000
000000000100101000000000000100000001000
000000000010100100000000000100000001000
100000000000001100000000000100000001000
100000010000000010000000000100000001000
000000100001000010000000000100000001000
001000000000100010000000000100000001000
000000000000011010000000000100000001000
000010000001000001000000000100000001000
000001000000000101000000000100000001000
100010000000000000100000000100000001000
000000001000010000100000000100000001000
001000000000000100100000000100000001000
000100000000000001100000000100000001000
100000100000000000010000000100000001000
000000010100000000010000000100000001000
001000000000010000010000000100000001000
000100000000001000010000000100000001000
010000000000000100010000000100000001000
000000000010000010010000000100000001000
100001000000000000001000000100000001000
001000001000000000001000000100000001000
000100000100000000001000000100000001000
000000010000010000001000000100000001000
000000000000001001001000000100000001000
000000000000000010101000000100000001000
000000110000000000000100000100000001000
000001000010000000000100000100000001000
100000000001000000000100000100000001000
000010000000000100000100000100000001000
001000000000000001000100000100000001000
000000000000000000110100000100000001000
000100010000000000000010000100000001000
000000100100000000000010000100000001000
000001000001000000000010000100000001000
000000001000100000000010000100000001000
000010000000000010000010000100000001000
010000000000000000000110000100000001000
001100000000000000000001000100000001000
000001000100000000000001000100000001000
000000000001100000000001000100000001000
000000000010010000000001000100000001000
000000000000000011000001000100000001000
000000000000000000011001000100000001000
000000000110000000000000100100000001000
000100000000010000000000100100000001000
000000001000000001000000100100000001000
000001000000000000100000100100000001000
000010000000000000010000100100000001000
000000100000000000001000100100000001000
000000000000000100000010100100000001000
000000000000000000000101100100000001000
000100001000000000000000010100000001000
000000100000100000000000010100000001000
000010000000010000000000010100000001000
000000000100000010000000010100000001000
000000010000000000100000010100000001000
000000000000001000000100010100000001000
100000000000000000000001010100000001000
001000000000000000000000110100000001000
000010000100000000000000001100000001000
100000000010000000000000001100000001000
000000100000010000000000001100000001000
000000010000001000000000001100000001000
000000000000000001010000001100000001000
000000000000000000001010001100000001000
000000001000000000000001001100000001000
000000000000100000000000101100000001000
010000000000000000000000011100000001000
101010000000000000000000000010000001000
001101000000000000000000000010000001000
011000010000000000000000000010000001000
000010011000000000000000000010000001000
000011000100000000000000000010000001000
000000110010000000000000000010000001000
010100000001000000000000000010000001000
100000100000100000000000000010000001000
000001001000010000000000000010000001000
100000000001010000000000000010000001000
000100000100001000000000000010000001000
001000000000010100000000000010000001000
000000100000001100000000000010000001000
000000101000000010000000000010000001000
000001000010000010000000000010000001000
000000010000000110000000000010000001000
000001000001000001000000000010000001000
000100000000000101000000000010000001000
010000000000000011000000000010000001000
010001000000000000100000000010000001000
000000000110000000100000000010000001000
000010000000010000100000000010000001000
000001010000000000010000000010000001000
100000001000000000010000000010000001000
000000000011000000010000000010000001000
000010000000001000010000000010000001000
000000000100000001010000000010000001000
000000000000000100110000000010000001000
100100000000000000001000000010000001000
000010000010000000001000000010000001000
000000001000001000001000000010000001000
000000000100000100001000000010000001000
000000000000100001001000000010000001000
000000100000000000101000000010000001000
001000000000000000011000000010000001000
110000000000000000000100000010000001000
000000100001000000000100000010000001000
000000010000100000000100000010000001000
000100000000010000000100000010000001000
000001000000000100000100000010000001000
000000000000000001100100000010000001000
000000000000000010001100000010000001000
001000100000000000000010000010000001000
000000001010000000000010000010000001000
000010000000100000000010000010000001000
000000000001000010000010000010000001000
010000000000000000010010000010000001000
000001100000000000000001000010000001000
100000000100000000000001000010000001000
000000000010100000000001000010000001000
010000000000001000000001000010000001000
000100000000000000010001000010000001000
000000000000000000001011000010000001000
000100100000000000000000100010000001000
000000001100000000000000100010000001000
001000000001000000000000100010000001000
100000000000000100000000100010000001000
000000010000000000001000100010000001000
000000000000001000000010100010000001000
000000000000000000100001100010000001000
010000000010000000000000010010000001000
000000000000101000000000010010000001000
001000000000000010000000010010000001000
000000100000000001000000010010000001000
000000000000010000010000010010000001000
000001000000000000000010010010000001000
000000000000000000000101010010000001000
000010000000000000000000110010000001000
000110000000000000000000001010000001000
010000000000100000000000001010000001000
100000000000001000000000001010000001000
000000000000010001000000001010000001000
000000001000000000100000001010000001000
000000000100000000000010001010000001000
000000000000000100000001001010000001000
000001000000000000000000101010000001000
000000010000000000000000011010000001000
010000100000000000000000000110000001000
000000010001000000000000000110000001000
000100000000100000000000000110000001000
000000000100010000000000000110000001000
001000000000001000000000000110000001000
000000001000000000000100000110000001000
000000000000000000100010000110000001000
000010000000000000000001000110000001000
000000000000000100000000010110000001000
000000000000000010000000001110000001000
100110000000000000000000000001000001000
001001100000000000000000000001000001000
001000010100000000000000000001000001000
000000001110000000000000000001000001000
010001000001000000000000000001000001000
110000000000100000000000000001000001000
101000000000010000000000000001000001000
000100100000010000000000000001000001000
000010000100010000000000000001000001000
001010000000001000000000000001000001000
000000010010001000000000000001000001000
010000000000011000000000000001000001000
001100000000000100000000000001000001000
000000100010000100000000000001000001000
000000000001010100000000000001000001000
000001000000001100000000000001000001000
100000001000000010000000000001000001000
000000100000001010000000000001000001000
001000000010000001000000000001000001000
000000001000100001000000000001000001000
000010000000000101000000000001000001000
000100000001000000100000000001000001000
000001000000010000100000000001000001000
000000000100001000100000000001000001000
000000000000000011100000000001000001000
000001001000000000010000000001000001000
000010000001000000010000000001000001000
000000000000100010010000000001000001000
000000100000000000110000000001000001000
000011000000000000001000000001000001000
000000011000000000001000000001000001000
000000000010100000001000000001000001000
000000000001000010001000000001000001000
010000000000000001001000000001000001000
100000000000000000011000000001000001000
000000000001100000000100000001000001000
000000001000010000000100000001000001000
000100000000001000000100000001000001000
010000000000000010000100000001000001000
000000010000000000100100000001000001000
001000000000000000010100000001000001000
000100001000000000000010000001000001000
000000000101000000000010000001000001000
000000010000000100000010000001000001000
000000000000010001000010000001000001000
100000000000000000100010000001000001000
000000100000000000000110000001000001000
100000010000000000000001000001000001000
000001000000100000000001000001000001000
000000001000000100000001000001000001000
001000000000000010000001000001000001000
000010000000000000100001000001000001000
010000000000000000010001000001000001000
000000000000010000001001000001000001000
010010000000000000000000100001000001000
000001010000000000000000100001000001000
000100000010000000000000100001000001000
000000000100000010000000100001000001000
000000000000000001010000100001000001000
000000000000000000001100100001000001000
000000000000100000000010100001000001000
000000000001000000000001100001000001000
000100010000000000000000010001000001000
000000100100000000000000010001000001000
000001000010000000000000010001000001000
100000000001000000000000010001000001000
000000000000110000000000010001000001000
000000000000000100000100010001000001000
001000000000000000000010010001000001000
000000110000000000000000001001000001000
000010001000000000000000001001000001000
010000000000000100000000001001000001000
000000000010000000100000001001000001000
000100000000000000010000001001000001000
000000000000000000000011001001000001000
000000000000010000000000101001000001000
000000000000001000000000011001000001000
010000000010000000000000000101000001000
001000000001000000000000000101000001000
000000010000100000000000000101000001000
000000000000000110000000000101000001000
100000000000000001000000000101000001000
000000000100000000000100000101000001000
000000000000000000010010000101000001000
000000100000000000000001000101000001000
000000000000000000001000010101000001000
000001000000000000000000001101000001000
100001000000000000000000000011000001000
000010100000000000000000000011000001000
010000000100000000000000000011000001000
000000000000100100000000000011000001000
000000000000010010000000000011000001000
000000000000001001000000000011000001000
001000000000000000100000000011000001000
000000000010000000000100000011000001000
000000001000000000000000010011000001000
000000000001000000000000001011000001000
000000000000000000000000100111000001000
100000110000000000000000000000100001000
000001011000000000000000000000100001000
010000001100000000000000000000100001000
001000100010000000000000000000100001000
000100010010000000000000000000100001000
001100000000100000000000000000100001000
000000100100100000000000000000100001000
100000000100010000000000000000100001000
000100000001010000000000000000100001000
000010000000110000000000000000100001000
000110000000001000000000000000100001000
010010000000000100000000000000100001000
100000001000000100000000000000100001000
000001000001000100000000000000100001000
000000010000010100000000000000100001000
000010010000000010000000000000100001000
000100000100000010000000000000100001000
010000000010000010000000000000100001000
101000000000000001000000000000100001000
000001000000001001000000000000100001000
000000100000000011000000000000100001000
000011000000000000100000000000100001000
010000000000100000100000000000100001000
100000000000000010100000000000100001000
000000001000000001100000000000100001000
000000000110000000010000000000100001000
001000000001000000010000000000100001000
000001000000010000010000000000100001000
000010000000000001010000000000100001000
010100000000000000001000000000100001000
100010000000000000001000000000100001000
000000100000010000001000000000100001000
000000000000101000001000000000100001000
000001000000000010001000000000100001000
000101000000000000000100000000100001000
000010001000000000000100000000100001000
000000000011000000000100000000100001000
100000000000100000000100000000100001000
001000000000010000000100000000100001000
000000010000001000000100000000100001000
000000000000000100100100000000100001000
000000010001000000000010000000100001000
000000000010010000000010000000100001000
000000001000001000000010000000100001000
000100000000000100000010000000100001000
000000000000100010000010000000100001000
000000000000000000011010000000100001000
000000001010000000000001000000100001000
000000000000001100000001000000100001000
010000000000000001000001000000100001000
000000100000000000010001000000100001000
000000000001000000001001000000100001000
000000000100000000000011000000100001000
110000000000000000000000100000100001000
001010000000000000000000100000100001000
000001000000100000000000100000100001000
000000000000001010000000100000100001000
000000000001000000100000100000100001000
000000000000000001001000100000100001000
000000100000000000000010100000100001000
000000000000010000000001100000100001000
010001000000000000000000010000100001000
000000100000001000000000010000100001000
000000001000000010000000010000100001000
000000000000000001000100010000100001000
000100000000000000000001010000100001000
000000000000000100000000110000100001000
000010000010000000000000001000100001000
000000000100000100000000001000100001000
000000000001000001000000001000100001000
000000000000000000110000001000100001000
001000000000000000000010001000100001000
000000000000100000000001001000100001000
000000010000000000000000101000100001000
100000000000000000000000011000100001000
011000000000000000000000000100100001000
000000000101000000000000000100100001000
000000100000000100000000000100100001000
000000000000001000100000000100100001000
000000000000100000010000000100100001000
000000000000000000001100000100100001000
000000010000000000000001000100100001000
000000000010000000000000010100100001000
000100000000000000000000001100100001000
001000001000000000000000000010100001000
000000000001100000000000000010100001000
010000000000010000000000000010100001000
000000000010001000000000000010100001000
000100000000000000100000000010100001000
000000000000000010010000000010100001000
100000000000000000000010000010100001000
000000000000000000000100100010100001000
000000000100000000000000010010100001000
000000000000000000001000001010100001000
000000000000000001000000000110100001000
000000101000000000000000000001100001000
000001000100000000000000000001100001000
100000000000001000000000000001100001000
000100000000000001000000000001100001000
000000000000000100010000000001100001000
001000000000000000001000000001100001000
010000000000000000000010000001100001000
000000000000000000000101000001100001000
000000000000000000100000010001100001000
000000000000000010000000001001100001000
000010000000000000000000000101100001000
000000010000000000000000000011100001000
000001110000000000000000000000010001000
001100000010000000000000000000010001000
010000100001000000000000000000010001000
000001000011000000000000000000010001000
011000000000010000000000000000010001000
000000011000010000000000000000010001000
000100000100010000000000000000010001000
000010000010010000000000000000010001000
000000100100001000000000000000010001000
100000000000101000000000000000010001000
100001000000000100000000000000010001000
000000101000000100000000000000010001000
001000000100000100000000000000010001000
000100000000100100000000000000010001000
000000010000001100000000000000010001000
100000000010000010000000000000010001000
000100000001000010000000000000010001000
000010000000000110000000000000010001000
010010000000000001000000000000010001000
000100100000000001000000000000010001000
100000001000000001000000000000010001000
000001000000010001000000000000010001000
000000000010000101000000000000010001000
000000000100000011000000000000010001000
101000000000000000100000000000010001000
010000001000000000100000000000010001000
000010000100000000100000000000010001000
000000000001010000100000000000010001000
001010000000000000010000000000010001000
000000000001100000010000000000010001000
000000100000000010010000000000010001000
000100000000000000110000000000010001000
000010100000000000001000000000010001000
000000010000100000001000000000010001000
001000000000001000001000000000010001000
000001000000000000011000000000010001000
000000000000011000000100000000010001000
000000001000000010000100000000010001000
000001000000000000100100000000010001000
100000000000000000010100000000010001000
000000000000000100001100000000010001000
000101000000000000000010000000010001000
000010010000000000000010000000010001000
000000000100100000000010000000010001000
001000000000000010000010000000010001000
000000000000001000010010000000010001000
000000000000010000001010000000010001000
110000000000000000000001000000010001000
000110000000000000000001000000010001000
000000001100000000000001000000010001000
000000010010000000000001000000010001000
000000000001000100000001000000010001000
000000000000000001100001000000010001000
000000000000000000000111000000010001000
000000000000110000000000100000010001000
010000000000001000000000100000010001000
000000000000000100100000100000010001000
000000000010000000010000100000010001000
000000100000000000000100100000010001000
000000001000000000000010100000010001000
001000000000000000000001100000010001000
010000010000000000000000010000010001000
000000000110000000000000010000010001000
000000000000010010000000010000010001000
000000000000100001000000010000010001000
000000000000000100010000010000010001000
100000000000000000001000010000010001000
000000000001000000000010010000010001000
000000100000000000000001010000010001000
000001000000000000000000110000010001000
000011000000000000000000001000010001000
100000000001000000000000001000010001000
000000100000100000000000001000010001000
000000001000001000000000001000010001000
000000000000010000010000001000010001000
010000000000000000000100001000010001000
000000000100000000000000101000010001000
000000000000000000100000011000010001000
001000010000000000000000000100010001000
100000000000010000000000000100010001000
000010000000001000000000000100010001000
000000000010000000001000000100010001000
000100000000000000000100000100010001000
000000000000000001000010000100010001000
000000000001000000000000100100010001000
000000000000000100000000001100010001000
000100001000000000000000000010010001000
000000010100000000000000000010010001000
010000000000000100000000000010010001000
000000000000001010000000000010010001000
001000000000000001000000000010010001000
000000000000100000100000000010010001000
000000000001000000001000000010010001000
000000000000010000000001000010010001000
000000000010000000000000001010010001000
000001000000000000000000000110010001000
010100000000000000000000000001010001000
000000001001000000000000000001010001000
001000000000100000000000000001010001000
000000010000000010000000000001010001000
000000000100000000001000000001010001000
000010000000000000000100000001010001000
000000000010000000000010000001010001000
000000000000001000000001000001010001000
100000000000000000000000100001010001000
000000000000000001000000001001010001000
000000000000000000100000000101010001000
000000000000000000010000000011010001000
100100000000000000000000000000110001000
001001000000000000000000000000110001000
000000000010100000000000000000110001000
000000000001001000000000000000110001000
000000010000000001000000000000110001000
010000000000000000010000000000110001000
000000000000000000101000000000110001000
000000000100000000000100000000110001000
000000000000000010000001000000110001000
000010000000000000000000010000110001000
000000001000000000000000000100110001000
000000100000000000000000000010110001000
000000000000010000000000000001110001000
100011000000000000000000000000001001000
001000110000000000000000000000001001000
010100001000000000000000000000001001000
000001010100000000000000000000001001000
001010000010000000000000000000001001000
010000010000100000000000000000001001000
000000101000010000000000000000001001000
010000000001010000000000000000001001000
000100000000110000000000000000001001000
100000000100001000000000000000001001000
000100000010001000000000000000001001000
000000001000101000000000000000001001000
000101000000000100000000000000001001000
100000010000000100000000000000001001000
000000001100000100000000000000001001000
000000000110000010000000000000001001000
000000100000100010000000000000001001000
001000000000001010000000000000001001000
000000000001000110000000000000001001000
000010001000000001000000000000001001000
000000000011000001000000000000001001000
001100000000000000100000000000001001000
000010100000000000100000000000001001000
000000000000011000100000000000001001000
000001000000000001100000000000001001000
010001000000000000010000000000001001000
000000010001000000010000000000001001000
000000100000001000010000000000001001000
000000000000100000110000000000001001000
100000000010000000001000000000001001000
001000000001000000001000000000001001000
000000010000000010001000000000001001000
010000000000000000101000000000001001000
000000000000010000011000000000001001000
101000000000000000000100000000001001000
010000100000000000000100000000001001000
000100010000000000000100000000001001000
000001000001000000000100000000001001000
000000000000000101000100000000001001000
000010000000000000010100000000001001000
000000000000001000001100000000001001000
000001100000000000000010000000001001000
100000000000100000000010000000001001000
000000000100010000000010000000001001000
010000000000000010000010000000001001000
000000000010000000100010000000001001000
000010000100000000000001000000001001000
000000000010000100000001000000001001000
000000000000010001000001000000001001000
100000000000000000100001000000001001000
001000000000000000010001000000001001000
000000000000000010000101000000001001000
000000000001100000000000100000001001000
000010000000010000000000100000001001000
010000000000000100000000100000001001000
000100000000000010000000100000001001000
001000000000000001000000100000001001000
000000001000000000100000100000001001000
000000000000000000001010100000001001000
000000010000000000000001100000001001000
000100000100000000000000010000001001000
000000001010000000000000010000001001000
000001000000000010000000010000001001000
100000000000000001000000010000001001000
000000100000000000001000010000001001000
000000000000100000000100010000001001000
000000000001000000000001010000001001000
110000000000000000000000001000001001000
000001000000010000000000001000001001000
000000000000000011000000001000001001000
000000000000000100010000001000001001000
000010000000000000001000001000001001000
000000001000000000000010001000001001000
000000000000001000000000101000001001000
001000000000000000000000011000001001000
000110000000000000000000000100001001000
000000100010000000000000000100001001000
000001000000100000000000000100001001000
000000000000010100000000000100001001000
010000000000000001000000000100001001000
000000000100000000100000000100001001000
000000000000000000000011000100001001000
000000000000000000010000010100001001000
000000000001000000000000001100001001000
000000000101000000000000000010001001000
001000000000100000000000000010001001000
000000010000010000000000000010001001000
000001000000001000000000000010001001000
000000000000000010100000000010001001000
000000000000000001000010000010001001000
000000001000000000000001000010001001000
000000000010000000000000100010001001000
000000000000000000000100001010001001000
100000000000000000000000000110001001000
011000000000000000000000000001001001000
000000100001000000000000000001001001000
000010000000100000000000000001001001000
000000010000000001000000000001001001000
000000000100000000010000000001001001000
000000000000000100001000000001001001000
000000000000001000000010000001001001000
000000000000000000000000110001001001000
000000001000000000000000000101001001000
000100000000000000000000000011001001000
100000000001000000000000000000101001000
010000000000001000000000000000101001000
001000000000000100000000000000101001000
000000000100000001000000000000101001000
000000010000000000100000000000101001000
000100000000000000010000000000101001000
000000001000000000001000000000101001000
000000000000000000000110000000101001000
000001000000000000000001000000101001000
000000000000010000000000010000101001000
000000100000000000000000001000101001000
000010000000000000000000000010101001000
000000000010000000000000000001101001000
100000100000000000000000000000011001000
001000001000000000000000000000011001000
010000000100000000000000000000011001000
000010000001000000000000000000011001000
000000000000000001010000000000011001000
000100000000000000001000000000011001000
000000000010000000000100000000011001000
000000000000000100000010000000011001000
000000000000100000000001000000011001000
000000000000001000000000010000011001000
000000010000000000000000001000011001000
000000000000000010000000000100011001000
000001000000000000000000000001011001000
000000000000000000000000100000111001000
010001010000000000000000000000000101000
000110000100000000000000000000000101000
011000000010000000000000000000000101000
000010000011000000000000000000000101000
000000011000100000000000000000000101000
000000100001100000000000000000000101000
000011000000010000000000000000000101000
001000010000010000000000000000000101000
000000000110010000000000000000000101000
100100000000001000000000000000000101000
000000010001001000000000000000000101000
010000000000100100000000000000000101000
000000000010001100000000000000000101000
010000100000000010000000000000000101000
000100010000000010000000000000000101000
000001000001000010000000000000000101000
000000000100100010000000000000000101000
100010000000000001000000000000000101000
000100001000000001000000000000000101000
000000000100001001000000000000000101000
001000000000000011000000000000000101000
100001000000000000100000000000000101000
001000100000000000100000000000000101000
000000001001000000100000000000000101000
000100000000010000100000000000000101000
000000010000000001100000000000000101000
110000000000000000010000000000000101000
000101000000000000010000000000000101000
000010001000000000010000000000000101000
001000000000000100010000000000000101000
001100000000000000001000000000000101000
000000110000000000001000000000000101000
010000000001000000001000000000000101000
100000000000100000001000000000000101000
000000001000010000001000000000000101000
000001000000001000001000000000000101000
000000000000000110001000000000000101000
000010010000000000000100000000000101000
100000000010000000000100000000000101000
000001000000100000000100000000000101000
000000001000000100000100000000000101000
000000000000010010000100000000000101000
000000000000001000100100000000000101000
000000000000000001001100000000000101000
100000100000000000000010000000000101000
000000000100000100000010000000000101000
000000000010000001000010000000000101000
000000000000100000010010000000000101000
000100000000000000000110000000000101000
000100100000000000000001000000000101000
001000001000000000000001000000000101000
100000000001000000000001000000000101000
000000000000110000000001000000000101000
000000010000000100000001000000000101000
000000000000000010010001000000000101000
000000000000000000100011000000000101000
010000000000010000000000100000000101000
000001000000000001000000100000000101000
000000000000000000110000100000000101000
000010000000000000001000100000000101000
001000000000000000000100100000000101000
000000000010000000000001100000000101000
010000001000000000000000010000000101000
000000100000010000000000010000000101000
000010000000000100000000010000000101000
000000000010000010000000010000000101000
000000000100000000100000010000000101000
000000000000001000010000010000000101000
100000000000000000000000110000000101000
100000001000000000000000001000000101000
000000100010000000000000001000000101000
010000000000001000000000001000000101000
000001000000000100000000001000000101000
000000000000000000011000001000000101000
000000000001000000000010001000000101000
000000000100000000000001001000000101000
000000000000000001000000011000000101000
001001000000000000000000000100000101000
000000001100000000000000000100000101000
000100000000000100000000000100000101000
000000000000100001000000000100000101000
010000000000000000100000000100000101000
000000000000010000000010000100000101000
000000000000001000000001000100000101000
000000010000000000000000100100000101000
000000000001000000000000010100000101000
000000000000000000000100001100000101000
010010000000000000000000000010000101000
000000100100000000000000000010000101000
000000000000011000000000000010000101000
000000000001000100000000000010000101000
100000000000000010000000000010000101000
000000010000000000000010000010000101000
000000000000000001000001000010000101000
000000000000100000000000100010000101000
000100000000000000000000010010000101000
000000000010000000000000000110000101000
100000000100000000000000000001000101000
000100000000100000000000000001000101000
000010000000000010000000000001000101000
000000100000000001000000000001000101000
000000000000000100100000000001000101000
000000000010000000010000000001000101000
000001000000000000000010000001000101000
000000000000001000000000100001000101000
000000000000000000000001010001000101000
001000000000000000000000001001000101000
000000000000000000001000000011000101000
000001100000000000000000000000100101000
001000000000001000000000000000100101000
000000000010000000100000000000100101000
000000010000000000010000000000100101000
000000000100000000001000000000100101000
010000000000000000000100000000100101000
000010000000000000000010000000100101000
000000001000000000000000100000100101000
000000000000100000000000010000100101000
000000000000010000000000001000100101000
000000000000000010000000000100100101000
000000000001000000000000000001100101000
100000010000000000000000000000010101000
000001001000000000000000000000010101000
000010000000100000000000000000010101000
000000000001000001000000000000010101000
000000000100000000010000000000010101000
010000000000000000000010000000010101000
000000000000000000001001000000010101000
000000000000000010000000100000010101000
001000000000000000000000010000010101000
000100000000000000000000001000010101000
000000100000000000000000000100010101000
000000000000000000000100000010010101000
000000000000000100000000000000110101000
000001000010000000000000000000001101000
000100000001000000000000000000001101000
100000000000010000000000000000001101000
000010000000001000000000000000001101000
000000100000000100000000000000001101000
000000001000000010000000000000001101000
001000000000000000000010000000001101000
010000000000000000000001000000001101000
000000000100000000000000100000001101000
000000010000000000000000010000001101000
000000000000100000000000001000001101000
000000000000000000001000000100001101000
000000000000000000010000000010001101000
000000000000000000000100000001001101000
000000000000000000100000000000011101000
010010010000000000000000000000000011000
100100000100000000000000000000000011000
010000100100000000000000000000000011000
000001010010000000000000000000000011000
100001000001000000000000000000000011000
000100100001000000000000000000000011000
100010000000100000000000000000000011000
000100000010100000000000000000000011000
000010001000010000000000000000000011000
001000000001010000000000000000000011000
100000010000001000000000000000000011000
001000000010001000000000000000000011000
000100010000000100000000000000000011000
000000100000100100000000000000000011000
101000000000000010000000000000000011000
000000001010000010000000000000000011000
010000000000001010000000000000000011000
001010000000000001000000000000000011000
000001000000100001000000000000000011000
000001001000000000100000000000000011000
000010000000001000100000000000000011000
010000000000000100100000000000000011000
000000000001000010100000000000000011000
001001000000000000010000000000000011000
000010000010000000010000000000000011000
000000000100010000010000000000000011000
000000001000000100010000000000000011000
000000010000000001010000000000000011000
000000001000100000001000000000000011000
000000100000001000001000000000000011000
000000000000010100001000000000000011000
000010000000000010001000000000000011000
000000000100000001001000000000000011000
000000101000000000000100000000000011000
000010000100000000000100000000000011000
010000000001000000000100000000000011000
000001000000001000000100000000000011000
000000010000000010000100000000000011000
000100000000000000100100000000000011000
001000001000000000000010000000000011000
000000010000010000000010000000000011000
000000000001001000000010000000000011000
000001000000000100000010000000000011000
000000100000000001000010000000000011000
000000000000100000100010000000000011000
000100000000000000010010000000000011000
100000000000000000001010000000000011000
010001000000000000000001000000000011000
100000100000000000000001000000000011000
000000000000100010000001000000000011000
000000000001000000010001000000000011000
000100000000000000001001000000000011000
000000000000000100000101000000000011000
000100001000000000000000100000000011000
100000000000010000000000100000000011000
000000000000101000000000100000000011000
000000000010000100000000100000000011000
000000000100000000100000100000000011000
001000000000000000001000100000000011000
010000000000000000000010100000000011000
001000010000000000000000010000000011000
010000000000010000000000010000000011000
000000000100001000000000010000000011000
000000000001000001000000010000000011000
100000000000000000100000010000000011000
000000000000000010010000010000000011000
000000000010000000000001010000000011000
010100000000000000000000001000000011000
000010100000000000000000001000000011000
100000000000000100000000001000000011000
000000000100000010000000001000000011000
000000000010000001000000001000000011000
000000000000001000010000001000000011000
000000000000010000000001001000000011000
000000000000000000000100101000000011000
001000100000000000000000000100000011000
000000000001000100000000000100000011000
000100000000000010000000000100000011000
000000000000010001000000000100000011000
010000000000000000001000000100000011000
000000000000100000000100000100000011000
000000000010000000000010000100000011000
000000000000000000100001000100000011000
000001000000000000000000010100000011000
000000001001000000000000000010000011000
000000000100100000000000000010000011000
000000000010010000000000000010000011000
000010000000000100000000000010000011000
100000000000000001000000000010000011000
000000000000000000010100000010000011000
000000010000000000000001000010000011000
000000000000000010000000100010000011000
000000000000000000001000010010000011000
001000000000000000000000001010000011000
000101000000000000000000000001000011000
010000001000000000000000000001000011000
100000000010000000000000000001000011000
000000010001000000000000000001000011000
000000000000000000101000000001000011000
000000000000000001000100000001000011000
000000000100000000000001000001000011000
000000100000000000000000100001000011000
000010000000000000000000010001000011000
000000000000100000000000001001000011000
000000000000001000000000000101000011000
000000010100000000000000000000100011000
000010000001000000000000000000100011000
000000000000010010000000000000100011000
000000000000000101000000000000100011000
000000100000000000100000000000100011000
100000000000000000010000000000100011000
000000000010000000001000000000100011000
001000000000000000000001000000100011000
000000000000000000000010010000100011000
000000001000000000000000001000100011000
000000000000000000000000100100100011000
000001000000000000000000000010100011000
000000000101000000000000000000010011000
010000000000100000000000000000010011000
000000100000010000000000000000010011000
000100000000001000000000000000010011000
000001000000000010000000000000010011000
000000010000000000100000000000010011000
001000000000000000000100000000010011000
000000000000000001000000100000010011000
000000001000000000000000010000010011000
000000000000000000001000001000010011000
000000000000000000010000000100010011000
000000000000000000000010000010010011000
000000000000000100000000000001010011000
100000001000000000000000000000001011000
001000000100000000000000000000001011000
010000000010000000000000000000001011000
000100000000000001000000000000001011000
000001000000000000001000000000001011000
000000000000010000000100000000001011000
000010000000000000000010000000001011000
000000000000001000000001000000001011000
000000000000000000010000100000001011000
000000000000000100000000010000001011000
000000000000000000100000001000001011000
000000010000000000000000000100001011000
000000100000000000000000000010001011000
000000000000000010000000000001001011000
000000000000100000000000000000101011000
000001000100000000000000000000000111000
001000000000100000000000000000000111000
000000001000001000000000000000000111000
010000000000000001000000000000000111000
000000100000000000010000000000000111000
000000000000000010000010000000000111000
000010000000000000000001000000000111000
000000000001000000000000100000000111000
000000000000000000000100010000000111000
000000010000000000000000001000000111000
100000000000000000000000000100000111000
000000000000000000100000000010000111000
000000000000010000000000000001000111000
000100000000000000000000000000100111000
000000000010000000000000000000010111000
011100000100000000000000000000000000100
000011100100000000000000000000000000100
010010001100000000000000000000000000100
100010001010000000000000000000000000100
010000100011000000000000000000000000100
000010010011000000000000000000000000100
110010000000100000000000000000000000100
101001000000100000000000000000000000100
010001010000100000000000000000000000100
100000110000100000000000000000000000100
000101000100100000000000000000000000100
000110000010100000000000000000000000100
000001001010100000000000000000000000100
000000100110100000000000000000000000100
010100000001100000000000000000000000100
001000000011100000000000000000000000100
100011000000010000000000000000000000100
110000100000010000000000000000000000100
000101010000010000000000000000000000100
000010101000010000000000000000000000100
101000000010010000000000000000000000100
000000110001010000000000000000000000100
010000000101010000000000000000000000100
000001000011010000000000000000000000100
000100100000110000000000000000000000100
000010000100110000000000000000000000100
110001000000001000000000000000000000100
001011000000001000000000000000000000100
010000101000001000000000000000000000100
000000011010001000000000000000000000100
000010100001001000000000000000000000100
000000010001101000000000000000000000100
100000010000011000000000000000000000100
000000100010011000000000000000000000100
000100000001011000000000000000000000100
111000000000000100000000000000000000100
001010100000000100000000000000000000100
000110001000000100000000000000000000100
001000011000000100000000000000000000100
000001000110000100000000000000000000100
000001100001000100000000000000000000100
000000010101000100000000000000000000100
100000000011000100000000000000000000100
001100000000010100000000000000000000100
000000000001110100000000000000000000100
000100010000001100000000000000000000100
100000000100001100000000000000000000100
000000100000101100000000000000000000100
000000001000011100000000000000000000100
000101100000000010000000000000000000100
001010010000000010000000000000000000100
100000011000000010000000000000000000100
100001000010000010000000000000000000100
010001000001000010000000000000000000100
001000100001000010000000000000000000100
000000001101000010000000000000000000100
000100001000100010000000000000000000100
000000010010100010000000000000000000100
000100000100010010000000000000000000100
100000000000110010000000000000000000100
011000000000001010000000000000000000100
000000110000001010000000000000000000100
000010000100001010000000000000000000100
001000000010000110000000000000000000100
000001000000100110000000000000000000100
011000100000000001000000000000000000100
100100100000000001000000000000000000100
000110010000000001000000000000000000100
000001110000000001000000000000000000100
101000000100000001000000000000000000100
001100000010000001000000000000000000100
000000001110000001000000000000000000100
010000000010100001000000000000000000100
000000001001100001000000000000000000100
000001000000110001000000000000000000100
000101000000001001000000000000000000100
100000000010001001000000000000000000100
000000000100011001000000000000000000100
010001000000000101000000000000000000100
000000000100100101000000000000000000100
000000100000010101000000000000000000100
010000010000000011000000000000000000100
000000100010000011000000000000000000100
000000000001001011000000000000000000100
000010000000000111000000000000000000100
101100000000000000100000000000000000100
001000110000000000100000000000000000100
000001101000000000100000000000000000100
000100001100000000100000000000000000100
000001010010000000100000000000000000100
011000000001000000100000000000000000100
000000100101000000100000000000000000100
000000001011000000100000000000000000100
000010001000100000100000000000000000100
010010000000010000100000000000000000100
000000011000010000100000000000000000100
001000000000110000100000000000000000100
000110000000001000100000000000000000100
010000010000001000100000000000000000100
001000001000001000100000000000000000100
000000000110001000100000000000000000100
100010000000000100100000000000000000100
001000000100000100100000000000000000100
000100000000100100100000000000000000100
000001000000001100100000000000000000100
010000000000100010100000000000000000100
000000000000011010100000000000000000100
000010100000000001100000000000000000100
100000000000010001100000000000000000100
000000000000101001100000000000000000100
000000001000000101100000000000000000100
011000001000000000010000000000000000100
000010011000000000010000000000000000100
100010000100000000010000000000000000100
010000010100000000010000000000000000100
001010000010000000010000000000000000100
100000100010000000010000000000000000100
010010000001000000010000000000000000100
000001000101000000010000000000000000100
000000101000100000010000000000000000100
000000000110010000010000000000000000100
010000000000110000010000000000000000100
100000001000001000010000000000000000100
001000000001001000010000000000000000100
000100100000000100010000000000000000100
100000000000100100010000000000000000100
000000010000010100010000000000000000100
000011000000000010010000000000000000100
000000001010000010010000000000000000100
000000100000010010010000000000000000100
000000000100000110010000000000000000100
001001000000000001010000000000000000100
000100000100000001010000000000000000100
000000010001000001010000000000000000100
000000001000010001010000000000000000100
000100000010000000110000000000000000100
000000000001010000110000000000000000100
000000010000000010110000000000000000100
001110000000000000001000000000000000100
100100010000000000001000000000000000100
010100001000000000001000000000000000100
000010010100000000001000000000000000100
001001000010000000001000000000000000100
000100000110000000001000000000000000100
100000100001000000001000000000000000100
000010000010010000001000000000000000100
001000000001010000001000000000000000100
001000010000001000001000000000000000100
000001001000001000001000000000000000100
000000000101001000001000000000000000100
010000000000011000001000000000000000100
000000001100000100001000000000000000100
000001010000000010001000000000000000100
010000000010000010001000000000000000100
000010000001000010001000000000000000100
000000001000010010001000000000000000100
000000000000001110001000000000000000100
000011000000000001001000000000000000100
001000001000000001001000000000000000100
100000000000100001001000000000000000100
000000000010000101001000000000000000100
010000100000000000101000000000000000100
000000010000100000101000000000000000100
000000000001000100101000000000000000100
100001000000000000011000000000000000100
000000001001000000011000000000000000100
001000000000100000011000000000000000100
010000000000000100011000000000000000100
000000100000000001011000000000000000100
000000000000001000111000000000000000100
110000010000000000000100000000000000100
100100001000000000000100000000000000100
100001000100000000000100000000000000100
000000110100000000000100000000000000100
011000000010000000000100000000000000100
000100010010000000000100000000000000100
000010000101000000000100000000000000100
010000001000100000000100000000000000100
000000000010110000000100000000000000100
000100100000001000000100000000000000100
100000000001001000000100000000000000100
001001000000000100000100000000000000100
000000001010000100000100000000000000100
010000000000001100000100000000000000100
100000100000000010000100000000000000100
001000001000000010000100000000000000100
000000000100100010000100000000000000100
000001000000010010000100000000000000100
000100000001000001000100000000000000100
000010000000001001000100000000000000100
000011000000000000100100000000000000100
000000010001000000100100000000000000100
000000000100000001100100000000000000100
000001001000000000010100000000000000100
000100000000010000010100000000000000100
000000000010001000010100000000000000100
000000000001000010010100000000000000100
000000000000100000110100000000000000100
000010001000000000001100000000000000100
001000000100000000001100000000000000100
100000000010000000001100000000000000100
000000010000010000001100000000000000100
000000000000100100001100000000000000100
000000000000000010101100000000000000100
100110000000000000000010000000000000100
000011010000000000000010000000000000100
010000110000000000000010000000000000100
100000101000000000000010000000000000100
001000100100000000000010000000000000100
010000001010000000000010000000000000100
000010000110000000000010000000000000100
100000010001000000000010000000000000100
001000001001000000000010000000000000100
001001000000010000000010000000000000100
000100000010010000000010000000000000100
000100000100000100000010000000000000100
101000000000000010000010000000000000100
000100010000000010000010000000000000100
000000000011000010000010000000000000100
000000000000010110000010000000000000100
000000010010000001000010000000000000100
000001000001000001000010000000000000100
000010000000010001000010000000000000100
100001000000000000100010000000000000100
001000000010000000100010000000000000100
000000000100100000100010000000000000100
000000000001001000100010000000000000100
000000010000000100100010000000000000100
010000000000000001100010000000000000100
001100000000000000010010000000000000100
000000000010100000010010000000000000100
000000000000011000010010000000000000100
000000000100010000001010000000000000100
000000000000101000001010000000000000100
001000000000000100001010000000000000100
000000000000000011001010000000000000100
000010000000000000101010000000000000100
000101000000000000000110000000000000100
010000000100000000000110000000000000100
000000100010000000000110000000000000100
000010000000100000000110000000000000100
001000000000001000000110000000000000100
000000000001000000001110000000000000100
010110000000000000000001000000000000100
100001100000000000000001000000000000100
001001010000000000000001000000000000100
000100101000000000000001000000000000100
010001000100000000000001000000000000100
000000011100000000000001000000000000100
100000000110000000000001000000000000100
001010000001000000000001000000000000100
011000000000100000000001000000000000100
000011000000100000000001000000000000100
001000100000010000000001000000000000100
100010000000001000000001000000000000100
001000000100001000000001000000000000100
000000000000111000000001000000000000100
100100000000000100000001000000000000100
000010010000000100000001000000000000100
010000000001000100000001000000000000100
100000000001000010000001000000000000100
100000001000000001000001000000000000100
000000100000001001000001000000000000100
000000000100000011000001000000000000100
010000000010000000100001000000000000100
000000000000010100100001000000000000100
001000000000000010100001000000000000100
000101000000000000010001000000000000100
000000010000100000010001000000000000100
000000001000000100010001000000000000100
000000000000001010010001000000000000100
000000000010000001010001000000000000100
100000000000000000110001000000000000100
000000100010000000001001000000000000100
000100000001000000001001000000000000100
000000000000100010001001000000000000100
000000000000000001101001000000000000100
000000000100000000011001000000000000100
001100000000000000000101000000000000100
000001000010000000000101000000000000100
000000000001100000000101000000000000100
000010000000010000000101000000000000100
000000000000000110000101000000000000100
000000010000000001000101000000000000100
000000100000000000100101000000000000100
000100000000100000000011000000000000100
000000000001010000000011000000000000100
000001000000001000000011000000000000100
000000000010000100000011000000000000100
010000000000000010000011000000000000100
000000001000000000100011000000000000100
000000000000000000010111000000000000100
000101001000000000000000100000000000100
110000000100000000000000100000000000100
001000010100000000000000100000000000100
100000010010000000000000100000000000100
000001010001000000000000100000000000100
000100000011000000000000100000000000100
001100000000100000000000100000000000100
000010100000100000000000100000000000100
000000011000100000000000100000000000100
100100000000010000000000100000000000100
001010000000010000000000100000000000100
000000001010010000000000100000000000100
101000000000001000000000100000000000100
010010000000001000000000100000000000100
000000000100101000000000100000000000100
010000100000000100000000100000000000100
100000001000000100000000100000000000100
000000000010001100000000100000000000100
010100000000000010000000100000000000100
000001000000001010000000100000000000100
000000101000000001000000100000000000100
000010000100000001000000100000000000100
000000000001000101000000100000000000100
001000000000000011000000100000000000100
000100010000000000100000100000000000100
100000000001000000100000100000000000100
000001000000010000100000100000000000100
000000000010000010100000100000000000100
000000000001100000010000100000000000100
000010000000000100010000100000000000100
100000000000000010010000100000000000100
000000000000001001010000100000000000100
000001100000000000001000100000000000100
010000000001000000001000100000000000100
000000000000010100001000100000000000100
000000000100000000101000100000000000100
000000000010000000011000100000000000100
001000000001000000000100100000000000100
000000010000000010000100100000000000100
100000000000000001000100100000000000100
000000001000000000100100100000000000100
000000100000000000010100100000000000100
010001000000000000000010100000000000100
000100100000000000000010100000000000100
000010000001000000000010100000000000100
000000010000001000000010100000000000100
000000000000100100000010100000000000100
000000000100000000010010100000000000100
000000001000000000001010100000000000100
000000000000010000000110100000000000100
001000001000000000000001100000000000100
000000100100000000000001100000000000100
000000010000010000000001100000000000100
000100000000001000000001100000000000100
000001000000000100000001100000000000100
010000000000000001000001100000000000100
000000000000100000100001100000000000100
100000000000000000001001100000000000100
001100100000000000000000010000000000100
010010100000000000000000010000000000100
000011001000000000000000010000000000100
100100000100000000000000010000000000100
010001000010000000000000010000000000100
000000110010000000000000010000000000100
010000010001000000000000010000000000100
001000000101000000000000010000000000100
000001100000100000000000010000000000100
000000001100100000000000010000000000100
010100000000010000000000010000000000100
000000010100010000000000010000000000100
000000001001010000000000010000000000100
000001010000000100000000010000000000100
010000000100000100000000010000000000100
000000000010100100000000010000000000100
000000000001001100000000010000000000100
000000100100000010000000010000000000100
000000000010001010000000010000000000100
000100000000000110000000010000000000100
110000000000000001000000010000000000100
000100001000000001000000010000000000100
001000000000100001000000010000000000100
000000010000001001000000010000000000100
000000000000010011000000010000000000100
000010000010000000100000010000000000100
100000000000100000100000010000000000100
000000001000000010100000010000000000100
000000000001000001100000010000000000100
001000010000000000010000010000000000100
000100000001000000010000010000000000100
000001000000010000010000010000000000100
000000000000000100110000010000000000100
000000011000000000001000010000000000100
000010000000100000001000010000000000100
100000000000010000001000010000000000100
000000100000000100001000010000000000100
000000100001000000000100010000000000100
000000000000101000000100010000000000100
000010000000000010000100010000000000100
010000000000000000010100010000000000100
000000000000000001001100010000000000100
001010000000000000000010010000000000100
000000001000001000000010010000000000100
100000000000000100000010010000000000100
000000000000100010000010010000000000100
000000000000010000100010010000000000100
000000000000000001010010010000000000100
000000000010000000001010010000000000100
010000001000000000000001010000000000100
000100000010000000000001010000000000100
000001000001000000000001010000000000100
000000000000001000001001010000000000100
000000100000000000000011010000000000100
100000100000000000000000110000000000100
000001000100000000000000110000000000100
001000000010000000000000110000000000100
010000000000000000100000110000000000100
000000000000000010001000110000000000100
000000000000000100000100110000000000100
000010000000000000000001110000000000100
000111000000000000000000001000000000100
011000010000000000000000001000000000100
110000001000000000000000001000000000100
000001011000000000000000001000000000100
100000100100000000000000001000000000100
000100010100000000000000001000000000100
000100100010000000000000001000000000100
010000000110000000000000001000000000100
100001000001000000000000001000000000100
000001000100010000000000001000000000100
000000001000110000000000001000000000100
100100000000001000000000001000000000100
000000001001001000000000001000000000100
000000000010101000000000001000000000100
010100000000000100000000001000000000100
000000101000000100000000001000000000100
000010000000100100000000001000000000100
001100000000000010000000001000000000100
010010000000000010000000001000000000100
000000000001100010000000001000000000100
000000000010010010000000001000000000100
100000000000000110000000001000000000100
001010000000000001000000001000000000100
010000000000010001000000001000000000100
100000000010000000100000001000000000100
000010000001000000100000001000000000100
000000000100000010100000001000000000100
000001000000000001100000001000000000100
000000110000000000010000001000000000100
000100000000100000010000001000000000100
000000000001000100010000001000000000100
000000000000000011010000001000000000100
001000000000000000110000001000000000100
010001000000000000001000001000000000100
000000000100100000001000001000000000100
000000100000010000001000001000000000100
000100000000000000101000001000000000100
000010100000000000000100001000000000100
000001000000100000000100001000000000100
001000000000010000000100001000000000100
000000000000000101000100001000000000100
000000000000001000100100001000000000100
000000000000000000011100001000000000100
000001100000000000000010001000000000100
000100000001000000000010001000000000100
010000000000001000000010001000000000100
100000000000000000010010001000000000100
000000010000000000001010001000000000100
000000001000000000000110001000000000100
001000000010000000000001001000000000100
000000010001000000000001001000000000100
000000000000001100000001001000000000100
000010000000000000010001001000000000100
000000001000000000001001001000000000100
000000000100000000000101001000000000100
000000000000000001000011001000000000100
001001000000000000000000101000000000100
000000001100000000000000101000000000100
000000100000001000000000101000000000100
000000000000000100100000101000000000100
000000000000010000010000101000000000100
000000000010000000000100101000000000100
000000000000000010000001101000000000100
000000001010000000000000011000000000100
000000010000100000000000011000000000100
000010000000010000000000011000000000100
000000000000001000010000011000000000100
001000000000000000001000011000000000100
100000000000000000000100011000000000100
000000000100000000000010011000000000100
000000000000000000100001011000000000100
000000000000000001000000111000000000100
001101000000000000000000000100000000100
101000100000000000000000000100000000100
010100010000000000000000000100000000100
000010100010000000000000000100000000100
001000001010000000000000000100000000100
000000010110000000000000000100000000100
000100000101000000000000000100000000100
001000000100100000000000000100000000100
000010000001100000000000000100000000100
010000001000010000000000000100000000100
000000100100010000000000000100000000100
000100000010001000000000000100000000100
000000001000101000000000000100000000100
000000010000100100000000000100000000100
000001000000010100000000000100000000100
000010000000001100000000000100000000100
100010000000000010000000000100000000100
000001001000000010000000000100000000100
000000000001010001000000000100000000100
001000000000001001000000000100000000100
000100000000000011000000000100000000100
110000000000000000100000000100000000100
000100100000000000100000000100000000100
000000000010010000100000000100000000100
000000000000000110100000000100000000100
000100001000000000010000000100000000100
010000000000001000010000000100000000100
000000000000100010010000000100000000100
000010000000000001010000000100000000100
000001000000000000110000000100000000100
000000110000000000001000000100000000100
100000001000000000001000000100000000100
000000000010100000001000000100000000100
000100000000010000001000000100000000100
000000000100000001001000000100000000100
001000010000000000000100000100000000100
000000101000000000000100000100000000100
000000000011000000000100000100000000100
000000000000011000000100000100000000100
010000000000000001000100000100000000100
000000000000000100010100000100000000100
010010000000000000000010000100000000100
000000001100000000000010000100000000100
000001000000100000000010000100000000100
000000000001000100000010000100000000100
000000000000001010000010000100000000100
000000100000000001000010000100000000100
000000010000000000010010000100000000100
100000000000000000000110000100000000100
010000100000000000000001000100000000100
100000010000000000000001000100000000100
000000001001000000000001000100000000100
000000000000010010000001000100000000100
000000000000000101000001000100000000100
000010000000000000100001000100000000100
000000000000000000001011000100000000100
100001000000000000000000100100000000100
000010001000000000000000100100000000100
000000100001000000000000100100000000100
000000000000100001000000100100000000100
001000000000000000010000100100000000100
000100000000000000000100100100000000100
000000000000000000100010100100000000100
000110000000000000000000010100000000100
000001000000000001000000010100000000100
001000000000000000100000010100000000100
010000000000000000001000010100000000100
000000000100000000000100010100000000100
000000000000000000010001010100000000100
000000010000000000000000110100000000100
000010010000000000000000001100000000100
000000100000100000000000001100000000100
100000000000010000000000001100000000100
000000000100001000000000001100000000100
000000000000000010000100001100000000100
000000000010000000000010001100000000100
000001000000000000000001001100000000100
000000000000000000001000101100000000100
000000000001000000000000011100000000100
011010000000000000000000000010000000100
001001100000000000000000000010000000100
000010110000000000000000000010000000100
000001010100000000000000000010000000100
001000001100000000000000000010000000100
010100000010000000000000000010000000100
100010000001000000000000000010000000100
000001001001000000000000000010000000100
000000000101100000000000000010000000100
001000000000011000000000000010000000100
000000100100000100000000000010000000100
001000000000100100000000000010000000100
000000000010010100000000000010000000100
100000000100000010000000000010000000100
000000000001010010000000000010000000100
010000000000000110000000000010000000100
010000001000000001000000000010000000100
000000010000100001000000000010000000100
000100000000010001000000000010000000100
000000000000001101000000000010000000100
100000010000000000100000000010000000100
000001000000100000100000000010000000100
000000100000000010100000000010000000100
010001000000000000010000000010000000100
100000000000010000010000000010000000100
000000000100001000010000000010000000100
000100000000000010010000000010000000100
000010000000000000110000000010000000100
010000010000000000001000000010000000100
000000001010000000001000000010000000100
000100000000001000001000000010000000100
000010000000000100001000000010000000100
001000000000000010001000000010000000100
000000000001000001001000000010000000100
010000100000000000000100000010000000100
000100000100000000000100000010000000100
000010000010000000000100000010000000100
100000000000100000000100000010000000100
000000001000001000000100000010000000100
000000000000000100100100000010000000100
000000000000000001010100000010000000100
000000011000000000000010000010000000100
000000100001000000000010000010000000100
010000000000100000000010000010000000100
000001000000000010000010000010000000100
100000000000000001000010000010000000100
000100000000000000100010000010000000100
000000000000000000011010000010000000100
110000000000000000000001000010000000100
000010001000000000000001000010000000100
000000010010000000000001000010000000100
000000100000100000000001000010000000100
000000000100010000000001000010000000100
000001000000000001000001000010000000100
001000000000000000000011000010000000100
000110000000000000000000100010000000100
000000100010000000000000100010000000100
000000000000110000000000100010000000100
000000000001001000000000100010000000100
000000000000000001100000100010000000100
000000000000000000001100100010000000100
101000000000000000000000010010000000100
000000000011000000000000010010000000100
000010000000001000000000010010000000100
000000000100000000100000010010000000100
000000100000000000010000010010000000100
000001000000000000001000010010000000100
000000010000000000000100010010000000100
000000000000000010000001010010000000100
000000000000000000000010110010000000100
000010000100000000000000001010000000100
000000010000010000000000001010000000100
000001000000001000000000001010000000100
000000000010000001000000001010000000100
000000001000000000010000001010000000100
000000000000000100000010001010000000100
010000000000000000000000101010000000100
000100000000000000000000011010000000100
100100000000000000000000000110000000100
000001000010000000000000000110000000100
010000000001000000000000000110000000100
000000010000001000000000000110000000100
000000001000000100000000000110000000100
000000000000000000101000000110000000100
000000000000000000000101000110000000100
000000000100000000000000100110000000100
000000000000010000000000010110000000100
001000000000000000000000001110000000100
010101000000000000000000000001000000100
000110100000000000000000000001000000100
001100001000000000000000000001000000100
000001001100000000000000000001000000100
000001100010000000000000000001000000100
100100000001000000000000000001000000100
000000011001000000000000000001000000100
001010000000100000000000000001000000100
010000010000010000000000000001000000100
100000000100010000000000000001000000100
000000100100001000000000000001000000100
010000000000101000000000000001000000100
000010000010000100000000000001000000100
000100000000001010000000000001000000100
000000010000000110000000000001000000100
100010000000000001000000000001000000100
000000010100000001000000000001000000100
000000100001000001000000000001000000100
000000001000000011000000000001000000100
100000001000000000100000000001000000100
000000100000100000100000000001000000100
000010000000000010100000000001000000100
001000000000000001100000000001000000100
110000000000000000010000000001000000100
001000100000000000010000000001000000100
000000000011000000010000000001000000100
000001000000001000010000000001000000100
000000101000000000001000000001000000100
010000000100000000001000000001000000100
000000000001100000001000000001000000100
000001000000000100001000000001000000100
000000000010000000101000000001000000100
000000000000000010011000000001000000100
101000000000000000000100000001000000100
010010000000000000000100000001000000100
000001000001000000000100000001000000100
000000000100000100000100000001000000100
000000000010000010000100000001000000100
000000000000010000100100000001000000100
000000010000000000010100000001000000100
000100000000000000001100000001000000100
011000000000000000000010000001000000100
000000010000100000000010000001000000100
000000001000010000000010000001000000100
000010000000001000000010000001000000100
000000100000000010000010000001000000100
000000000000000000110010000001000000100
000000000000000001000110000001000000100
000100010000000000000001000001000000100
000000000101000000000001000001000000100
000001000000010000000001000001000000100
000000000000100001000001000001000000100
001000000000000000001001000001000000100
100000000000000000000011000001000000100
000000110000000000000000100001000000100
010000000010000000000000100001000000100
000000000001010000000000100001000000100
001000000000000100000000100001000000100
000010000000000000001000100001000000100
000000000000000000000101100001000000100
000010010000000000000000010001000000100
000000000110000000000000010001000000100
000100000000100000000000010001000000100
100000000000001000000000010001000000100
010000000000000010000000010001000000100
000000001000000000000100010001000000100
000000000000000100000001010001000000100
000000000000000000010000110001000000100
001000000001000000000000001001000000100
100000000000100000000000001001000000100
000000000000010100000000001001000000100
000100000000000001000000001001000000100
000000010000000000100000001001000000100
000000000000001000001000001001000000100
000000100000000000000001001001000000100
000000000000000000000010101001000000100
000001000000000000000000011001000000100
000011000000000000000000000101000000100
001000000000010000000000000101000000100
010000000000000100000000000101000000100
000000000000001000100000000101000000100
000000000100000000010000000101000000100
000000000010000000000001000101000000100
000000000000000010000000100101000000100
000000100000000000000000010101000000100
000000001000000000000000001101000000100
001000010000000000000000000011000000100
000000001000100000000000000011000000100
000010000000010000000000000011000000100
000000000010001000000000000011000000100
000100000000000100000000000011000000100
100000000000000000001000000011000000100
000000000100000000000010000011000000100
000000000000000000010001000011000000100
000001000000000000000000100011000000100
000000000000000010000000001011000000100
000000000000000001000000000111000000100
010011000000000000000000000000100000100
101000010000000000000000000000100000100
000100110000000000000000000000100000100
100001001000000000000000000000100000100
000100001010000000000000000000100000100
000000000111000000000000000000100000100
001000100000100000000000000000100000100
100000000001100000000000000000100000100
011000000000010000000000000000100000100
010100000000001000000000000000100000100
000010010000001000000000000000100000100
000001000010001000000000000000100000100
000101000000000100000000000000100000100
000000001001000100000000000000100000100
001000000000001100000000000000100000100
000110000000000010000000000000100000100
000000010001000010000000000000100000100
000000000000101010000000000000100000100
000000100000000110000000000000100000100
010000000100000001000000000000100000100
000000010000000101000000000000100000100
100000100000000000100000000000100000100
000100000001000000100000000000100000100
000000000100010000100000000000100000100
000001000000000010100000000000100000100
000010000000100000010000000000100000100
000000100000001000010000000000100000100
000000000010000100010000000000100000100
000000000000000001110000000000100000100
000000100100000000001000000000100000100
000001000000100000001000000000100000100
100000000000000100001000000000100000100
000000000000010001001000000000100000100
000000010000000000011000000000100000100
100010000000000000000100000000100000100
000001100000000000000100000000100000100
000000001100000000000100000000100000100
000000000001010000000100000000100000100
000000000000100001000100000000100000100
001000000000000000100100000000100000100
010000000000000000001100000000100000100
110000000000000000000010000000100000100
000000000000110000000010000000100000100
000000000100001000000010000000100000100
000010000000000100000010000000100000100
001000000000000001000010000000100000100
000000001000000000010010000000100000100
000100000000000000001010000000100000100
000010000100000000000001000000100000100
000000000010100000000001000000100000100
000000001000000010000001000000100000100
000000000000001000100001000000100000100
010000000000000000010001000000100000100
000000010000000000000011000000100000100
010000001000000000000000100000100000100
000000100000010000000000100000100000100
000000000100000010000000100000100000100
000100000000000001000000100000100000100
000001000000000000010000100000100000100
001000000000000000001000100000100000100
000000000000001000000100100000100000100
001001000000000000000000010000100000100
000000101000000000000000010000100000100
000010000001000000000000010000100000100
100000000000000010000000010000100000100
000000000010000001000000010000100000100
000000000000000000101000010000100000100
000000000000000000000110010000100000100
000000000000010000000001010000100000100
000000000000100000000000110000100000100
000010001000000000000000001000100000100
000000010010000000000000001000100000100
000000100001000000000000001000100000100
010000000000100000000000001000100000100
000000000000011000000000001000100000100
100000000000000001000000001000100000100
000000000000000010000010001000100000100
000100000000000000000001001000100000100
000000011000000000000000000100100000100
000001000100000000000000000100100000100
100000000010000000000000000100100000100
001000000000000010000000000100100000100
000000000001000000010000000100100000100
000010000000000000001000000100100000100
000000000000000000000001100100100000100
000000000000001000000000010100100000100
000000000000000100000000001100100000100
001000000001000000000000000010100000100
000100000000100000000000000010100000100
000000001000010000000000000010100000100
100000000000001000000000000010100000100
000000000000000011000000000010100000100
010000000000000000100000000010100000100
000000000010000000000010000010100000100
000000000000000000001001000010100000100
000000010000000000000000100010100000100
000000000000000000000100001010100000100
000000100000000000000000000110100000100
010000100000000000000000000001100000100
000001010000000000000000000001100000100
001000000010000000000000000001100000100
000000000000010010000000000001100000100
000000000000001001000000000001100000100
000000000000000100100000000001100000100
000100000000000000010000000001100000100
000000000001000000000010000001100000100
100000000000000000000000100001100000100
000000000100000000000000001001100000100
000000000000100000000000000101100000100
000000000000000000000000010011100000100
100010010000000000000000000000010000100
101000001000000000000000000000010000100
010000011000000000000000000000010000100
000000101100000000000000000000010000100
001000000110000000000000000000010000100
110000000001000000000000000000010000100
000100010001000000000000000000010000100
000010001001000000000000000000010000100
100000000100100000000000000000010000100
000110000000010000000000000000010000100
000000010010010000000000000000010000100
010000000010001000000000000000010000100
000010000000101000000000000000010000100
000001000000011000000000000000010000100
000011000000000100000000000000010000100
001001000000000010000000000000010000100
010000000100000010000000000000010000100
000000100000100010000000000000010000100
000000001000001010000000000000010000100
000001001000000001000000000000010000100
000010000010000001000000000000010000100
001000000001000001000000000000010000100
100000000000000011000000000000010000100
010100000000000000100000000000010000100
100000000000001000100000000000010000100
000000100000000100100000000000010000100
000000010000000001100000000000010000100
100100000000000000010000000000010000100
000001100000000000010000000000010000100
001000000000010000010000000000010000100
010000000000000001010000000000010000100
000000000100000000110000000000010000100
000000000011000000001000000000010000100
000100000000100000001000000000010000100
000000100000001000001000000000010000100
000001000000000000101000000000010000100
001010000000000000000100000000010000100
010001000000000000000100000000010000100
000000010000001000000100000000010000100
000000000000010100000100000000010000100
000000100000000001000100000000010000100
000010100000000000000010000000010000100
000001000100000000000010000000010000100
000000000001100000000010000000010000100
010000000000010000000010000000010000100
000100000000001000000010000000010000100
000000001000000100000010000000010000100
000000000000000010010010000000010000100
000000001000100000000001000000010000100
000000000001001000000001000000010000100
000000000100000100000001000000010000100
000010000000000010000001000000010000100
000000000000010001000001000000010000100
000000000000000000001101000000010000100
000000000101000000000000100000010000100
000000000000000110000000100000010000100
001000000000000000100000100000010000100
000000010000000000001000100000010000100
000000000000100000000100100000010000100
000000000010000000000001100000010000100
011000000000000000000000010000010000100
000101000000000000000000010000010000100
100000000010000000000000010000010000100
000000100000010000000000010000010000100
000000000000000101000000010000010000100
000000000000100000010000010000010000100
000000000000000000100100010000010000100
000000010000000000000001010000010000100
000000000000001000000000110000010000100
001000100000000000000000001000010000100
000000010000000100000000001000010000100
000000000100000001000000001000010000100
100000000000000000001000001000010000100
000000000000000000100010001000010000100
000010000000000000000000101000010000100
000000000000000010000000011000010000100
000001000001000000000000000100010000100
100000000000000100000000000100010000100
000000000010000010000000000100010000100
000000000000100000100000000100010000100
000000000000000000011000000100010000100
000100000000000000000001000100010000100
000000000000010000000000100100010000100
000000001000000000000000010100010000100
010000000000000000000000001100010000100
001100000000000000000000000010010000100
100000100000000000000000000010010000100
000000000010100000000000000010010000100
000000010000000010000000000010010000100
000000000000000100010000000010010000100
000000000000010000001000000010010000100
000000000000000000000110000010010000100
000000001000000000000000100010010000100
000000000001000000000000001010010000100
000010000000000000000000000110010000100
000100000100000000000000000001010000100
000000000000110000000000000001010000100
001000000000001000000000000001010000100
000000000001000100000000000001010000100
000010000000000000010000000001010000100
000000000000000001001000000001010000100
010000000000000000000001000001010000100
000000000000000000000010010001010000100
000000000010000000000000001001010000100
000000000000000000000100000101010000100
000000000000000000100000000011010000100
000000010100000000000000000000110000100
000000100010000000000000000000110000100
100000000000010000000000000000110000100
010000000000000100000000000000110000100
000010000000000000100000000000110000100
000000000000000010001000000000110000100
000100000000000000000100000000110000100
001000000000000000000001000000110000100
000000000000000000000010100000110000100
000000000000000000010000001000110000100
000000000000000001000000000100110000100
000001000000000000000000000010110000100
000000001000000000000000000001110000100
000000111000000000000000000000001000100
110000000010000000000000000000001000100
101000000001000000000000000000001000100
000110000001000000000000000000001000100
100100000000100000000000000000001000100
001000010000100000000000000000001000100
000000100001100000000000000000001000100
001100000000001000000000000000001000100
000000001100001000000000000000001000100
000010000010001000000000000000001000100
000001000001001000000000000000001000100
100000100000000100000000000000001000100
000000010010000100000000000000001000100
010000000000010100000000000000001000100
010000100000000010000000000000001000100
000000010100000010000000000000001000100
000100000010000010000000000000001000100
000010000000010010000000000000001000100
000000001000000110000000000000001000100
010000000001000001000000000000001000100
000010000000100001000000000000001000100
000001000000000011000000000000001000100
001001000000000000100000000000001000100
000010010000000000100000000000001000100
010000000100000000100000000000001000100
000000100000001000100000000000001000100
000000000001000010100000000000001000100
000000000010000001100000000000001000100
010100000000000000010000000000001000100
100000010000000000010000000000001000100
001000000100000000010000000000001000100
000001000010000000010000000000001000100
000000000000101000010000000000001000100
000101000000000000001000000000001000100
100000000100000000001000000000001000100
000000000000110000001000000000001000100
000000010000000001001000000000001000100
000010000000000000011000000000001000100
000001010000000000000100000000001000100
000000001000010000000100000000001000100
000100000000000100000100000000001000100
100000000000000000100100000000001000100
000000100000000000001100000000001000100
100000000000010000000010000000001000100
000000000000001100000010000000001000100
000000000100000001000010000000001000100
000000100000000000010010000000001000100
010000000000000000001010000000001000100
000000000000000010000110000000001000100
000010100000000000000001000000001000100
000001001000000000000001000000001000100
000000000010010000000001000000001000100
000100000000000001000001000000001000100
000000000000000100001001000000001000100
000000000000001000000101000000001000100
011000000000000000000000100000001000100
000011000000000000000000100000001000100
000000000110000000000000100000001000100
000000001001000000000000100000001000100
000000000000100010000000100000001000100
000000000000000000110000100000001000100
000000000000000000000011100000001000100
100000001000000000000000010000001000100
000000000000011000000000010000001000100
001000000000000100000000010000001000100
000000000000000010010000010000001000100
000000000001000000001000010000001000100
000000010000000000000010010000001000100
000000000100000000000001010000001000100
000100000000000000000000110000001000100
001000001000000000000000001000001000100
000000000011000000000000001000001000100
000000000000001001000000001000001000100
000000000000010000100000001000001000100
000000000000000010001000001000001000100
010000000000000000000100001000001000100
000000000000100000000001001000001000100
000000010000000000000000101000001000100
000000100000000000000000011000001000100
000001100000000000000000000100001000100
010000000000100000000000000100001000100
000000010000010000000000000100001000100
000000000100000100000000000100001000100
100000000000000001000000000100001000100
000000000000001000001000000100001000100
001000000000000000000010000100001000100
000000000010000000000000010100001000100
000000000000000000010000001100001000100
000100001000000000000000000010001000100
010000000000001000000000000010001000100
000001000000000100000000000010001000100
000000000001000000000100000010001000100
000010000000000000000010000010001000100
000000000000000000100001000010001000100
000000000000100000000000010010001000100
100000000000000000000000001010001000100
000000000000000010000000000110001000100
100001000000000000000000000001001000100
000010000100000000000000000001001000100
000000001010000000000000000001001000100
001000000000000010000000000001001000100
000000000000000101000000000001001000100
000100000000000000100000000001001000100
000000000000010000010000000001001000100
000000000000100000000100000001001000100
000000000000001000000000100001001000100
000000000001000000000000000101001000100
000000100000000000000000000011001000100
001010000000000000000000000000101000100
000000000100100000000000000000101000100
000100000000010000000000000000101000100
000000001000000001000000000000101000100
000000000010000000000100000000101000100
000001000000000000000010000000101000100
000000000001000000000001000000101000100
000000000000000100000000100000101000100
010000000000000000000000010000101000100
000000000000000000100000000100101000100
000000000000000000010000000010101000100
000000000000000000001000000001101000100
010010000000000000000000000000011000100
000100100000000000000000000000011000100
000000000001010000000000000000011000100
000000000000100100000000000000011000100
000000001000000000100000000000011000100
001000000000000000001000000000011000100
000000000000000000010100000000011000100
000000000010000000000010000000011000100
100000000000000000000001000000011000100
000000000000000001000000100000011000100
000001000000000000000000001000011000100
000000000100000000000000000010011000100
000000010000000000000000000001011000100
000000000000001000000000000000111000100
010001100000000000000000000000000100100
000100011000000000000000000000000100100
001010000100000000000000000000000100100
100000001100000000000000000000000100100
000000101010000000000000000000000100100
000101000001000000000000000000000100100
001000001000010000000000000000000100100
000000010100001000000000000000000100100
001000000000101000000000000000000100100
000010000000011000000000000000000100100
010000000010000100000000000000000100100
000010000001000100000000000000000100100
000000000100010100000000000000000100100
000010100000000010000000000000000100100
010000001000000010000000000000000100100
000000000110000010000000000000000100100
100001000000000001000000000000000100100
000000000011000001000000000000000100100
000000010000010001000000000000000100100
000100000000000101000000000000000100100
000000000000100011000000000000000100100
000001000100000000100000000000000100100
000000000001100000100000000000000100100
000110000000000000010000000000000100100
000001010000000000010000000000000100100
000000000000001100010000000000000100100
000000100000000000110000000000000100100
110000000000000000001000000000000100100
001000100000000000001000000000000100100
000000001000100000001000000000000100100
000000010000000100001000000000000100100
000000000000010000011000000000000100100
010000000001000000000100000000000100100
000100000000100000000100000000000100100
100000000000010000000100000000000100100
000000001000000001000100000000000100100
001000000000000000010100000000000100100
000000000000001000001100000000000100100
010100000000000000000010000000000100100
001000010000000000000010000000000100100
000010001000000000000010000000000100100
100000000010000000000010000000000100100
000000100000100000000010000000000100100
000000000000000010100010000000000100100
000001000000000000001010000000000100100
000000000000000100000110000000000100100
000000110000000000000001000000000100100
100000000000100000000001000000000100100
010000000000010000000001000000000100100
000000000010001000000001000000000100100
001000000000000001000001000000000100100
000000000001000000010001000000000100100
100010000000000000000000100000000100100
000001000010000000000000100000000100100
000000000001000010000000100000000100100
000000000000001000100000100000000100100
010000000000000000010000100000000100100
000100000000000000001000100000000100100
000000000000000001000010100000000100100
100000010000000000000000010000000100100
000000000000110000000000010000000100100
000001000000001000000000010000000100100
001000000000000010000000010000000100100
000010000000000001000000010000000100100
000100000000000000100000010000000100100
000000000100000000010000010000000100100
000000000000000000000101010000000100100
000000001000000000000000110000000100100
101000000000000000000000001000000100100
000010000010000000000000001000000100100
000000000101000000000000001000000100100
000000100000000001000000001000000100100
010000000000000000100000001000000100100
000000010000000000000100001000000100100
000000000000010000000010001000000100100
000000000000100000000000101000000100100
011000000000000000000000000100000100100
100000000001000000000000000100000100100
000000100000001000000000000100000100100
000000000000000001100000000100000100100
000000000000000010001000000100000100100
000001000000000000000100000100000100100
000000000100000000000001000100000100100
000000000000000100000000010100000100100
000100000000000000000000001100000100100
000011000000000000000000000010000100100
000000010001000000000000000010000100100
000000100000010000000000000010000100100
100000000000000100000000000010000100100
000000000000001010000000000010000100100
001000000000000000100000000010000100100
000000000010000000010000000010000100100
000000000000000000000001100010000100100
000000000000000000001000001010000100100
000000000000100000000000000110000100100
000000000010100000000000000001000100100
000100000000010000000000000001000100100
000000001000001000000000000001000100100
000000100000000100000000000001000100100
100000000000000010000000000001000100100
000000000000000001010000000001000100100
000000000000000000100001000001000100100
000000000100000000000000100001000100100
000000000001000000000000010001000100100
000000000000000000000010000101000100100
010000000000000000000000000011000100100
001100000000000000000000000000100100100
000000010000100000000000000000100100100
000001000000010000000000000000100100100
000000001000000000100000000000100100100
100000000000000000010000000000100100100
000000000010000000001000000000100100100
000000000000000010000100000000100100100
000000000000000100000001000000100100100
000000000000000000000000011000100100100
000000000100000000000000000010100100100
000010000000000000000000000001100100100
010000000000100000000000000000010100100
001000000000000100000000000000010100100
000100000000000010000000000000010100100
000000000010000000100000000000010100100
000000001000000000010000000000010100100
000010000000000000001000000000010100100
000000000100000000000100000000010100100
000000000000000000000011000000010100100
000000100000000000000000100000010100100
000000000000001000000000001000010100100
000000010000000000000000000100010100100
000001000000000000000000000001010100100
000000000001000000000000000000110100100
010000010000000000000000000000001100100
000100000100000000000000000000001100100
001000000010000000000000000000001100100
000001000000100000000000000000001100100
100000000000001000000000000000001100100
000000000000000000101000000000001100100
000010000000000000000100000000001100100
000000000001000000000010000000001100100
000000000000000010000001000000001100100
000000000000010000000000100000001100100
000000000000000100000000001000001100100
000000001000000000000000000100001100100
000000000000000001000000000010001100100
000000100000000000000000000000101100100
000000000000000000000000010000011100100
001000101000000000000000000000000010100
100100000010000000000000000000000010100
000011000010000000000000000000000010100
001100000001000000000000000000000010100
100000001001000000000000000000000010100
000001000001100000000000000000000010100
000000001100010000000000000000000010100
000000010000110000000000000000000010100
000001100000001000000000000000000010100
000100001000001000000000000000000010100
000000000011001000000000000000000010100
010010000000000100000000000000000010100
100000010000000100000000000000000010100
000000001000100100000000000000000010100
110000000000000010000000000000000010100
001000000000010010000000000000000010100
000000000001000110000000000000000010100
001000010000000001000000000000000010100
000010001000000001000000000000000010100
000000100000100001000000000000000010100
000000000010010001000000000000000010100
010001000000000000100000000000000010100
000010000100000000100000000000000010100
000000000010000100100000000000000010100
000100000000000001100000000000000010100
010000100000000000010000000000000010100
000100010000000000010000000000000010100
000000000100100000010000000000000010100
000010000000001000010000000000000010100
000000001000000000110000000000000010100
011000000000000000001000000000000010100
000010100000000000001000000000000010100
000001000100000000001000000000000010100
100000000000001000001000000000000010100
000100000000000010001000000000000010100
000110000000000000000100000000000010100
000000011000000000000100000000000010100
001000000000100000000100000000000010100
010000000000010000000100000000000010100
000000000100001000000100000000000010100
000000100000000100000100000000000010100
000000000000000011000100000000000010100
000001001000000000000010000000000010100
010000000001000000000010000000000010100
100000000000100000000010000000000010100
000000100000010000000010000000000010100
000000000100000010000010000000000010100
000000000000001001000010000000000010100
000000000000000100010010000000000010100
000000000000000000100110000000000010100
010000010000000000000001000000000010100
000000000010000010000001000000000010100
000000000001000000100001000000000010100
000000000000010000001001000000000010100
000010000000000000000011000000000010100
000010010000000000000000100000000010100
000100000100000000000000100000000010100
010000000000100000000000100000000010100
000000000000011000000000100000000010100
000000001000000010000000100000000010100
000000000000000001001000100000000010100
000000000000000000010001100000000010100
100010000000000000000000010000000010100
001000000000001000000000010000000010100
000000100000000000100000010000000010100
000000000000000000011000010000000010100
000001000000000000000100010000000010100
000100000000000000000010010000000010100
000000000001000000000000110000000010100
001000000100000000000000001000000010100
000000010000001000000000001000000010100
000001000000000010000000001000000010100
000000000001000001000000001000000010100
000000000010000000010000001000000010100
000000000000000100001000001000000010100
100000000000000000000001001000000010100
010000000000000000000000011000000010100
010000000100000000000000000100000010100
000000010001000000000000000100000010100
001000000000000100000000000100000010100
000000100000000010000000000100000010100
100000000000000000010000000100000010100
000000000000000000001100000100000010100
000000000000100000000001000100000010100
000000000010000000000000100100000010100
000000000000000000100000001100000010100
100001000000000000000000000010000010100
000100100000000000000000000010000010100
000000000110000000000000000010000010100
000010000000000010000000000010000010100
000000000000010000100000000010000010100
001000000000000000010000000010000010100
000000000000001000000001000010000010100
000000000000000100000000100010000010100
000000001000000000000000010010000010100
000000000000100000000000001010000010100
000000000000000000000010000110000010100
001001000000000000000000000001000010100
100000100000000000000000000001000010100
000000010010000000000000000001000010100
000000000000001100000000000001000010100
000000000000100010000000000001000010100
010000000000000001000000000001000010100
000000001000000000000001000001000010100
000000000000000000100000100001000010100
000000000000010000000000010001000010100
000010000000000000000000001001000010100
000000000001000000000000000011000010100
100000000100000000000000000000100010100
010000000010000000000000000000100010100
000010000000010000000000000000100010100
000001000000000001000000000000100010100
000000010000000000100000000000100010100
000000000000000010010000000000100010100
000000000001000000001000000000100010100
000000100000000000000001000000100010100
000000000000000100000000010000100010100
000000000000000000000000101000100010100
000100000000000000000000000100100010100
000000000000000000000100000001100010100
000000110000000000000000000000010010100
000100000000000100000000000000010010100
000000000001000000010000000000010010100
000000001000000000001000000000010010100
000000000010000000000100000000010010100
001000000000000000000010000000010010100
000001000000000000000001000000010010100
100000000000000000000000100000010010100
000000000100000000000000010000010010100
000000000000010000000000001000010010100
000000000000001000000000000100010010100
000000000000000001000000000010010010100
000000000000100000000000000000110010100
010000001000000000000000000000001010100
000000100100000000000000000000001010100
000001000000010000000000000000001010100
000000000000100000100000000000001010100
000000000010000000001000000000001010100
001000000000000000000001000000001010100
000000000000000000000100100000001010100
000000000000000001000000010000001010100
000100000000000000000000001000001010100
000010000000000000000000000100001010100
000000010000000000000000000010001010100
000000000000000000000010000001001010100
000000000000000010000000000000011010100
000000100001000000000000000000000110100
000010000000100000000000000000000110100
010000000000001000000000000000000110100
000001000000000100000000000000000110100
000000010000000010000000000000000110100
000000000100000001000000000000000110100
100000000000000000100000000000000110100
000100000000000000000001000000000110100
001000000000000000000000100000000110100
000000000010000000000000010000000110100
000000001000000000000000001000000110100
000000000000010000000000000100000110100
000000000000000000000100000010000110100
000000000000000000001000000001000110100
000000000000000000000010000000100110100
000000000000000000010000000000001110100
001001001000000000000000000000000001100
010010000010000000000000000000000001100
001000010010000000000000000000000001100
000000101001000000000000000000000001100
010000100000100000000000000000000001100
000010010000100000000000000000000001100
010001000000010000000000000000000001100
100000001000010000000000000000000001100
000010000001010000000000000000000001100
100000100000001000000000000000000001100
000001000100001000000000000000000001100
000100000000101000000000000000000001100
010000001000000100000000000000000001100
000100000001000100000000000000000001100
100100000000000010000000000000000001100
000010001000000010000000000000000001100
000000010000010010000000000000000001100
010100000000000001000000000000000001100
100000010000000001000000000000000001100
000000000101000001000000000000000001100
001000000000000101000000000000000001100
000101000000000000100000000000000001100
100000000100000000100000000000000001100
000000100000010000100000000000000001100
000000100100000000010000000000000001100
100000000001000000010000000000000001100
000001000000000100010000000000000001100
001000000000000010010000000000000001100
000000000000100001010000000000000001100
101000000000000000001000000000000001100
000100100000000000001000000000000001100
000001000001000000001000000000000001100
000000000010001000001000000000000001100
000000000100000010001000000000000001100
000000001000000000101000000000000001100
000000000100010000000100000000000001100
000000010000000100000100000000000001100
000000000000001010000100000000000001100
000001000000000001000100000000000001100
000000000010000000100100000000000001100
000000010100000000000010000000000001100
000001000010000000000010000000000001100
001000000000100000000010000000000001100
000000100000000100000010000000000001100
000000001000000001000010000000000001100
000010000000000000010010000000000001100
000100000100000000000001000000000001100
000000001000001000000001000000000001100
000000000000100100000001000000000001100
000000100000000010000001000000000001100
000000010000000000100001000000000001100
000000000000010000010001000000000001100
000010000000000000001001000000000001100
010000000000000000000101000000000001100
001000100000000000000000100000000001100
010000010000000000000000100000000001100
000000000000010001000000100000000001100
000000000000100000001000100000000001100
000010000000000000000100100000000001100
000000000000000010000010100000000001100
100001000000000000000000010000000001100
000010000100000000000000010000000001100
010000000000001000000000010000000001100
000000000000010100000000010000000001100
000000000001000010000000010000000001100
000000000010000000010000010000000001100
000100000000000000000100010000000001100
001000000000000000000001010000000001100
100010000000000000000000001000000001100
000100001000000000000000001000000001100
001000000000001000000000001000000001100
000000000010000100000000001000000001100
000000000000100000100000001000000001100
010000000000000000010000001000000001100
000000000000000001001000001000000001100
000000000001000000000000101000000001100
001010000000000000000000000100000001100
000001010000000000000000000100000001100
100000000000100000000000000100000001100
010000000000000010000000000100000001100
000000000010000001000000000100000001100
000000000001000000100000000100000001100
000000000000000100001000000100000001100
000000000000001000000000100100000001100
000000000000000000000010010100000001100
000100010000000000000000000010000001100
100000000010000000000000000010000001100
000000000000100010000000000010000001100
000010000000000001000000000010000001100
000000000000001000100000000010000001100
001000000000000000000100000010000001100
000000000000010000000010000010000001100
000000000001000000000001000010000001100
000000000000000000010000100010000001100
000000100000000000000000001010000001100
000000000100100000000000000001000001100
000000000010010000000000000001000001100
000000000001001000000000000001000001100
100000000000000100000000000001000001100
000001000000000010000000000001000001100
010000000000000000100000000001000001100
000000000000000000001010000001000001100
000000001000000000000000100001000001100
000000000000000001000000010001000001100
000000000000000000000100001001000001100
000100000000000000000000000101000001100
000010100000000000000000000000100001100
001000000100000000000000000000100001100
010000000001000000000000000000100001100
000000001000100000000000000000100001100
000000000000000000010100000000100001100
000000000000000000100010000000100001100
100000000000000000000001000000100001100
000000000010000000000000100000100001100
000000010000000000000000010000100001100
000001000000000000000000001000100001100
000000000000010000000000000100100001100
000000000000000100000000000010100001100
000000001010000000000000000000010001100
000001000000100000000000000000010001100
000000000000001001000000000000010001100
000000000000000010100000000000010001100
000000010000000000010000000000010001100
010000000000000000001000000000010001100
000000000001000000000100000000010001100
100000000000000000000010000000010001100
000100000000000000000000100000010001100
000000000000000000000001001000010001100
000000000100000000000000000100010001100
000000000000000000000000010010010001100
000000100000000000000000000001010001100
000000000010100000000000000000001001100
001000000000010000000000000000001001100
000000010000001000000000000000001001100
000010000000000100000000000000001001100
000000100000000001000000000000001001100
000000001000000000010000000000001001100
000100000000000000000010000000001001100
100000000000000000000000100000001001100
000000000000000000100000010000001001100
000000000100000000000000001000001001100
000000000000000000000100000100001001100
000000000000000000001000000010001001100
000000000000000000000001000001001001100
000000000000000010000000000000101001100
010000000100000000000000000000000101100
000100000010000000000000000000000101100
001000000001000000000000000000000101100
000010000000000000100000000000000101100
000000100000000000000100000000000101100
000000000000001000000010000000000101100
000001000000000000000001000000000101100
000000000000000100000000100000000101100
000000000000000000001000010000000101100
000000000000000010000000001000000101100
000000000000000000010000000100000101100
000000001000000000000000000010000101100
000000010000000000000000000001000101100
000000000000000001000000000000100101100
000000000000010000000000000000010101100
000000100010000000000000000000000011100
000100000000010000000000000000000011100
000000000100000100000000000000000011100
001000000000000000100000000000000011100
000000010000000000001000000000000011100
100000000000000000000100000000000011100
000000000000000001000001000000000011100
000001000000000000000000100000000011100
000000000000100000000000010000000011100
000000000000000000000010001000000011100
000000001000000000000000000100000011100
010000000000000000000000000010000011100
000000000000000000010000000001000011100
000000000000001000000000000000100011100
000010000000000000000000000000010011100
000000000001000000000000000000001011100
001110000010000000000000000000000000010
100010010010000000000000000000000000010
000001110010000000000000000000000000010
001001000110000000000000000000000000010
010001000101000000000000000000000000010
100100100000100000000000000000000000010
100010000100100000000000000000000000010
001000010001100000000000000000000000010
000001001001100000000000000000000000010
011001000000010000000000000000000000010
010100100000010000000000000000000000010
001000101000010000000000000000000000010
010000011000010000000000000000000000010
110000000100010000000000000000000000010
000010100010010000000000000000000000010
100000001010010000000000000000000000010
000011000001010000000000000000000000010
000000100101010000000000000000000000010
000000010011010000000000000000000000010
001010000000110000000000000000000000010
000100000001110000000000000000000000010
010001100000001000000000000000000000010
011000010000001000000000000000000000010
100100001000001000000000000000000000010
000010101000001000000000000000000000010
100000100100001000000000000000000000010
000001010100001000000000000000000000010
010100000001001000000000000000000000010
000000011000101000000000000000000000010
001000000010101000000000000000000000010
000000100001101000000000000000000000010
000010010000011000000000000000000000010
000001000010011000000000000000000000010
011000100000000100000000000000000000010
000101100000000100000000000000000000010
100100010000000100000000000000000000010
001000010100000100000000000000000000010
101000000010000100000000000000000000010
000000001101000100000000000000000000010
000001010000100100000000000000000000010
100000100000010100000000000000000000010
000000001000110100000000000000000000010
010000001000001100000000000000000000010
000000010001001100000000000000000000010
000010000000101100000000000000000000010
011100000000000010000000000000000000010
110000100000000010000000000000000000010
000101010000000010000000000000000000010
101000001000000010000000000000000000010
000011000100000010000000000000000000010
000100001100000010000000000000000000010
100000010001000010000000000000000000010
000000100011000010000000000000000000010
000000110000100010000000000000000000010
000000001010100010000000000000000000010
010000000001100010000000000000000000010
000110000000001010000000000000000000010
100001000000001010000000000000000000010
000000000000111010000000000000000000010
000010001000000110000000000000000000010
010000000010000110000000000000000000010
000000010000010110000000000000000000010
000000000100001110000000000000000000010
000010110000000001000000000000000000010
000101001000000001000000000000000000010
010000001100000001000000000000000000010
100100000010000001000000000000000000010
010000100001000001000000000000000000010
001000100000100001000000000000000000010
000100010000100001000000000000000000010
000000000110100001000000000000000000010
100001000000010001000000000000000000010
000010000100010001000000000000000000010
000000001001010001000000000000000000010
000010000010001001000000000000000000010
010000000000011001000000000000000000010
001100000000000101000000000000000000010
000000011000000101000000000000000000010
000001000010000101000000000000000000010
000100000001000011000000000000000000010
000000100000010011000000000000000000010
101001000000000000100000000000000000010
001100010000000000100000000000000000010
010010010000000000100000000000000000010
000011001000000000100000000000000000010
000000111000000000100000000000000000010
010100000010000000100000000000000000010
100000100010000000100000000000000000010
000110000001000000100000000000000000010
000000000111000000100000000000000000010
110000000000100000100000000000000000010
001000000001010000100000000000000000010
000000000100110000100000000000000000010
000000100000011000100000000000000000010
000010100000000100100000000000000000010
100000000100000100100000000000000000010
010000000001000100100000000000000000010
000000000010001100100000000000000000010
001000100000000010100000000000000000010
000000000010010010100000000000000000010
000000010000001010100000000000000000010
001000001000000001100000000000000000010
000000010001000001100000000000000000010
000000000000100101100000000000000000010
000001000000000011100000000000000000010
010110000000000000010000000000000000010
100101000000000000010000000000000000010
000100011000000000010000000000000000010
101000000100000000010000000000000000010
000000110100000000010000000000000000010
000010000110000000010000000000000000010
000000101001000000010000000000000000010
001100000000100000010000000000000000010
000000010010100000010000000000000000010
000000000101100000010000000000000000010
000001000100010000010000000000000000010
100000000001010000010000000000000000010
001001000000001000010000000000000000010
000000001100001000010000000000000000010
000100000000011000010000000000000000010
000011000000000100010000000000000000010
001000001000000100010000000000000000010
000100000100000100010000000000000000010
000000000011000100010000000000000000010
010001000000000010010000000000000000010
000100000010000010010000000000000000010
000010000000010010010000000000000000010
000000100000000110010000000000000000010
100010000000000001010000000000000000010
001000000000010001010000000000000000010
000000000000001101010000000000000000010
000001010000000000110000000000000000010
010000000000001000110000000000000000010
000000000000010100110000000000000000010
000000000100000010110000000000000000010
100001010000000000001000000000000000010
001100000100000000001000000000000000010
000001001100000000001000000000000000010
010001000010000000001000000000000000010
001000001010000000001000000000000000010
101000000001000000001000000000000000010
000101000001000000001000000000000000010
010000010001000000001000000000000000010
001001000000100000001000000000000000010
000000100010100000001000000000000000010
000000010100010000001000000000000000010
000000000011001000001000000000000000010
001000000000011000001000000000000000010
100000001000000100001000000000000000010
010000000100000100001000000000000000010
000100000000100100001000000000000000010
000010010000000010001000000000000000010
010000000000010010001000000000000000010
000000001000001010001000000000000000010
000001100000000001001000000000000000010
000000000101000001001000000000000000010
000000010000001001001000000000000000010
000000000010000011001000000000000000010
000100100000000000101000000000000000010
000010000010000000101000000000000000010
000000001000100000101000000000000000010
000000000100001000101000000000000000010
000010000001000000011000000000000000010
000000000000101000011000000000000000010
000000001000000001011000000000000000010
110001000000000000000100000000000000010
000111000000000000000100000000000000010
010010001000000000000100000000000000010
001010000100000000000100000000000000010
000001001010000000000100000000000000010
000100100001000000000100000000000000010
100000001001000000000100000000000000010
000010000011000000000100000000000000010
010000010000100000000100000000000000010
101000000000010000000100000000000000010
000001000001001000000100000000000000010
000100000000101000000100000000000000010
000100001000000100000100000000000000010
000000100100000100000100000000000000010
000000000010100100000100000000000000010
001000000000001100000100000000000000010
000000000110000010000100000000000000010
100000010000000001000100000000000000010
000000101000000001000100000000000000010
001000000001000001000100000000000000010
000001000000100001000100000000000000010
000000000100001001000100000000000000010
000000000000000111000100000000000000010
100010000000000000100100000000000000010
000001100000000000100100000000000000010
000100000100000000100100000000000000010
010000000000010000100100000000000000010
000000000001000010100100000000000000010
001000010000000000010100000000000000010
000000001000010000010100000000000000010
100000000000001000010100000000000000010
000000000000100010010100000000000000010
010000100000000000001100000000000000010
000000000100100000001100000000000000010
000100000000010000001100000000000000010
001000000000000010001100000000000000010
000000010000000000101100000000000000010
000000000000000100011100000000000000010
101010000000000000000010000000000000010
011000001000000000000010000000000000010
100001001000000000000010000000000000010
010010000100000000000010000000000000010
010000100010000000000010000000000000010
000000011010000000000010000000000000010
001100000001000000000010000000000000010
000010001001000000000010000000000000010
000001000010100000000010000000000000010
100000010000010000000010000000000000010
001000000100010000000010000000000000010
000000000001011000000010000000000000010
000010010000000100000010000000000000010
010000000000100100000010000000000000010
000100100000000010000010000000000000010
000000000101000010000010000000000000010
100000000000100010000010000000000000010
001000000000000110000010000000000000010
010000010000000001000010000000000000010
000100000100000001000010000000000000010
000000000010010001000010000000000000010
000000100000001001000010000000000000010
100000000001000000100010000000000000010
000010000000100000100010000000000000010
000001000000000100100010000000000000010
000001100000000000010010000000000000010
000000001000100000010010000000000000010
000000000010000000110010000000000000010
000000100100000000001010000000000000010
100000000010000000001010000000000000010
000010000000001000001010000000000000010
000000000001000100001010000000000000010
000000000000100001001010000000000000010
000000000000010000011010000000000000010
000001000100000000000110000000000000010
000100000010000000000110000000000000010
010000000001000000000110000000000000010
000000001000001000000110000000000000010
000000000000010010000110000000000000010
000000000000000001010110000000000000010
010011000000000000000001000000000000010
000001101000000000000001000000000000010
001000011000000000000001000000000000010
010000010100000000000001000000000000010
110000000010000000000001000000000000010
000100010010000000000001000000000000010
001000000101000000000001000000000000010
000001000011000000000001000000000000010
010000001000100000000001000000000000010
000100000100100000000001000000000000010
000100100000001000000001000000000000010
000010000001001000000001000000000000010
100000000001000100000001000000000000010
000010000010000010000001000000000000010
010100000000000001000001000000000000010
000010001000000001000001000000000000010
100000000100000001000001000000000000010
000000000001100001000001000000000000010
000000000000001011000001000000000000010
000000001001000000100001000000000000010
000000100000100000100001000000000000010
000001000000001000100001000000000000010
100000000000000010100001000000000000010
010000100000000000010001000000000000010
100000010000000000010001000000000000010
000100000001000000010001000000000000010
000000000010010000010001000000000000010
000000000000100100010001000000000000010
000000001000000010010001000000000000010
001000000000000000110001000000000000010
000110000000000000001001000000000000010
100000000000100000001001000000000000010
000000000001010000001001000000000000010
000000000000001100001001000000000000010
000000000010001000000101000000000000010
000000000000010100000101000000000000010
000100000000000010000101000000000000010
000000000000000001100101000000000000010
000001000000000000010101000000000000010
000010100000000000000011000000000000010
001000000010000000000011000000000000010
000000010001000000000011000000000000010
000001000000010000000011000000000000010
000100000000000100000011000000000000010
000000000000100000000111000000000000010
110100000000000000000000100000000000010
001011000000000000000000100000000000010
010000110000000000000000100000000000010
000100101000000000000000100000000000010
000010010100000000000000100000000000010
001000100010000000000000100000000000010
000000001110000000000000100000000000010
100000000101000000000000100000000000010
010000000011000000000000100000000000010
000101000000100000000000100000000000010
100000010000100000000000100000000000010
001100000000010000000000100000000000010
000001100000010000000000100000000000010
100010000000001000000000100000000000010
000100010000001000000000100000000000010
010001000000000100000000100000000000010
000100000010000100000000100000000000010
000000000000011100000000100000000000010
010010000000000010000000100000000000010
000001001000000010000000100000000000010
001000000000100010000000100000000000010
100000001000000001000000100000000000010
010000000000100001000000100000000000010
010000000100000000100000100000000000010
000000010000000100100000100000000000010
000000000010000001100000100000000000010
100000000010000000010000100000000000010
001000000001000000010000100000000000010
000000000000001010010000100000000000010
000100000000000001010000100000000000010
000010100000000000001000100000000000010
000000001000010000001000100000000000010
000000000100000010001000100000000000010
000000000000000101001000100000000000010
000000000001000000101000100000000000010
010000000000000000011000100000000000010
100000100000000000000100100000000000010
000000010001000000000100100000000000010
000010000000100000000100100000000000010
000000000000010001000100100000000000010
000000000000000000110100100000000000010
000000000010000000001100100000000000010
000110000000000000000010100000000000010
000000100001000000000010100000000000010
000000000000110000000010100000000000010
000001000000001000000010100000000000010
000000000000000011000010100000000000010
000000001000000000100010100000000000010
000000010000000000010010100000000000010
000010000000010000000001100000000000010
000000000000101000000001100000000000010
000000100000000100000001100000000000010
000000000001000010000001100000000000010
001000000000000001000001100000000000010
000000000100000000010001100000000000010
000000000000000000001011100000000000010
000010100100000000000000010000000000010
011000000010000000000000010000000000010
000100001010000000000000010000000000010
100001000001000000000000010000000000010
010000001001000000000000010000000000010
000000101000100000000000010000000000010
000010000001100000000000010000000000010
000110000000010000000000010000000000010
000001010000010000000000010000000000010
000000001100010000000000010000000000010
010010000000001000000000010000000000010
000101000000001000000000010000000000010
000000000101001000000000010000000000010
010100000000000100000000010000000000010
001001000000000100000000010000000000010
000000000010010100000000010000000000010
001000010000000010000000010000000000010
010000000100000010000000010000000000010
100000000010000010000000010000000000010
000000000001000110000000010000000000010
001010000000000001000000010000000000010
100000000000001001000000010000000000010
000000100000000101000000010000000000010
100000001000000000100000010000000000010
000000010100000000100000010000000000010
000001000010000000100000010000000000010
000000000000100010100000010000000000010
000100000000000001100000010000000000010
000010001000000000010000010000000000010
010000000000100000010000010000000000010
000000100000001000010000010000000000010
000000000001000001010000010000000000010
100000000100000000001000010000000000010
000000000000110000001000010000000000010
000001000000000010001000010000000000010
010000000000000001001000010000000000010
000000000000000100101000010000000000010
000000110000000000000100010000000000010
001000000000100000000100010000000000010
100000000000000100000100010000000000010
000000000000001010000100010000000000010
000000000010000000010100010000000000010
000000000001000000001100010000000000010
100000100000000000000010010000000000010
000100000000100000000010010000000000010
000000001000000001000010010000000000010
010000000000000000100010010000000000010
000000000100000000010010010000000000010
000000010000000000001010010000000000010
100100000000000000000001010000000000010
001000100000000000000001010000000000010
000010010000000000000001010000000000010
000001000000100000000001010000000000010
000000001000000100000001010000000000010
000000000000010010000001010000000000010
000000000010000000001001010000000000010
000000000100000000000101010000000000010
000000000000001000000011010000000000010
000100000100000000000000110000000000010
000000010010000000000000110000000000010
000000001000001000000000110000000000010
000010000000000100000000110000000000010
000000100000000010000000110000000000010
001000000000000000100000110000000000010
000000000000010000010000110000000000010
010000000000000000000100110000000000010
000110010000000000000000001000000000010
001001010000000000000000001000000000010
100010001000000000000000001000000000010
100100000100000000000000001000000000010
000001100100000000000000001000000000010
010010000010000000000000001000000000010
001000100001000000000000001000000000010
000000011001000000000000001000000000010
001000001000100000000000001000000000010
000100000010100000000000001000000000010
000000110000010000000000001000000000010
000000000110010000000000001000000000010
001010000000001000000000001000000000010
000000001010001000000000001000000000010
000000000100101000000000001000000000010
000000101000000010000000001000000000010
001000000010000010000000001000000000010
000000000001010010000000001000000000010
000000000000100110000000001000000000010
000000010010000001000000001000000000010
000000000001000101000000001000000000010
000010000000000011000000001000000000010
011000000000000000100000001000000000010
000010000100000000100000001000000000010
000100000000010000100000001000000000010
000000001000000100100000001000000000010
000000000000001001100000001000000000010
000001000001000000010000001000000000010
010000000000010000010000001000000000010
100000000000000100010000001000000000010
000000000100000001010000001000000000010
000000000000100000110000001000000000010
110000000000000000001000001000000000010
000100001000000000001000001000000000010
000010000000100000001000001000000000010
000000100000001000001000001000000000010
000000000000000010011000001000000000010
000000001100000000000100001000000000010
000001000000010000000100001000000000010
010000000000001000000100001000000000010
000000010000000010000100001000000000010
000000010000100000000010001000000000010
100000000000001000000010001000000000010
000000000000010100000010001000000000010
000001000000000001000010001000000000010
001000000000000000001010001000000000010
000000000000000000100110001000000000010
000101000000000000000001001000000000010
100000100000000000000001001000000000010
000000000100000100000001001000000000010
010000000000000010000001001000000000010
000000000000010001000001001000000000010
000000000000001000010001001000000000010
000000000000000000101001001000000000010
000000000001000000000101001000000000010
001000000100000000000000101000000000010
000010000001000000000000101000000000010
000000100000100000000000101000000000010
100000000000000000100000101000000000010
000000000000000100000100101000000000010
000000010000000000000001101000000000010
010000010000000000000000011000000000010
000000100010000000000000011000000000010
000100000001000000000000011000000000010
001000000000000000010000011000000000010
000000000000000001000100011000000000010
000000000000000010000010011000000000010
000001000000000000000000111000000000010
000011100000000000000000000100000000010
101000010000000000000000000100000000010
110000001000000000000000000100000000010
001100001000000000000000000100000000010
011000000100000000000000000100000000010
000000101100000000000000000100000000010
010000010010000000000000000100000000010
000010001010000000000000000100000000010
100000100001000000000000000100000000010
000010010001000000000000000100000000010
001000000011000000000000000100000000010
010000100000100000000000000100000000010
000000100010001000000000000100000000010
000000000100011000000000000100000000010
010010000000000100000000000100000000010
000000000100100100000000000100000000010
000000000001010100000000000100000000010
100100000000000010000000000100000000010
001010000000000010000000000100000000010
000000010100000010000000000100000000010
000001000000010010000000000100000000010
000110000000000001000000000100000000010
001001000000000001000000000100000000010
000000000000110001000000000100000000010
000000000001001001000000000100000000010
100000000000000101000000000100000000010
010000000000000011000000000100000000010
000101000000000000100000000100000000010
100000000000010000100000000100000000010
001000000000001000100000000100000000010
010000000001000000010000000100000000010
000001000000100000010000000100000000010
000000000010000001010000000100000000010
000000100000000000110000000100000000010
000000011000000000001000000100000000010
000010000000010000001000000100000000010
000000000000100010001000000100000000010
000000000000000001101000000100000000010
000100000000000000011000000100000000010
001000100000000000000100000100000000010
100000000000100000000100000100000000010
000000000010010000000100000100000000010
000000010000001000000100000100000000010
000010000000000000010100000100000000010
000001010000000000000010000100000000010
000000100000010000000010000100000000010
000100000000001000000010000100000000010
000000000000000010100010000100000000010
000000000000000100010010000100000000010
000000000000000000001110000100000000010
100001000000000000000001000100000000010
000000110000000000000001000100000000010
000010000000100000000001000100000000010
001000000000000100000001000100000000010
010000000000000000001001000100000000010
000000001000000000000101000100000000010
000000000100000000000011000100000000010
000100000001000000000000100100000000010
000000001000100000000000100100000000010
000000000000000110000000100100000000010
000001000000000000001000100100000000010
000000000100000000000100100100000000010
000000000010000000000010100100000000010
000000000000000000100001100100000000010
100010000000000000000000010100000000010
000100100000000000000000010100000000010
000000000110000000000000010100000000010
000000010000000100000000010100000000010
000000000000000010010000010100000000010
000000000000001000001000010100000000010
000000000001000000000010010100000000010
000000000000000001000000110100000000010
000000000101000000000000001100000000010
000000001000010000000000001100000000010
000001000000001000000000001100000000010
000000000000000100001000001100000000010
000100000000000000000100001100000000010
010000000000000000000010001100000000010
000000000010000000000001001100000000010
000000000000000000010000101100000000010
000000000000000000100000011100000000010
101000100000000000000000000010000000010
000110100000000000000000000010000000010
010100010000000000000000000010000000010
001010001000000000000000000010000000010
100001000010000000000000000010000000010
000001010001000000000000000010000000010
000100000101000000000000000010000000010
000000001011000000000000000010000000010
000010000010100000000000000010000000010
000100000010010000000000000010000000010
000001000000110000000000000010000000010
001000000100001000000000000010000000010
000000010010001000000000000010000000010
110000000000000100000000000010000000010
000010000001000100000000000010000000010
000000000100010100000000000010000000010
100010000000000010000000000010000000010
000000001000010010000000000010000000010
000000100000001010000000000010000000010
000001000000000110000000000010000000010
010001000000000001000000000010000000010
000000100100000001000000000010000000010
100000000000100001000000000010000000010
000000000000101000100000000010000000010
000100000000000100100000000010000000010
000010000000000001100000000010000000010
011000000000000000010000000010000000010
000010010000000000010000000010000000010
000000000001001000010000000010000000010
000000000000000011010000000010000000010
000010000100000000001000000010000000010
100000000000001000001000000010000000010
001000000000000100001000000010000000010
000000000000010001001000000010000000010
000001000000000000101000000010000000010
000000100000000000011000000010000000010
100100000000000000000100000010000000010
000000011000000000000100000010000000010
010000000100000000000100000010000000010
000000000001010000000100000010000000010
000010000000001000000100000010000000010
000000000010000000100100000010000000010
000100001000000000000010000010000000010
000000010100000000000010000010000000010
000000000001100000000010000010000000010
000000000000001100000010000010000000010
001000000000000000100010000010000000010
100000000000000000010010000010000000010
000000000000000010001010000010000000010
001001000000000000000001000010000000010
000000000110000000000001000010000000010
000000100000010000000001000010000000010
000000000000100010000001000010000000010
000000000000000101000001000010000000010
000000010000000000100001000010000000010
000000001000000000001001000010000000010
010000000000000000000011000010000000010
001000010000000000000000100010000000010
010000001000000000000000100010000000010
000000000100100000000000100010000000010
000000000000001001000000100010000000010
000000000000000010100000100010000000010
000001000000000000010000100010000000010
000000000000000000000101100010000000010
010000100000000000000000010010000000010
000001000100000000000000010010000000010
000000010000100000000000010010000000010
000000000000010000100000010010000000010
000100000000000000001000010010000000010
000010000000000000000010010010000000010
000000000000000000010001010010000000010
000011000000000000000000001010000000010
100000000000010000000000001010000000010
000000100000000000100000001010000000010
000100000000000000010000001010000000010
001000000000000000000100001010000000010
000000000010000000000010001010000000010
000000000000000000001000101010000000010
000000001000000000000000011010000000010
000001001000000000000000000110000000010
000000010000010000000000000110000000010
010000000000001000000000000110000000010
000000000010000100000000000110000000010
000000000000000001000010000110000000010
000000000001000000000001000110000000010
000000100000000000000000100110000000010
000000000000000000000100010110000000010
000000000000100000000000001110000000010
001101000000000000000000000001000000010
100010100000000000000000000001000000010
000100110000000000000000000001000000010
000001011000000000000000000001000000010
100000010100000000000000000001000000010
000000101010000000000000000001000000010
000100000110000000000000000001000000010
001010000001000000000000000001000000010
010001000000100000000000000001000000010
000000100100100000000000000001000000010
000000000010110000000000000001000000010
101000000000001000000000000001000000010
000100000000001100000000000001000000010
000000010010000010000000000001000000010
000100000000010010000000000001000000010
000000000001001010000000000001000000010
010000000010000001000000000001000000010
000000000000101001000000000001000000010
001000000000000011000000000001000000010
100100000000000000100000000001000000010
001000000100000000100000000001000000010
000000001000010000100000000001000000010
000010000000001000100000000001000000010
000000000000000110100000000001000000010
010000001000000000010000000001000000010
100000000000100000010000000001000000010
000000100000010000010000000001000000010
000000010000000001010000000001000000010
001000100000000000001000000001000000010
100000000000010000001000000001000000010
010000000000001000001000000001000000010
000000000010000100001000000001000000010
000010000000000001001000000001000000010
000001000000000000011000000001000000010
001000001000000000000100000001000000010
000000000101000000000100000001000000010
000010000000000100000100000001000000010
000001000000000010000100000001000000010
000100000000000001000100000001000000010
000000000000100000100100000001000000010
001000010000000000000010000001000000010
000010000010000000000010000001000000010
000001000001000000000010000001000000010
010000000000010000000010000001000000010
000000000100000100000010000001000000010
100000000000000001000010000001000000010
000000000000000010010010000001000000010
000000000000000000101010000001000000010
000000001100000000000001000001000000010
000000010000100000000001000001000000010
001000000000010000000001000001000000010
000000100000000001000001000001000000010
010000000000000000100001000001000000010
000010000000000000010001000001000000010
000000000000000000001101000001000000010
011000000000000000000000100001000000010
000001000100000000000000100001000000010
000000001001000000000000100001000000010
000000010000010000000000100001000000010
000000000010001000000000100001000000010
000000100000000000100000100001000000010
000100000000000000000001100001000000010
110000000000000000000000010001000000010
000011000000000000000000010001000000010
000000010001000000000000010001000000010
000000000000011000000000010001000000010
000000000000100100000000010001000000010
000000000000000000110000010001000000010
000000000000000000000110010001000000010
010100000000000000000000001001000000010
000000000001100000000000001001000000010
000001000000000100000000001001000000010
100000000000000010000000001001000000010
000000000010000000010000001001000000010
000000010000000000001000001001000000010
000000100000000000000100001001000000010
000000001000000000000010001001000000010
000000000000000001000000101001000000010
000000000000000000000001011001000000010
000001000010000000000000000101000000010
000000001000001000000000000101000000010
000000100000000100000000000101000000010
000000000001000000100000000101000000010
000000000100000000001000000101000000010
000000000000000010000001000101000000010
100000000000000000000000100101000000010
001000000000000000000000010101000000010
000010000000000000000000001101000000010
010010000000000000000000000011000000010
000000100001000000000000000011000000010
001000000000100000000000000011000000010
000000001000000100000000000011000000010
000000000100000010000000000011000000010
000000000000000000010100000011000000010
000000000000000000000010100011000000010
000000000010000000000000010011000000010
000000000000001000000000001011000000010
000100000000000000000000000111000000010
001010100000000000000000000000100000010
000011010000000000000000000000100000010
000110000100000000000000000000100000010
100001000100000000000000000000100000010
000000100110000000000000000000100000010
110000000001000000000000000000100000010
000000110001000000000000000000100000010
101000000000100000000000000000100000010
010010000000100000000000000000100000010
000000001100100000000000000000100000010
000101000000010000000000000000100000010
001000001000001000000000000000100000010
010000000010001000000000000000100000010
000000010010000100000000000000100000010
001000000000010100000000000000100000010
000001000001000010000000000000100000010
000010000000000101000000000000100000010
000000001000000011000000000000100000010
010001000000000000100000000000100000010
000000001010000000100000000000100000010
000000010000100000100000000000100000010
100000000000001000100000000000100000010
000000000100000001100000000000100000010
100000100000000000010000000000100000010
010000000100000000010000000000100000010
000000010000010000010000000000100000010
000001000000000001010000000000100000010
000100000000000000110000000000100000010
011000000000000000001000000000100000010
000100010000000000001000000000100000010
000000000001100000001000000000100000010
000000100000000100001000000000100000010
100000000000000010001000000000100000010
000000010100000000000100000000100000010
001000000010000000000100000000100000010
000000000000110000000100000000100000010
000000100000000010000100000000100000010
000000000001000000010100000000100000010
000000000000000001001100000000100000010
010100000000000000000010000000100000010
001001000000000000000010000000100000010
000000100000100000000010000000100000010
000000000010000010000010000000100000010
000000000001000001000010000000100000010
000000000000001000010010000000100000010
000000001000000000001010000000100000010
000010000000000000000110000000100000010
001100000000000000000001000000100000010
100010000000000000000001000000100000010
000000001000010000000001000000100000010
000000000100001000000001000000100000010
000001000000000100000001000000100000010
000000010000000001000001000000100000010
000000000000000000011001000000100000010
000000000000000000100011000000100000010
000010001000000000000000100000100000010
000000000010100000000000100000100000010
000000100000001000000000100000100000010
100000000000000100000000100000100000010
000000000000010000100000100000100000010
000100000000000000000100100000100000010
010000000000000000000001100000100000010
000000011000000000000000010000100000010
001000000001000000000000010000100000010
100000000000010000000000010000100000010
000000000000101000000000010000100000010
000100000000000010000000010000100000010
000001000000000000000100010000100000010
000000000000000000000010110000100000010
000001001000000000000000001000100000010
000000000011000000000000001000100000010
000010000000010000000000001000100000010
010000000000000100000000001000100000010
001000000000000001000000001000100000010
100000000000000000000100001000100000010
000000000100000000000010001000100000010
000000000000000010000000101000100000010
000000000000000000001000011000100000010
000100000000100000000000000100100000010
010000000000010000000000000100100000010
000000000000001010000000000100100000010
000010000000000000100000000100100000010
000000001000000000010000000100100000010
000000000000000100000100000100100000010
000000010000000000000000100100100000010
000000000000000000000001010100100000010
000000100000000000000000001100100000010
000001100000000000000000000010100000010
100000001000000000000000000010100000010
000100000000001000000000000010100000010
001000000000000010000000000010100000010
000000000000000100010000000010100000010
000000000010000000001000000010100000010
000000000001000000000000100010100000010
000000000000000001000000010010100000010
000000010000000000000000001010100000010
000000000100000000000000000110100000010
000100001000000000000000000001100000010
000000000100010000000000000001100000010
000001000000001000000000000001100000010
000000000001000100000000000001100000010
000010000000000010000000000001100000010
010000000000000000000100000001100000010
000000000010000000000001000001100000010
000000000000000000001000100001100000010
000000100000000000000000010001100000010
000000000000000001000000000101100000010
000000000000000000100000000011100000010
110010000000000000000000000000010000010
001001100000000000000000000000010000010
010100001000000000000000000000010000010
000010011000000000000000000000010000010
010000100100000000000000000000010000010
000010000101000000000000000000010000010
000000000011100000000000000000010000010
000100010000010000000000000000010000010
010000000000110000000000000000010000010
001100000000001000000000000000010000010
100000000001001000000000000000010000010
001010000000000100000000000000010000010
000001001000000100000000000000010000010
000000100001000100000000000000010000010
100000000000100100000000000000010000010
000010100000000010000000000000010000010
000000000100100010000000000000010000010
100000000000010010000000000000010000010
000100000000000110000000000000010000010
101000000000000001000000000000010000010
000011000000000001000000000000010000010
000000001000100001000000000000010000010
000000000000010101000000000000010000010
000000010000000011000000000000010000010
100000010000000000100000000000010000010
001000000010000000100000000000010000010
000000001000000010100000000000010000010
010000010000000000010000000000010000010
000010000000100000010000000000010000010
000000000010001000010000000000010000010
000000100000000001010000000000010000010
100100000000000000001000000000010000010
000001000000010000001000000000010000010
000000010000000100001000000000010000010
000000000001000010001000000000010000010
000000000000000000111000000000010000010
000000010010000000000100000000010000010
000000100000010000000100000000010000010
010000000000000010000100000000010000010
000000000000001000100100000000010000010
000000001000000000001100000000010000010
010001000000000000000010000000010000010
000000110000000000000010000000010000010
000000000110000000000010000000010000010
000000000000101000000010000000010000010
000000000000010000100010000000010000010
000100000000000000010010000000010000010
001000000000000000000110000000010000010
011000000000000000000001000000010000010
000000000000011000000001000000010000010
000000000010000100000001000000010000010
000001000000000010000001000000010000010
000100000000000000100001000000010000010
000000000100000000001001000000010000010
000010000000000000000101000000010000010
000001000010000000000000100000010000010
000000000001010000000000100000010000010
000000000100000001000000100000010000010
000000000000000100010000100000010000010
001000000000000000001000100000010000010
100000000000000000000010100000010000010
000000001000000000000001100000010000010
001000000100000000000000010000010000010
000000010000001000000000010000010000010
000000000010000001000000010000010000010
000010000000000000100000010000010000010
000000100000000000001000010000010000010
000100000000000000000100010000010000010
000000000000000100000010010000010000010
000100100000000000000000001000010000010
000000010100000000000000001000010000010
100000000010000000000000001000010000010
000001000000100000000000001000010000010
010000000000000001000000001000010000010
000000000001000000100000001000010000010
000000000000000000010100001000010000010
000000000000000000000011001000010000010
000000000000001000000000101000010000010
000000000000010000000000011000010000010
000001000100000000000000000100010000010
000000001001000000000000000100010000010
000000010000100000000000000100010000010
001000000000010000000000000100010000010
000000000000001100000000000100010000010
010000000000000000100000000100010000010
100000000000000000010000000100010000010
000000000000000001000001000100010000010
000010000000000000000000100100010000010
000000001100000000000000000010010000010
000000100010000000000000000010010000010
010000000001000000000000000010010000010
000100000000000001000000000010010000010
000000000000100000001000000010010000010
000001000000000000000100000010010000010
100000000000000000000001000010010000010
000000000000000000000000110010010000010
000000000000000100000000001010010000010
000000000000000010000000000110010000010
100001000000000000000000000001010000010
000100000000100000000000000001010000010
000010000000010000000000000001010000010
000000000100001000000000000001010000010
010000000000000100000000000001010000010
000000000000000001100000000001010000010
001000000000000000010000000001010000010
000000000001000000000001000001010000010
000000000000000000000100100001010000010
000000001000000000000000010001010000010
000000000000000000000010000101010000010
000000010000000000000000000011010000010
001000010000000000000000000000110000010
000000101000000000000000000000110000010
000100000001000000000000000000110000010
000000000000001001000000000000110000010
000000000000000100100000000000110000010
000000000000000010010000000000110000010
000010000000000000001000000000110000010
000000000000100000000001000000110000010
010000000000000000000000010000110000010
000000000010000000000000000100110000010
000000000000010000000000000010110000010
000000000000000000000000001001110000010
010001001000000000000000000000001000010
100000101000000000000000000000001000010
010100000100000000000000000000001000010
001000001100000000000000000000001000010
000000010110000000000000000000001000010
100010000001000000000000000000001000010
000100000011000000000000000000001000010
011000000000100000000000000000001000010
000010001000100000000000000000001000010
000001000100100000000000000000001000010
100100000000010000000000000000001000010
010000000010010000000000000000001000010
000011000000001000000000000000001000010
100000000010001000000000000000001000010
000000001001001000000000000000001000010
001000000001000100000000000000001000010
000001000000010100000000000000001000010
000000100000001100000000000000001000010
000001100000000010000000000000001000010
000100100000000001000000000000001000010
001000000010000001000000000000001000010
000000010000010001000000000000001000010
000000000100000101000000000000001000010
000000100100000000100000000000001000010
000001000001000000100000000000001000010
000100000000100000100000000000001000010
010000000000000001100000000000001000010
001010000000000000010000000000001000010
010000000000000100010000000000001000010
000000010000000010010000000000001000010
000000001000000000110000000000001000010
010010000000000000001000000000001000010
000000110000000000001000000000001000010
000100000000001000001000000000001000010
001000000000000000101000000000001000010
000000000010000000011000000000001000010
000000000001100000000100000000001000010
000010000000010000000100000000001000010
000000010000000100000100000000001000010
000000100000000000010100000000001000010
110000000000000000000010000000001000010
000101000000000000000010000000001000010
001000100000000000000010000000001000010
000000001000000100000010000000001000010
000000000000001010000010000000001000010
000000010000000000100010000000001000010
000001010000000000000001000000001000010
000000100010000000000001000000001000010
000000000000110000000001000000001000010
001000000000001000000001000000001000010
000010000000000100000001000000001000010
000000000100000010000001000000001000010
000000000000000001001001000000001000010
100000000000000000000101000000001000010
000000000100010000000000100000001000010
000000000000100100000000100000001000010
000000000010000010000000100000001000010
000001000000000001000000100000001000010
000000000000001000100000100000001000010
100000000000000000001000100000001000010
000000000000000000000110100000001000010
101000000000000000000000010000001000010
000000000010100000000000010000001000010
000000000000000011000000010000001000010
000100000000000000010000010000001000010
000000001000000000000100010000001000010
000000000000010000000010010000001000010
000000000001000000000000110000001000010
001100000000000000000000001000001000010
000010100000000000000000001000001000010
010000000001000000000000001000001000010
100000000000100000000000001000001000010
000000010000001000000000001000001000010
000000000000000010100000001000001000010
000000000000010000001000001000001000010
000000000000000000010010001000001000010
000000001000000000000000101000001000010
000000000000000100000000011000001000010
000100010000000000000000000100001000010
100000000100000000000000000100001000010
000000001000000010000000000100001000010
000000000010000000100000000100001000010
010000000000000000000100000100001000010
000000000000000000010001000100001000010
000001000000000000000000010100001000010
000000000000000001000000001100001000010
100000010000000000000000000010001000010
000000100000100000000000000010001000010
010000000000000010000000000010001000010
000000000001000001000000000010001000010
000000000000010000010000000010001000010
000000000000000000001100000010001000010
000010000000000000000000100010001000010
000000000000001000000000010010001000010
000000000100000000000000001010001000010
001000000000000000000000000110001000010
000110000000000000000000000001001000010
010000010000000000000000000001001000010
000000000001010000000000000001001000010
100000000000000100000000000001001000010
000000001000000001000000000001001000010
000000000000000010001000000001001000010
000000000000001000000100000001001000010
000000000000000000000011000001001000010
000000000100000000000000010001001000010
000000000000100000000000000101001000010
000001000000000000000000000011001000010
000010000010000000000000000000101000010
000000000000011000000000000000101000010
000100000000000100000000000000101000010
000000000000100010000000000000101000010
100000000000000001000000000000101000010
000001000000000000001000000000101000010
000000000000000000100100000000101000010
001000000000000000000000100000101000010
000000000000000000000001001000101000010
000000000001000000000000000100101000010
000000000000000000000010000010101000010
000000000000000000010000000001101000010
000000001010000000000000000000011000010
000000010001000000000000000000011000010
010000000000001000000000000000011000010
001000000000000010000000000000011000010
000001000000000000010000000000011000010
000000000000000001000100000000011000010
000010000000000000000010000000011000010
000100000000000000000000100000011000010
000000000000000000000001010000011000010
000000000000000000001000000100011000010
000000000000000000100000000010011000010
000000100000000000000000000001011000010
000000000100000000000000000000111000010
000000011100000000000000000000000100010
011000000001000000000000000000000100010
010100000000100000000000000000000100010
000011000000100000000000000000000100010
100000000010100000000000000000000100010
010010000000010000000000000000000100010
000100001000010000000000000000000100010
000000010000110000000000000000000100010
100000010000001000000000000000000100010
000110000000000100000000000000000100010
000000000110000100000000000000000100010
000001000001000100000000000000000100010
000000100000100100000000000000000100010
010000010000000010000000000000000100010
000000001001000010000000000000000100010
001000000000001010000000000000000100010
110000000000000001000000000000000100010
001000010000000001000000000000000100010
000000001010000001000000000000000100010
000010000001000001000000000000000100010
000001000000001001000000000000000100010
000000000100000011000000000000000100010
001000000000100000100000000000000100010
000001000000010000100000000000000100010
000000100000000001100000000000000100010
000100100000000000010000000000000100010
000001001000000000010000000000000100010
001000000010000000010000000000000100010
000000010000000100010000000000000100010
100000000000000010010000000000000100010
000000000000100001010000000000000100010
000000000001000000110000000000000100010
001010000000000000001000000000000100010
010000001000000000001000000000000100010
000100000010000000001000000000000100010
000000100001000000001000000000000100010
000000000000010100001000000000000100010
100000000000000000101000000000000100010
000010100000000000000100000000000100010
100000000100000000000100000000000100010
010000000010000000000100000000000100010
000000000000011000000100000000000100010
000000001000000000100100000000000100010
000001000000000000001100000000000100010
100100000000000000000010000000000100010
000000101000000000000010000000000100010
000000000100001000000010000000000100010
000010000000000010000010000000000100010
010000000000000000010010000000000100010
000000010000000000000110000000000100010
100000000000010000000001000000000100010
010000000000001000000001000000000100010
000000000000000110000001000000000100010
000000000010000000100001000000000100010
000000010000000000001001000000000100010
001000000000000000000101000000000100010
000000000000000001000011000000000100010
101000000000000000000000100000000100010
000001010000000000000000100000000100010
000000100100000000000000100000000100010
000000000001001000000000100000000100010
000010000000000000100000100000000100010
000000000000000010000100100000000100010
000000000000000100000010100000000100010
001100000000000000000000010000000100010
000001100000000000000000010000000100010
000000000011000000000000010000000100010
000000000100100000000000010000000100010
000000000000010001000000010000000100010
000000000000000000011000010000000100010
000000000000000000000001110000000100010
100001000000000000000000001000000100010
010000000100000000000000001000000100010
000000000000001100000000001000000100010
000100000000000010000000001000000100010
000000000000000001001000001000000100010
000000000000100000000100001000000100010
000000001000000000000001001000000100010
000000000010000000000000101000000100010
000010000000000000000000011000000100010
000100000100000000000000000100000100010
000000000001100000000000000100000100010
000000000000000100100000000100000100010
000000000000001000010000000100000100010
000000000000000001000100000100000100010
001000000000000000000010000100000100010
000000000000010000000000100100000100010
000000001000000000000000010100000100010
000000010000000000000000001100000100010
000000110000000000000000000010000100010
001000000000010000000000000010000100010
000000001000001000000000000010000100010
000000000010000010000000000010000100010
010000000000000000100000000010000100010
000000000000000100000100000010000100010
000100000000000000000001000010000100010
100000000000000000000000010010000100010
000000000001000000000000001010000100010
000000000000000000001000000110000100010
000010000100000000000000000001000100010
100000000001000000000000000001000100010
001000000000000100000000000001000100010
000000100000000010000000000001000100010
000000000000100000000010000001000100010
000001000000000000000001000001000100010
000000000000000000010000100001000100010
000000000000010000000000001001000100010
010000000000000000000000000101000100010
000000000000000001000000000011000100010
010000100000000000000000000000100100010
000001000010000000000000000000100100010
000000000101000000000000000000100100010
000100000000000001000000000000100100010
000000000000000010100000000000100100010
000010000000000000010000000000100100010
000000000000001000001000000000100100010
000000000000010000000010000000100100010
000000000000000100000000010000100100010
100000000000000000000000000100100100010
000000000000100000000000000010100100010
000000010000000000000000000001100100010
000101000000000000000000000000010100010
100000001000000000000000000000010100010
000000000010010000000000000000010100010
000010000000001000000000000000010100010
000000000100000000100000000000010100010
000000000001000000000010000000010100010
000000100000000000000001000000010100010
000000000000100000000000100000010100010
000000000000000010000000010000010100010
001000000000000000000000001000010100010
000000000000000000010000000010010100010
000000000000000000001000000001010100010
000000000000000000000100000000110100010
001001000000000000000000000000001100010
000010010000000000000000000000001100010
000000000000101000000000000000001100010
000000000000010010000000000000001100010
000000000100000000010000000000001100010
000100000000000000000100000000001100010
000000000000000000001010000000001100010
000000000001000000000001000000001100010
010000000000000000000000100000001100010
000000000000000000100000010000001100010
000000100000000000000000000100001100010
000000000010000000000000000001001100010
000000001000000000000000000000101100010
000000000000000100000000000000011100010
110000010000000000000000000000000010010
001000110000000000000000000000000010010
000010001100000000000000000000000010010
000101000010000000000000000000000010010
010000000110000000000000000000000010010
000000010101000000000000000000000010010
000010100000100000000000000000000010010
000100000100001000000000000000000010010
100000000000101000000000000000000010010
100010000000000100000000000000000010010
000000001010000100000000000000000010010
000100000000010100000000000000000010010
000001000000001100000000000000000010010
100000000100000010000000000000000010010
001000000001000010000000000000000010010
000001000000100010000000000000000010010
000000000010001010000000000000000010010
100000100000000001000000000000000010010
000001010000000001000000000000000010010
001000000100000001000000000000000010010
000000000011000001000000000000000010010
010000100000000000100000000000000010010
000000000001100000100000000000000010010
000000001000001000100000000000000010010
000010000000000010100000000000000010010
000000000000010001100000000000000010010
100000001000000000010000000000000010010
000000100010000000010000000000000010010
000000000000110000010000000000000010010
000011000000000000001000000000000010010
000000101000000000001000000000000010010
000000000000000110001000000000000010010
000000010000000000011000000000000010010
011000000000000000000100000000000010010
000100010000000000000100000000000010010
100000000010000000000100000000000010010
000000000100010000000100000000000010010
000000001000000010000100000000000010010
000000000000001000001100000000000010010
001000000000100000000010000000000010010
000010000000010000000010000000000010010
010000000000001000000010000000000010010
000000000100000000100010000000000010010
000100000000000000001010000000000010010
000000000000000100000110000000000010010
001010000000000000000001000000000010010
000100001000000000000001000000000010010
000001000100000000000001000000000010010
010000000001000000000001000000000010010
000000010000010000000001000000000010010
000000000000000001010001000000000010010
000000100000000000000101000000000010010
000000000000000010000011000000000010010
100001000000000000000000100000000010010
000000011000000000000000100000000010010
010000000000010000000000100000000010010
001000000000001000000000100000000010010
000000000001000100000000100000000010010
000100000000000000100000100000000010010
000000000000100000001000100000000010010
010001000000000000000000010000000010010
000000100001000000000000010000000010010
000000000000100001000000010000000010010
000000000000000100010000010000000010010
001000000000000000001000010000000010010
000010000000000000000100010000000010010
000000000000000000100001010000000010010
101000000000000000000000001000000010010
010000001000000000000000001000000010010
000000000000011000000000001000000010010
000000100000000100000000001000000010010
000100000000000001000000001000000010010
000001000000000000100000001000000010010
000010000000000000010000001000000010010
000000000010000000001000001000000010010
000000000000000000000010101000000010010
000000000100000000000000011000000010010
010100000000000000000000000100000010010
000001000001000000000000000100000010010
000000000010100000000000000100000010010
000000010000000000100000000100000010010
001000000000000000010000000100000010010
100000000000000000001000000100000010010
000000001000000000000010000100000010010
000000000000001000000001000100000010010
000000000000010000000000010100000010010
001100000000000000000000000010000010010
100000000001000000000000000010000010010
010000000000100000000000000010000010010
000000010000000100000000000010000010010
000000000000000000110000000010000010010
000000000000000001000100000010000010010
000000100000000000000010000010000010010
000000000010000000000000100010000010010
000000000000000010000000001010000010010
000010000000000000000000000110000010010
000001100000000000000000000001000010010
000000001000100000000000000001000010010
000000010000001000000000000001000010010
010000000000000010000000000001000010010
000000000000000101000000000001000010010
000100000000000000010000000001000010010
000000000001000000001000000001000010010
100000000000000000000001000001000010010
000000000000000000000000110001000010010
000000000000000000000100000101000010010
000000000000010000000000000011000010010
000000000001010000000000000000100010010
000010000000001000000000000000100010010
000000000100000100000000000000100010010
000000010000000010000000000000100010010
010000000000000001000000000000100010010
000000000000000000101000000000100010010
100000000000000000000010000000100010010
000000000000000000010000100000100010010
000000000010000000000000010000100010010
000000000000100000000000001000100010010
000000000000000000000001000010100010010
001000000000000000000000000001100010010
000110000000000000000000000000010010010
000000001000010000000000000000010010010
000000100000001000000000000000010010010
000000000100000000010000000000010010010
010000000000000000001000000000010010010
000000000001000000000100000000010010010
000000000000000001000010000000010010010
000000000000000010000000100000010010010
100000000000000000000000010000010010010
000000000000000000000000001100010010010
000000000010000000000000000001010010010
000001000000000000000000000000110010010
001000000000010000000000000000001010010
000100000000000010000000000000001010010
000010000000000001000000000000001010010
100000000000000000100000000000001010010
000000000001000000010000000000001010010
000000000100000000001000000000001010010
000001000000000000000100000000001010010
000000000010000000000010000000001010010
000000000000000000000001100000001010010
000000010000000000000000010000001010010
000000000000000100000000000100001010010
000000001000000000000000000010001010010
000000100000000000000000000000101010010
000000000000100000000000000000011010010
001000001000000000000000000000000110010
000010000010000000000000000000000110010
000100000001000000000000000000000110010
000000100000010000000000000000000110010
010000000000000100000000000000000110010
000000000000000000010100000000000110010
000001000000000000000010000000000110010
000000000000100000000001000000000110010
000000000000000001000000100000000110010
000000000000001000000000010000000110010
000000000000000010000000000100000110010
000000000100000000000000000010000110010
000000000000000000100000000001000110010
000000010000000000000000000000010110010
000000000000000000000000001000001110010
000100010100000000000000000000000001010
100100000001000000000000000000000001010
010010000001000000000000000000000001010
000001100001000000000000000000000001010
000110000000100000000000000000000001010
100001000000100000000000000000000001010
010000000100100000000000000000000001010
100010000000010000000000000000000001010
000000100000110000000000000000000001010
110000000000001000000000000000000001010
000000000110001000000000000000000001010
000000001000011000000000000000000001010
000000110000000100000000000000000001010
000010000100000100000000000000000001010
000000000001100100000000000000000001010
001001000000000010000000000000000001010
010000001000000010000000000000000001010
000000000100010010000000000000000001010
011000000000000001000000000000000001010
000100000000001001000000000000000001010
000000000000100011000000000000000001010
000100001000000000100000000000000001010
000001000100000000100000000000000001010
000000010000010000100000000000000001010
000000000001001000100000000000000001010
001000100000000000010000000000000001010
000001000010000000010000000000000001010
000000000001000010010000000000000001010
000010000000000000110000000000000001010
100000100000000000001000000000000001010
001000010000000000001000000000000001010
000010001000000000001000000000000001010
000000000010010000001000000000000001010
000001000000000100001000000000000001010
000000000100000000011000000000000001010
001100000000000000000100000000000001010
000001010000000000000100000000000001010
000000100010000000000100000000000001010
010000000000000100000100000000000001010
000010000000000001000100000000000001010
000011000000000000000010000000000001010
000000001100000000000010000000000001010
000100000000010000000010000000000001010
001000000000001000000010000000000001010
000000000010000100000010000000000001010
000000010000000010000010000000000001010
000000000000000001100010000000000001010
100000001000000000000001000000000001010
000000100100000000000001000000000001010
001000000000100000000001000000000001010
010000000000010000000001000000000001010
000000010000001000000001000000000001010
000000000010000001000001000000000001010
000000000000000100100001000000000001010
000000000000000010001001000000000001010
000000000000000000010011000000000001010
001000001000000000000000100000000001010
100000000000000010000000100000000001010
000000000001000001000000100000000001010
000000000000100000010000100000000001010
000000000000001000000100100000000001010
000001000000000000000001100000000001010
100000010000000000000000010000000001010
000001001000000000000000010000000001010
000010000010000000000000010000000001010
001000000000010000000000010000000001010
000000000000001100000000010000000001010
000000000100000001000000010000000001010
000000000000000000100100010000000001010
000000000000000000001000110000000001010
010001000000000000000000001000000001010
000100000000000100000000001000000001010
100000000000000001000000001000000001010
000000010000000000010000001000000001010
000000000000000000001100001000000001010
000000100000000000000010001000000001010
000010000000000000000001001000000001010
000000000000100000000000011000000001010
000100000010000000000000000100000001010
000000001000000100000000000100000001010
000000100000000001000000000100000001010
000000000000100000100000000100000001010
000000000001000000001000000100000001010
000000000000000010000100000100000001010
100000000000000000000010000100000001010
010000000000000000000000100100000001010
001000000000000000000000001100000001010
001000000010000000000000000010000001010
000000001000100000000000000010000001010
000100000000000010000000000010000001010
000000010000000001000000000010000001010
100000000000000000100000000010000001010
010000000000000000001000000010000001010
000000000000000000000110000010000001010
000000000000010000000000100010000001010
000000000001000000000000010010000001010
000000000000000000010000000110000001010
010000100000000000000000000001000001010
000010010000000000000000000001000001010
000000000011000000000000000001000001010
000001000000000001000000000001000001010
000000000000001000010000000001000001010
000100000000000000001000000001000001010
100000000000000000000100000001000001010
000000000000000100000000100001000001010
000000000000000010000000010001000001010
000000000100000000000000001001000001010
000000000000010000000000000101000001010
000000000000000000000001000011000001010
000100100000000000000000000000100001010
010000010000000000000000000000100001010
100000000010000000000000000000100001010
000000001001000000000000000000100001010
000000000000000110000000000000100001010
000000000000010001000000000000100001010
001000000000000000100000000000100001010
000000000100000000000000100000100001010
000000000000000000010000010000100001010
000000000000001000000000001000100001010
000001000000000000000000000100100001010
000000000000100000000000000001100001010
100000000100000000000000000000010001010
010000000010000000000000000000010001010
001000000001000000000000000000010001010
000001000000001000000000000000010001010
000000100000000000100000000000010001010
000000001000000000010000000000010001010
000000000000000001001000000000010001010
000000000000100000000100000000010001010
000000010000000000000000100000010001010
000000000000000010000000001000010001010
000000000000000000000000010100010001010
000010000000000000000000000010010001010
000000000000000000000010000000110001010
000000011000000000000000000000001001010
000010000000000010000000000000001001010
100000000000000000010000000000001001010
000000000000100000001000000000001001010
000000000100000000000100000000001001010
000000000001000000000010000000001001010
000100000000000000000001000000001001010
000000100000000000000000100000001001010
010000000000000000000000010000001001010
000000000010000000000000001000001001010
000000000000001000000000000100001001010
000000000000000100000000000010001001010
000000000000000000100000000001001001010
000000000000010000000000000000011001010
001000000100000000000000000000000101010
000000010010000000000000000000000101010
000000100000001000000000000000000101010
100000000000000100000000000000000101010
000000000000010000010000000000000101010
000000000001000000000100000000000101010
000100000000000000000000100000000101010
000000000000000000000010010000000101010
000000000000000000100000001000000101010
000010000000000000000000000100000101010
000001000000000000000000000010000101010
000000001000000000000000000001000101010
000000000000000000000001000000100101010
000000000000000001000000000000001101010
000000010000100000000000000000000011010
000001000000010000000000000000000011010
001000000000000100000000000000000011010
000000100000000010000000000000000011010
000000001000000001000000000000000011010
000000000010000000100000000000000011010
010000000000000000010000000000000011010
000010000000000000000000100000000011010
000100000000000000000000010000000011010
000000000001000000000000001000000011010
000000000100000000000000000100000011010
000000000000001000000000000010000011010
000000000000000000000010000001000011010
000000000000000000000100000000100011010
000000000000000000000001000000010011010
000000000000000000001000000000000111010
000100100100000000000000000000000000110
001001000001000000000000000000000000110
000100001001000000000000000000000000110
100000001000100000000000000000000000110
000000010100100000000000000000000000110
001000010000010000000000000000000000110
000001001000010000000000000000000000110
001000100000001000000000000000000000110
010000000100001000000000000000000000110
000001000000101000000000000000000000110
100001000000000100000000000000000000110
010000010000000100000000000000000000110
000000100010000100000000000000000000110
000010000000010100000000000000000000110
001000000100000010000000000000000000110
000010000000100010000000000000000000110
010010000000000001000000000000000000110
000001000100000001000000000000000000110
100000000001000001000000000000000000110
000000001000001001000000000000000000110
001010000000000000100000000000000000110
010000001000000000100000000000000000110
000000000010100000100000000000000000110
000100000000000010100000000000000000110
000010100000000000010000000000000000110
010000000010000000010000000000000000110
000000010000001000010000000000000000110
100010000000000000001000000000000000110
000000010010000000001000000000000000110
010000000000100000001000000000000000110
000000100000000010001000000000000000110
000100000000000001001000000000000000110
000000000000010000101000000000000000110
010100000000000000000100000000000000110
000010010000000000000100000000000000110
000000100000100000000100000000000000110
000000000001000100000100000000000000110
000000000010000001000100000000000000110
000000000100000000010100000000000000110
100000000100000000000010000000000000110
000000000010001000000010000000000000110
000000001000000010000010000000000000110
000000000000000101000010000000000000110
000000100000000000100010000000000000110
000000000001000000010010000000000000110
101000000000000000000001000000000000110
000000001010000000000001000000000000110
000000100001000000000001000000000000110
000100000000010000000001000000000000110
000000010000000010000001000000000000110
000000000100000000100001000000000000110
000001000000000000001001000000000000110
000010000010000000000000100000000000110
000000000100000100000000100000000000110
000000000000010010000000100000000000110
000000010000000001000000100000000000110
000000001000000000010000100000000000110
000000000000001000001000100000000000110
000001000000000000000100100000000000110
001000000000000000000010100000000000110
000100010000000000000000010000000000110
001000001000000000000000010000000000110
000000000000001000100000010000000000110
100000000000000000010000010000000000110
000000000000010000000100010000000000110
000001000000000000000010010000000000110
000000000000000001000001010000000000110
010000100000000000000000001000000000110
100000010000000000000000001000000000110
000001000010000000000000001000000000110
001000000000000100000000001000000000110
000000000000001010000000001000000000110
000000000000100001000000001000000000110
000000000001000000001000001000000000110
000010000000000000000010001000000000110
000100000000000000000000101000000000110
010001000000000000000000000100000000110
000010000100000000000000000100000000110
100000000000001000000000000100000000110
000100000000000100000000000100000000110
000000000001000010000000000100000000110
000000000000010000010000000100000000110
001000000000000000001000000100000000110
000000000000000000100100000100000000110
000000000000100000000000010100000000110
000101000000000000000000000010000000110
000000101000000000000000000010000000110
010000000000010000000000000010000000110
001000000000000001000000000010000000110
000000000001000000100000000010000000110
000000000000100000010000000010000000110
000000000000000010000100000010000000110
100000000000000000000000100010000000110
000000000000000100000000010010000000110
000000000000000000000001001010000000110
000010001000000000000000000001000000110
100000000010000000000000000001000000110
010000000001000000000000000001000000110
000000000000010001000000000001000000110
000001000000000000100000000001000000110
000000000000000100010000000001000000110
000100000000000000000010000001000000110
000000000000001000000001000001000000110
000000000000100000000000100001000000110
000000000000000000001000010001000000110
000000010000000000000000000101000000110
100100000000000000000000000000100000110
000000000010010000000000000000100000110
000000000001001000000000000000100000110
000000000000100100000000000000100000110
010000000000000010000000000000100000110
000000100000000001000000000000100000110
001000000000000000010000000000100000110
000000000000000000000101000000100000110
000000000100000000000000010000100000110
000000000000000000100000001000100000110
000000000000000000000010000100100000110
000010000000000000000000000010100000110
000001010000000000000000000000010000110
000100000010000000000000000000010000110
001000000000100000000000000000010000110
000000000100010000000000000000010000110
100000000000000000000100000000010000110
000000000000000000001010000000010000110
000000000000000000010001000000010000110
010000000000000000000000100000010000110
000000000001000000000000010000010000110
000000001000000000000000001000010000110
000000100000000000000000000100010000110
000000000000001000000000000010010000110
000000000000000010000000000001010000110
000000000101000000000000000000001000110
000000100000010000000000000000001000110
100000000000000010000000000000001000110
000000000000000100100000000000001000110
000000000000000001010000000000001000110
000000001000000000001000000000001000110
001000000000000000000100000000001000110
000000000000100000000010000000001000110
010000000000000000000001000000001000110
000010000000000000000000010000001000110
000000000000000000000000100100001000110
000000000010000000000000000010001000110
000000000000000000000000001001001000110
000000010000000000000000000000101000110
100000100000000000000000000000000100110
000000000001010000000000000000000100110
000100000000001000000000000000000100110
000000001000000100000000000000000100110
000001000000000010000000000000000100110
000000010000000000100000000000000100110
000000000100000000001000000000000100110
000010000000000000000001000000000100110
010000000000000000000000010000000100110
000000000000000000010000001000000100110
000000000010000000000000000100000100110
000000000000000000000010000010000100110
000000000000000000000100000001000100110
000000000000000000000000100000100100110
000000000000000001000000000000010100110
001000000010000000000000000000000010110
000010000001000000000000000000000010110
000100000000100000000000000000000010110
100000000000010000000000000000000010110
000001000000000000010000000000000010110
000000010000000000000010000000000010110
000000000000000100000001000000000010110
000000100000000000000000100000000010110
000000000000000010000000010000000010110
000000000000000000000100001000000010110
000000000000000001000000000100000010110
000000000000000000001000000010000010110
000000000100000000000000000001000010110
000000001000000000000000000000100010110
000000000000000000100000000000010010110
000000000000001000000000000000001010110
000000010001000000000000000000000001110
000010000000001000000000000000000001110
000000000010000010000000000000000001110
000100000000000000010000000000000001110
000000001000000000000100000000000001110
010000000000000000000010000000000001110
000000000000000000100000100000000001110
000000100000000000000000010000000001110
000000000000010000000000001000000001110
000000000000000000000001000100000001110
000000000100000000000000000010000001110
001000000000000000000000000001000001110
000000000000000000001000000000100001110
000000000000000100000000000000010001110
000001000000000000000000000000001001110
000000000000100000000000000000000101110
110110000000000000000000000000000000001
011011000000000000000000000000000000001
110001100000000000000000000000000000001
001101100000000000000000000000000000001
011000110000000000000000000000000000001
000110110000000000000000000000000000001
100101001000000000000000000000000000001
101000101000000000000000000000000000001
110000011000000000000000000000000000001
001100011000000000000000000000000000001
000011011000000000000000000000000000001
010010100100000000000000000000000000001
010100010100000000000000000000000000001
011000001100000000000000000000000000001
000110001100000000000000000000000000001
000001101100000000000000000000000000001
100100010010000000000000000000000000001
001001010010000000000000000000000000001
001010001010000000000000000000000000001
110000000110000000000000000000000000001
001100000110000000000000000000000000001
000011000110000000000000000000000000001
000000110110000000000000000000000000001
010010001001000000000000000000000000001
000100101001000000000000000000000000001
000101000101000000000000000000000000001
011000000011000000000000000000000000001
000110000011000000000000000000000000001
000001100011000000000000000000000000001
000000011011000000000000000000000000001
100001010000100000000000000000000000001
100100000100100000000000000000000000001
001001000100100000000000000000000000001
000010010100100000000000000000000000001
000010100010100000000000000000000000001
110000000001100000000000000000000000001
001100000001100000000000000000000000001
000011000001100000000000000000000000001
000000110001100000000000000000000000001
000000001101100000000000000000000000001
010000101000010000000000000000000000001
010010000010010000000000000000000000001
000100100010010000000000000000000000001
000001001010010000000000000000000000001
000001010001010000000000000000000000001
011000000000110000000000000000000000001
000110000000110000000000000000000000001
000001100000110000000000000000000000001
000000011000110000000000000000000000001
000000000110110000000000000000000000001
100001000100001000000000000000000000001
001000010100001000000000000000000000001
100100000001001000000000000000000000001
001001000001001000000000000000000000001
000010010001001000000000000000000000001
000000100101001000000000000000000000001
101000000000101000000000000000000000001
000000101000101000000000000000000000001
110000000000011000000000000000000000001
001100000000011000000000000000000000001
000011000000011000000000000000000000001
000000110000011000000000000000000000001
000000001100011000000000000000000000001
000000000011011000000000000000000000001
010000100010000100000000000000000000001
000100001010000100000000000000000000001
010010000000100100000000000000000000001
000100100000100100000000000000000000001
000001001000100100000000000000000000001
000000010010100100000000000000000000001
010100000000010100000000000000000000001
000000010100010100000000000000000000001
011000000000001100000000000000000000001
000110000000001100000000000000000000001
000001100000001100000000000000000000001
000000011000001100000000000000000000001
000000000110001100000000000000000000001
000000000001101100000000000000000000001
100000010100000010000000000000000000001
100001000001000010000000000000000000001
001000010001000010000000000000000000001
000010000101000010000000000000000000001
100010000000100010000000000000000000001
100100000000010010000000000000000000001
001001000000010010000000000000000000001
000010010000010010000000000000000000001
000000100100010010000000000000000000001
000000001001010010000000000000000000001
001010000000001010000000000000000000001
000000001010001010000000000000000000001
110000000000000110000000000000000000001
001100000000000110000000000000000000001
000011000000000110000000000000000000001
000000110000000110000000000000000000001
000000001100000110000000000000000000001
000000000011000110000000000000000000001
000000000000110110000000000000000000001
010000001010000001000000000000000000001
010000100000100001000000000000000000001
000100001000100001000000000000000000001
000001000010100001000000000000000000001
010001000000010001000000000000000000001
010010000000001001000000000000000000001
000100100000001001000000000000000000001
000001001000001001000000000000000000001
000000010010001001000000000000000000001
000000000100101001000000000000000000001
000101000000000101000000000000000000001
000000000101000101000000000000000000001
011000000000000011000000000000000000001
000110000000000011000000000000000000001
000001100000000011000000000000000000001
000000011000000011000000000000000000001
000000000110000011000000000000000000001
000000000001100011000000000000000000001
000000000000011011000000000000000000001
100000001010000000100000000000000000001
100000010001000000100000000000000000001
001000000101000000100000000000000000001
100001000000010000100000000000000000001
001000010000010000100000000000000000001
000010000100010000100000000000000000001
000000100001010000100000000000000000001
100010000000001000100000000000000000001
001000100000001000100000000000000000001
100100000000000100100000000000000000001
001001000000000100100000000000000000001
000010010000000100100000000000000000001
000000100100000100100000000000000000001
000000001001000100100000000000000000001
000000000010010100100000000000000000001
000010100000000010100000000000000000001
000000000010100010100000000000000000001
110000000000000001100000000000000000001
001100000000000001100000000000000000001
000011000000000001100000000000000000001
000000110000000001100000000000000000001
000000001100000001100000000000000000001
000000000011000001100000000000000000001
000000000000110001100000000000000000001
000000000000001101100000000000000000001
010000000101000000010000000000000000001
010000001000100000010000000000000000001
000100000010100000010000000000000000001
010000100000001000010000000000000000001
000100001000001000010000000000000000001
000001000010001000010000000000000000001
000000010000101000010000000000000000001
010001000000000100010000000000000000001
000100010000000100010000000000000000001
010010000000000010010000000000000000001
000100100000000010010000000000000000001
000001001000000010010000000000000000001
000000010010000010010000000000000000001
000000000100100010010000000000000000001
000000000001001010010000000000000000001
000001010000000001010000000000000000001
000000000001010001010000000000000000001
011000000000000000110000000000000000001
000110000000000000110000000000000000001
000001100000000000110000000000000000001
000000011000000000110000000000000000001
000000000110000000110000000000000000001
000000000001100000110000000000000000001
000000000000011000110000000000000000001
000000000000000110110000000000000000001
111000000000000000001000000000000000001
100000000101000000001000000000000000001
001000000010100000001000000000000000001
100000010000010000001000000000000000001
001000000100010000001000000000000000001
000010000001010000001000000000000000001
100001000000000100001000000000000000001
001000010000000100001000000000000000001
000010000100000100001000000000000000001
000000100001000100001000000000000000001
000000001000010100001000000000000000001
001000100000000010001000000000000000001
000010001000000010001000000000000000001
100100000000000001001000000000000000001
001001000000000001001000000000000000001
000010010000000001001000000000000000001
000000100100000001001000000000000000001
000000001001000001001000000000000000001
000000000010010001001000000000000000001
000000000000100101001000000000000000001
000000101000000000101000000000000000001
000000000000101000101000000000000000001
001100000000000000011000000000000000001
000011000000000000011000000000000000001
000000110000000000011000000000000000001
000000001100000000011000000000000000001
000000000011000000011000000000000000001
000000000000110000011000000000000000001
000000000000001100011000000000000000001
000000000000000011011000000000000000001
100000000000000000111000000000000000001
011100000000000000000100000000000000001
101010000000000000000100000000000000001
010000000010100000000100000000000000001
000100000001010000000100000000000000001
010000001000001000000100000000000000001
000100000010001000000100000000000000001
000001000000101000000100000000000000001
010000100000000010000100000000000000001
000100001000000010000100000000000000001
000001000010000010000100000000000000001
000000010000100010000100000000000000001
000000000100001010000100000000000000001
000100010000000001000100000000000000001
000001000100000001000100000000000000001
010010000000000000100100000000000000001
000100100000000000100100000000000000001
000001001000000000100100000000000000001
000000010010000000100100000000000000001
000000000100100000100100000000000000001
000000000001001000100100000000000000001
000000000000010010100100000000000000001
000000010100000000010100000000000000001
000000000000010100010100000000000000001
100000000000000001010100000000000000001
000110000000000000001100000000000000001
000001100000000000001100000000000000001
000000011000000000001100000000000000001
000000000110000000001100000000000000001
000000000001100000001100000000000000001
000000000000011000001100000000000000001
000000000000000110001100000000000000001
000000000000000001101100000000000000001
010000000000000000011100000000000000001
001110000000000000000010000000000000001
010101000000000000000010000000000000001
100100100000000000000010000000000000001
100000000100010000000010000000000000001
001000000001010000000010000000000000001
100000001000001000000010000000000000001
000010000000101000000010000000000000001
100000010000000100000010000000000000001
001000000100000100000010000000000000001
000010000001000100000010000000000000001
000000100000010100000010000000000000001
100001000000000001000010000000000000001
001000010000000001000010000000000000001
000010000100000001000010000000000000001
000000100001000001000010000000000000001
000000001000010001000010000000000000001
000000000010000101000010000000000000001
101000000000000000100010000000000000001
000010001000000000100010000000000000001
000000100010000000100010000000000000001
001001000000000000010010000000000000001
000010010000000000010010000000000000001
000000100100000000010010000000000000001
000000001001000000010010000000000000001
000000000010010000010010000000000000001
000000000000100100010010000000000000001
100000000000000010010010000000000000001
000000000000001001010010000000000000001
100010000000000000001010000000000000001
000000001010000000001010000000000000001
000000000000001010001010000000000000001
010000000000000000101010000000000000001
110000000000000000000110000000000000001
000011000000000000000110000000000000001
000000110000000000000110000000000000001
000000001100000000000110000000000000001
000000000011000000000110000000000000001
000000000000110000000110000000000000001
000000000000001100000110000000000000001
000000000000000011000110000000000000001
000000000000000000110110000000000000001
001000000000000000001110000000000000001
000111000000000000000001000000000000001
001010100000000000000001000000000000001
010010010000000000000001000000000000001
100010001000000000000001000000000000001
010000000010001000000001000000000000001
000100000000101000000001000000000000001
010000000100000100000001000000000000001
000001000000010100000001000000000000001
010000001000000010000001000000000000001
000100000010000010000001000000000000001
000001000000100010000001000000000000001
000000010000001010000001000000000000001
101000000000000001000001000000000000001
010000100000000000100001000000000000001
000100001000000000100001000000000000001
000001000010000000100001000000000000001
000000010000100000100001000000000000001
000000000100001000100001000000000000001
000000000001000010100001000000000000001
010100000000000000010001000000000000001
000001000100000000010001000000000000001
000000010001000000010001000000000000001
100000000000000100010001000000000000001
000100100000000000001001000000000000001
000001001000000000001001000000000000001
000000010010000000001001000000000000001
000000000100100000001001000000000000001
000000000001001000001001000000000000001
000000000000010010001001000000000000001
010000000000000001001001000000000000001
000000000000000100101001000000000000001
010001000000000000000101000000000000001
100000100000000000000101000000000000001
000000000101000000000101000000000000001
000000000000000101000101000000000000001
001000000000000000010101000000000000001
011000000000000000000011000000000000001
000001100000000000000011000000000000001
000000011000000000000011000000000000001
000000000110000000000011000000000000001
000000000001100000000011000000000000001
000000000000011000000011000000000000001
000000000000000110000011000000000000001
000000000000000001100011000000000000001
000000000000000000011011000000000000001
000100000000000000000111000000000000001
000011100000000000000000100000000000001
000101010000000000000000100000000000001
001001001000000000000000100000000000001
010001000100000000000000100000000000001
100001000010000000000000100000000000001
100000000001010000000000100000000000001
100000000100000100000000100000000000001
001000000001000100000000100000000000001
000010000000010100000000100000000000001
001000000010000010000000100000000000001
000000100000001010000000100000000000001
100000010000000001000000100000000000001
001000000100000001000000100000000000001
000010000001000001000000100000000000001
000000100000010001000000100000000000001
000000001000000101000000100000000000001
010100000000000000100000100000000000001
100000100000000000100000100000000000001
001000010000000000010000100000000000001
000010000100000000010000100000000000001
000000100001000000010000100000000000001
000000001000010000010000100000000000001
100000000000001000010000100000000000001
000000000010000100010000100000000000001
000000000000100001010000100000000000001
001010000000000000001000100000000000001
000000100010000000001000100000000000001
000000001000100000001000100000000000001
010000000000000010001000100000000000001
100100000000000000000100100000000000001
000010010000000000000100100000000000001
000000100100000000000100100000000000001
000000001001000000000100100000000000001
000000000010010000000100100000000000001
000000000000100100000100100000000000001
000000000000001001000100100000000000001
001000000000000000100100100000000000001
000000000000000010010100100000000000001
001000100000000000000010100000000000001
010000010000000000000010100000000000001
000000000010100000000010100000000000001
000000000000000010100010100000000000001
000100000000000000001010100000000000001
110000000000000000000001100000000000001
001100000000000000000001100000000000001
000000110000000000000001100000000000001
000000001100000000000001100000000000001
000000000011000000000001100000000000001
000000000000110000000001100000000000001
000000000000001100000001100000000000001
000000000000000011000001100000000000001
000000000000000000110001100000000000001
000000000000000000001101100000000000001
000010000000000000000011100000000000001
000001110000000000000000010000000000001
000010101000000000000000010000000000001
000100100100000000000000010000000000001
001000100010000000000000010000000000001
010000100001000000000000010000000000001
100000100000100000000000010000000000001
010000000000101000000000010000000000001
101000000000000100000000010000000000001
010000000010000010000000010000000000001
000100000000100010000000010000000000001
000001000000001010000000010000000000001
100010000000000001000000010000000000001
000100000001000001000000010000000000001
000000010000000101000000010000000000001
010000001000000000100000010000000000001
000100000010000000100000010000000000001
000001000000100000100000010000000000001
000000010000001000100000010000000000001
000000000100000010100000010000000000001
001010000000000000010000010000000000001
010000010000000000010000010000000000001
100000000000010000010000010000000000001
000100001000000000001000010000000000001
000001000010000000001000010000000000001
000000010000100000001000010000000000001
000000000100001000001000010000000000001
010000000000000100001000010000000000001
000000000001000010001000010000000000001
000000000000010000101000010000000000001
000101000000000000000100010000000000001
100000001000000000000100010000000000001
000000010001000000000100010000000000001
000000000100010000000100010000000000001
001000000000000001000100010000000000001
010010000000000000000010010000000000001
000001001000000000000010010000000000001
000000010010000000000010010000000000001
000000000100100000000010010000000000001
000000000001001000000010010000000000001
000000000000010010000010010000000000001
000000000000000100100010010000000000001
000100000000000000010010010000000000001
000000000000000001001010010000000000001
000100010000000000000001010000000000001
001000001000000000000001010000000000001
100000000010000000000001010000000000001
000000000001010000000001010000000000001
000000000000000001010001010000000000001
000010000000000000000101010000000000001
011000000000000000000000110000000000001
000110000000000000000000110000000000001
000000011000000000000000110000000000001
000000000110000000000000110000000000001
000000000001100000000000110000000000001
000000000000011000000000110000000000001
000000000000000110000000110000000000001
000000000000000001100000110000000000001
000000000000000000011000110000000000001
000000000000000000000110110000000000001
000001000000000000000001110000000000001
000000111000000000000000001000000000001
000001010100000000000000001000000000001
000010010010000000000000001000000000001
000100010001000000000000001000000000001
001000010000100000000000001000000000001
010000010000010000000000001000000000001
100000010000001000000000001000000000001
100000000001000100000000001000000000001
001000000000010100000000001000000000001
010100000000000010000000001000000000001
100000000010000010000000001000000000001
100000000100000001000000001000000000001
001000000001000001000000001000000000001
000010000000010001000000001000000000001
000000100000000101000000001000000000001
010001000000000000100000001000000000001
000010000000100000100000001000000000001
000000001000000010100000001000000000001
001000000100000000010000001000000000001
000010000001000000010000001000000000001
100000000000100000010000001000000000001
000000100000010000010000001000000000001
000000001000000100010000001000000000001
000000000010000001010000001000000000001
000101000000000000001000001000000000001
100000100000000000001000001000000000001
001000001000000000001000001000000000001
010000000000001000001000001000000000001
100001000000000000000100001000000000001
000010000100000000000100001000000000001
000000100001000000000100001000000000001
000000001000010000000100001000000000001
000000000010000100000100001000000000001
001000000000000010000100001000000000001
000000000000100001000100001000000000001
000000000000001000010100001000000000001
000010100000000000000010001000000000001
010000000100000000000010001000000000001
000000001000100000000010001000000000001
000000000010001000000010001000000000001
000100000000000000100010001000000000001
100100000000000000000001001000000000001
001001000000000000000001001000000000001
000000100100000000000001001000000000001
000000001001000000000001001000000000001
000000000010010000000001001000000000001
000000000000100100000001001000000000001
000000000000001001000001001000000000001
000000000000000010010001001000000000001
000010000000000000001001001000000000001
000000000000000000100101001000000000001
000010001000000000000000101000000000001
000100000100000000000000101000000000001
010000000001000000000000101000000000001
000000000000101000000000101000000000001
000000000000000000101000101000000000001
000001000000000000000010101000000000001
110000000000000000000000011000000000001
001100000000000000000000011000000000001
000011000000000000000000011000000000001
000000001100000000000000011000000000001
000000000011000000000000011000000000001
000000000000110000000000011000000000001
000000000000001100000000011000000000001
000000000000000011000000011000000000001
000000000000000000110000011000000000001
000000000000000000001100011000000000001
000000000000000000000011011000000000001
000000100000000000000000111000000000001
000000011100000000000000000100000000001
000000101010000000000000000100000000001
000001001001000000000000000100000000001
000010001000100000000000000100000000001
101000000000010000000000000100000000001
000100001000010000000000000100000000001
001000001000001000000000000100000000001
100010000000000100000000000100000000001
010000001000000100000000000100000000001
100000001000000010000000000100000000001
010000000000100010000000000100000000001
000100000000001010000000000100000000001
001010000000000001000000000100000000001
100000100000000001000000000100000000001
010000000001000001000000000100000000001
010000000010000000100000000100000000001
000100000000100000100000000100000000001
000001000000001000100000000100000000001
000000010000000010100000000100000000001
001000100000000000010000000100000000001
100000000001000000010000000100000000001
000001000000010000010000000100000000001
000000000100000001010000000100000000001
000100000010000000001000000100000000001
000001000000100000001000000100000000001
010000000000010000001000000100000000001
000000010000001000001000000100000000001
000000000100000010001000000100000000001
000000000001000000101000000100000000001
000010100000000000000100000100000000001
010000010000000000000100000100000000001
000100000100000000000100000100000000001
100000000010000000000100000100000000001
001000000000000100000100000100000000001
010000100000000000000010000100000000001
000001000010000000000010000100000000001
000000010000100000000010000100000000001
000000000100001000000010000100000000001
000000000001000010000010000100000000001
000100000000000001000010000100000000001
000000000000010000100010000100000000001
000000000000000100001010000100000000001
000001010000000000000001000100000000001
001000000010000000000001000100000000001
100000000000100000000001000100000000001
000000000100010000000001000100000000001
000000000001000100000001000100000000001
000010000000000000010001000100000000001
010010000000000000000000100100000000001
000100100000000000000000100100000000001
000000010010000000000000100100000000001
000000000100100000000000100100000000001
000000000001001000000000100100000000001
000000000000010010000000100100000000001
000000000000000100100000100100000000001
000000000000000001001000100100000000001
000001000000000000000100100100000000001
000000000000000000010010100100000000001
000001000100000000000000010100000000001
000010000010000000000000010100000000001
001000000000100000000000010100000000001
100000000000001000000000010100000000001
000000000000010100000000010100000000001
000000000000000000010100010100000000001
000000100000000000000001010100000000001
011000000000000000000000001100000000001
000110000000000000000000001100000000001
000001100000000000000000001100000000001
000000000110000000000000001100000000001
000000000001100000000000001100000000001
000000000000011000000000001100000000001
000000000000000110000000001100000000001
000000000000000001100000001100000000001
000000000000000000011000001100000000001
000000000000000000000110001100000000001
000000000000000000000001101100000000001
000000010000000000000000011100000000001
000000001110000000000000000010000000001
000000010101000000000000000010000000001
000000100100100000000000000010000000001
000001000100010000000000000010000000001
010100000000001000000000000010000000001
000010000100001000000000000010000000001
000100000100000100000000000010000000001
100000000000010100000000000010000000001
010001000000000010000000000010000000001
100000100000000010000000000010000000001
001000000100000010000000000010000000001
010000000100000001000000000010000000001
100000000001000001000000000010000000001
001000000000010001000000000010000000001
000010000000000101000000000010000000001
000101000000000000100000000010000000001
010000010000000000100000000010000000001
100000000100000000100000000010000000001
001000000000100000100000000010000000001
100000000010000000010000000010000000001
001000000001000000010000000010000000001
000010000000010000010000000010000000001
000000100000000100010000000010000000001
000000001000000001010000000010000000001
000100010000000000001000000010000000001
010000000000100000001000000010000000001
000000100000001000001000000010000000001
000000000010000000101000000010000000001
100000010000000000000100000010000000001
000010000001000000000100000010000000001
000000100000010000000100000010000000001
001000000000001000000100000010000000001
000000001000000100000100000010000000001
000000000010000001000100000010000000001
000000000000100000010100000010000000001
000001010000000000000010000010000000001
001000001000000000000010000010000000001
000010000010000000000010000010000000001
010000000001000000000010000010000000001
100000000000100000000010000010000000001
000100000000000010000010000010000000001
100001000000000000000001000010000000001
001000010000000000000001000010000000001
000000100001000000000001000010000000001
000000001000010000000001000010000000001
000000000010000100000001000010000000001
000000000000100001000001000010000000001
000010000000000000100001000010000000001
000000000000001000010001000010000000001
000000000000000010000101000010000000001
100010000000000000000000100010000000001
000000101000000000000000100010000000001
000100000001000000000000100010000000001
010000000000010000000000100010000000001
000000000010001000000000100010000000001
000000000000100010000000100010000000001
000001000000000000001000100010000000001
100100000000000000000000010010000000001
001001000000000000000000010010000000001
000010010000000000000000010010000000001
000000001001000000000000010010000000001
000000000010010000000000010010000000001
000000000000100100000000010010000000001
000000000000001001000000010010000000001
000000000000000010010000010010000000001
000000000000000000100100010010000000001
000000100000000000000010010010000000001
000000000000000000001001010010000000001
101000000000000000000000001010000000001
000000100010000000000000001010000000001
000001000001000000000000001010000000001
000100000000010000000000001010000000001
010000000000000100000000001010000000001
000000000000001010000000001010000000001
000000000000000000001010001010000000001
000000010000000000000000101010000000001
110000000000000000000000000110000000001
001100000000000000000000000110000000001
000011000000000000000000000110000000001
000000110000000000000000000110000000001
000000000011000000000000000110000000001
000000000000110000000000000110000000001
000000000000001100000000000110000000001
000000000000000011000000000110000000001
000000000000000000110000000110000000001
000000000000000000001100000110000000001
000000000000000000000011000110000000001
000000000000000000000000110110000000001
000000001000000000000000001110000000001
101000000001000000000000000001000000001
000000000111000000000000000001000000001
000000001010100000000000000001000000001
100010000000010000000000000001000000001
000000010010010000000000000001000000001
000000100010001000000000000001000000001
001010000000000100000000000001000000001
100000100000000100000000000001000000001
000001000010000100000000000001000000001
000010000010000010000000000001000000001
010000000000001010000000000001000000001
001000100000000001000000000001000000001
010000010000000001000000000001000000001
100000001000000001000000000001000000001
000100000010000001000000000001000000001
001000000010000000100000000001000000001
010000000000100000100000000001000000001
000100000000001000100000000001000000001
000001000000000010100000000001000000001
000010100000000000010000000001000000001
001000001000000000010000000001000000001
100000000100000000010000000001000000001
010000000010000000010000000001000000001
000100000000010000010000000001000000001
100000000010000000001000000001000000001
010000000001000000001000000001000000001
000100000000100000001000000001000000001
000001000000001000001000000001000000001
000000010000000010001000000001000000001
000000000100000000101000000001000000001
000010001000000000000100000001000000001
100000000000100000000100000001000000001
001000000000010000000100000001000000001
000000010000000100000100000001000000001
000000000001000000010100000001000000001
010000001000000000000010000001000000001
000001000000100000000010000001000000001
000000010000001000000010000001000000001
000100000000000100000010000001000000001
000000000100000010000010000001000000001
000000000001000000100010000001000000001
000000000000010000001010000001000000001
000000101000000000000001000001000000001
000100000100000000000001000001000000001
000001000001000000000001000001000000001
001000000000100000000001000001000000001
010000000000010000000001000001000000001
100000000000001000000001000001000000001
000010000000000001000001000001000000001
010000100000000000000000100001000000001
000100001000000000000000100001000000001
000000010000100000000000100001000000001
000000000100001000000000100001000000001
000000000001000010000000100001000000001
000000000000010000100000100001000000001
000001000000000000010000100001000000001
000000000000000100001000100001000000001
000000000000000001000010100001000000001
010001000000000000000000010001000000001
000000010100000000000000010001000000001
000010000000100000000000010001000000001
001000000000001000000000010001000000001
000000000001000100000000010001000000001
100000000000000010000000010001000000001
000000000000010001000000010001000000001
000000100000000000000100010001000000001
010010000000000000000000001001000000001
000100100000000000000000001001000000001
000001001000000000000000001001000000001
000000000100100000000000001001000000001
000000000001001000000000001001000000001
000000000000010010000000001001000000001
000000000000000100100000001001000000001
000000000000000001001000001001000000001
000000000000000000010010001001000000001
000000010000000000000001001001000000001
000000000000000000000100101001000000001
010100000000000000000000000101000000001
000000010001000000000000000101000000001
000000100000100000000000000101000000001
000010000000001000000000000101000000001
001000000000000010000000000101000000001
000000000000000101000000000101000000001
100000000000000000100000000101000000001
000000000000000000000101000101000000001
000000001000000000000000010101000000001
011000000000000000000000000011000000001
000110000000000000000000000011000000001
000001100000000000000000000011000000001
000000011000000000000000000011000000001
000000000001100000000000000011000000001
000000000000011000000000000011000000001
000000000000000110000000000011000000001
000000000000000001100000000011000000001
000000000000000000011000000011000000001
000000000000000000000110000011000000001
000000000000000000000001100011000000001
000000000000000000000000011011000000001
000000000100000000000000000111000000001
101000000010000000000000000000100000001
010100000000100000000000000000100000001
000000000011100000000000000000100000001
000000000101010000000000000000100000001
010001000000001000000000000000100000001
100000100000001000000000000000100000001
000000001001001000000000000000100000001
000000010001000100000000000000100000001
000101000000000010000000000000100000001
010000010000000010000000000000100000001
000000100001000010000000000000100000001
000001000001000001000000000000100000001
100000000000010001000000000000100000001
001000000000000101000000000000100000001
000100010000000000100000000000100000001
001000001000000000100000000000100000001
010000000100000000100000000000100000001
000010000001000000100000000000100000001
100000001000000000010000000000100000001
000100000001000000010000000000100000001
001000000000010000010000000000100000001
000010000000000100010000000000100000001
000000100000000001010000000000100000001
000001010000000000001000000000100000001
000100000100000000001000000000100000001
010000000010000000001000000000100000001
001000000001000000001000000000100000001
000010000000001000001000000000100000001
100000000100000000000100000000100000001
010000000001000000000100000000100000001
001000000000100000000100000000100000001
000010000000010000000100000000100000001
000000100000000100000100000000100000001
000000001000000001000100000000100000001
000000000010000000010100000000100000001
000001000100000000000010000000100000001
100000000001000000000010000000100000001
010000000000010000000010000000100000001
000100000000001000000010000000100000001
000000001000000010000010000000100000001
000000000000100000001010000000100000001
100000010000000000000001000000100000001
001000000100000000000001000000100000001
000000100000010000000001000000100000001
000000001000000100000001000000100000001
000010000000000010000001000000100000001
000000000010000001000001000000100000001
000000000000100000010001000000100000001
000000000000001000000101000000100000001
000000010100000000000000100000100000001
000010000010000000000000100000100000001
000000100000100000000000100000100000001
000100000000010000000000100000100000001
001000000000001000000000100000100000001
010000000000000100000000100000100000001
100000000000000010000000100000100000001
000001000000000000100000100000100000001
100001000000000000000000010000100000001
001000010000000000000000010000100000001
000010000100000000000000010000100000001
000000001000010000000000010000100000001
000000000010000100000000010000100000001
000000000000100001000000010000100000001
000000000000001000010000010000100000001
000000100000000000001000010000100000001
000000000000000010000100010000100000001
000000000000000000100001010000100000001
100010000000000000000000001000100000001
001000100000000000000000001000100000001
000000001010000000000000001000100000001
000001000000010000000000001000100000001
000100000000000100000000001000100000001
000000000000100010000000001000100000001
010000000000000001000000001000100000001
000000000000001000100000001000100000001
000000010000000000000010001000100000001
100100000000000000000000000100100000001
001001000000000000000000000100100000001
000010010000000000000000000100100000001
000000100100000000000000000100100000001
000000000010010000000000000100100000001
000000000000100100000000000100100000001
000000000000001001000000000100100000001
000000000000000010010000000100100000001
000000000000000000100100000100100000001
000000000000000000001001000100100000001
000000001000000000000000100100100000001
000000000000000000000010010100100000001
001010000000000000000000000010100000001
000000001000100000000000000010100000001
000000010000010000000000000010100000001
000001000000000100000000000010100000001
000100000000000001000000000010100000001
000000000000000010100000000010100000001
010000000000000000010000000010100000001
100000000000000000001000000010100000001
000000000000000000000010100010100000001
000000000100000000000000001010100000001
110000000000000000000000000001100000001
001100000000000000000000000001100000001
000011000000000000000000000001100000001
000000110000000000000000000001100000001
000000001100000000000000000001100000001
000000000000110000000000000001100000001
000000000000001100000000000001100000001
000000000000000011000000000001100000001
000000000000000000110000000001100000001
000000000000000000001100000001100000001
000000000000000000000011000001100000001
000000000000000000000000110001100000001
000000000000000000000000001101100000001
000000000010000000000000000011100000001
101000000100000000000000000000010000001
010100000001000000000000000000010000001
100010000001000000000000000000010000001
001010000000010000000000000000010000001
100000100000010000000000000000010000001
000000000001110000000000000000010000001
000000000010101000000000000000010000001
001000100000000100000000000000010000001
010000010000000100000000000000010000001
100000001000000100000000000000010000001
000000000100100100000000000000010000001
000000001000100010000000000000010000001
000010100000000001000000000000010000001
001000001000000001000000000000010000001
100000000010000001000000000000010000001
000000010000100001000000000000010000001
000000100000100000100000000000010000001
010000000000001000100000000000010000001
000100000000000010100000000000010000001
100000010000000000010000000000010000001
000010001000000000010000000000010000001
000100000100000000010000000000010000001
001000000010000000010000000000010000001
000001000000100000010000000000010000001
010000000100000000001000000000010000001
000010000000100000001000000000010000001
000100000000001000001000000000010000001
000001000000000010001000000000010000001
000000010000000000101000000000010000001
000000101000000000000100000000010000001
000010000010000000000100000000010000001
001000000001000000000100000000010000001
000100000000100000000100000000010000001
100000000000001000000100000000010000001
000001000000000100000100000000010000001
010000000010000000000010000000010000001
001000000000100000000010000000010000001
000100000000010000000010000000010000001
000001000000001000000010000000010000001
000000010000000010000010000000010000001
000000000100000000100010000000010000001
000000000001000000001010000000010000001
000000100010000000000001000000010000001
010000000000100000000001000000010000001
001000000000001000000001000000010000001
000010000000000100000001000000010000001
100000000000000010000001000000010000001
000000000100000001000001000000010000001
000000000000010000000101000000010000001
010000001000000000000000100000010000001
000100000010000000000000100000010000001
100000000000100000000000100000010000001
000000010000001000000000100000010000001
000000000100000010000000100000010000001
000001000000000001000000100000010000001
000000000001000000100000100000010000001
000000000000010000001000100000010000001
000000000000000100000010100000010000001
000000001010000000000000010000010000001
000001000001000000000000010000010000001
000000010000010000000000010000010000001
000010000000001000000000010000010000001
000100000000000100000000010000010000001
001000000000000010000000010000010000001
010000000000000001000000010000010000001
100000000000000000100000010000010000001
000000100000000000010000010000010000001
010000100000000000000000001000010000001
000100001000000000000000001000010000001
000001000010000000000000001000010000001
000000000100001000000000001000010000001
000000000001000010000000001000010000001
000000000000010000100000001000010000001
000000000000000100001000001000010000001
000000010000000000000100001000010000001
000000000000000001000010001000010000001
000000000000000000010000101000010000001
010001000000000000000000000100010000001
000100010000000000000000000100010000001
000000000101000000000000000100010000001
000000100000001000000000000100010000001
000010000000000010000000000100010000001
000000000000010001000000000100010000001
001000000000000000100000000100010000001
000000000000000100010000000100010000001
100000000000000000001000000100010000001
000000001000000000000001000100010000001
010010000000000000000000000010010000001
000100100000000000000000000010010000001
000001001000000000000000000010010000001
000000010010000000000000000010010000001
000000000001001000000000000010010000001
000000000000010010000000000010010000001
000000000000000100100000000010010000001
000000000000000001001000000010010000001
000000000000000000010010000010010000001
000000000000000000000100100010010000001
000000000100000000000000010010010000001
000000000000000000000001001010010000001
000101000000000000000000000001010000001
000000000100010000000000000001010000001
000000001000001000000000000001010000001
000000100000000010000000000001010000001
000010000000000000100000000001010000001
000000000000000001010000000001010000001
001000000000000000001000000001010000001
010000000000000000000100000001010000001
100000000000000000000010000001010000001
000000000000000000000001010001010000001
000000000010000000000000000101010000001
011000000000000000000000000000110000001
000110000000000000000000000000110000001
000001100000000000000000000000110000001
000000011000000000000000000000110000001
000000000110000000000000000000110000001
000000000000011000000000000000110000001
000000000000000110000000000000110000001
000000000000000001100000000000110000001
000000000000000000011000000000110000001
000000000000000000000110000000110000001
000000000000000000000001100000110000001
000000000000000000000000011000110000001
000000000000000000000000000110110000001
000000000001000000000000000001110000001
010100000010000000000000000000001000001
001010000000100000000000000000001000001
010001000000100000000000000000001000001
000101000000001000000000000000001000001
010000010000001000000000000000001000001
000000000000111000000000000000001000001
000000000001010100000000000000001000001
000100010000000010000000000000001000001
001000001000000010000000000000001000001
010000000100000010000000000000001000001
000000000010010010000000000000001000001
000000000100010001000000000000001000001
100000000000000101000000000000001000001
000001010000000000100000000000001000001
000100000100000000100000000000001000001
010000000001000000100000000000001000001
100000000000100000100000000000001000001
000000001000010000100000000000001000001
100000100000000000010000000000001000001
000000010000010000010000000000001000001
001000000000000100010000000000001000001
000010000000000001010000000000001000001
010000001000000000001000000000001000001
000001000100000000001000000000001000001
000010000010000000001000000000001000001
000100000001000000001000000000001000001
000000100000010000001000000000001000001
100000000000001000001000000000001000001
001000000010000000000100000000001000001
100000000001000000000100000000001000001
000001000000010000000100000000001000001
000010000000000100000100000000001000001
000000100000000001000100000000001000001
000000001000000000010100000000001000001
000000010100000000000010000000001000001
100000000010000000000010000000001000001
000001000001000000000010000000001000001
000100000000100000000010000000001000001
000010000000010000000010000000001000001
010000000000000100000010000000001000001
000000100000000010000010000000001000001
100000000100000000000001000000001000001
001000000001000000000001000000001000001
000100000000010000000001000000001000001
000010000000001000000001000000001000001
000000100000000100000001000000001000001
000000001000000001000001000000001000001
000000000010000000010001000000001000001
000000000000100000000101000000001000001
100000001000000000000000100000001000001
000000010001000000000000100000001000001
001000000000010000000000100000001000001
000100000000000100000000100000001000001
000001000000000010000000100000001000001
010000000000000001000000100000001000001
000000000010000000100000100000001000001
000000000000001000000010100000001000001
100000010000000000000000010000001000001
001000000100000000000000010000001000001
000010000001000000000000010000001000001
010000000000010000000000010000001000001
000000001000000100000000010000001000001
000000000010000001000000010000001000001
000000100000000000100000010000001000001
000000000000100000010000010000001000001
000000000000001000000100010000001000001
000000000000000010000001010000001000001
000000000101000000000000001000001000001
000000100000100000000000001000001000001
100000000000010000000000001000001000001
000000001000001000000000001000001000001
000001000000000100000000001000001000001
000010000000000010000000001000001000001
000100000000000001000000001000001000001
001000000000000000100000001000001000001
010000000000000000010000001000001000001
000000010000000000001000001000001000001
100001000000000000000000000100001000001
001000010000000000000000000100001000001
000010000100000000000000000100001000001
000000100001000000000000000100001000001
000000000010000100000000000100001000001
000000000000100001000000000100001000001
000000000000001000010000000100001000001
000000000000000010000100000100001000001
000000001000000000000010000100001000001
000000000000000000100001000100001000001
000000000000000000001000010100001000001
001000100000000000000000000010001000001
000010001000000000000000000010001000001
000000000010100000000000000010001000001
000000010000000100000000000010001000001
000001000000000001000000000010001000001
000000000000001000100000000010001000001
000100000000000000010000000010001000001
000000000000000010001000000010001000001
010000000000000000000100000010001000001
000000000100000000000000100010001000001
100100000000000000000000000001001000001
001001000000000000000000000001001000001
000010010000000000000000000001001000001
000000100100000000000000000001001000001
000000001001000000000000000001001000001
000000000000100100000000000001001000001
000000000000001001000000000001001000001
000000000000000010010000000001001000001
000000000000000000100100000001001000001
000000000000000000001001000001001000001
000000000000000000000010010001001000001
000000000010000000000000001001001000001
000000000000000000000000100101001000001
000010100000000000000000000000101000001
000000000010001000000000000000101000001
000000000100000100000000000000101000001
000000010000000001000000000000101000001
000001000000000000010000000000101000001
000000000000000000101000000000101000001
000100000000000000000100000000101000001
001000000000000000000010000000101000001
010000000000000000000001000000101000001
000000000000000000000000101000101000001
000000000001000000000000000010101000001
110000000000000000000000000000011000001
001100000000000000000000000000011000001
000011000000000000000000000000011000001
000000110000000000000000000000011000001
000000001100000000000000000000011000001
000000000011000000000000000000011000001
000000000000001100000000000000011000001
000000000000000011000000000000011000001
000000000000000000110000000000011000001
000000000000000000001100000000011000001
000000000000000000000011000000011000001
000000000000000000000000110000011000001
000000000000000000000000001100011000001
000000000000000000000000000011011000001
000000000000100000000000000000111000001
101000010000000000000000000000000100001
100010000100000000000000000000000100001
001010000001000000000000000000000100001
100000100001000000000000000000000100001
000101000000010000000000000000000100001
001000100000010000000000000000000100001
100000001000010000000000000000000100001
000010100000000100000000000000000100001
001000001000000100000000000000000100001
100000000010000100000000000000000100001
000000000000011100000000000000000100001
000000000000101010000000000000000100001
000010001000000001000000000000000100001
000100000100000001000000000000000100001
001000000010000001000000000000000100001
100000000000100001000000000000000100001
000000000001001001000000000000000100001
000000000010001000100000000000000100001
010000000000000010100000000000000100001
100001000000000000010000000000000100001
000000101000000000010000000000000100001
000010000010000000010000000000000100001
001000000000100000010000000000000100001
010000000000010000010000000000000100001
000000000100001000010000000000000100001
010000010000000000001000000000000100001
000000001000001000001000000000000100001
000100000000000010001000000000000100001
000001000000000000101000000000000100001
001000000100000000000100000000000100001
000000100010000000000100000000000100001
000001000001000000000100000000000100001
000010000000100000000100000000000100001
000000010000001000000100000000000100001
010000000000000100000100000000000100001
100000000000000010000100000000000100001
000100000001000000000010000000000100001
010000000000100000000010000000000100001
000000100000001000000010000000000100001
000001000000000010000010000000000100001
000000010000000000100010000000000100001
000000000100000000001010000000000100001
000000001010000000000001000000000100001
010000000001000000000001000000000100001
000000100000100000000001000000000100001
000010000000010000000001000000000100001
000001000000001000000001000000000100001
001000000000000010000001000000000100001
000000010000000001000001000000000100001
100000000000000000100001000000000100001
010000000010000000000000100000000100001
000100000000100000000000100000000100001
000010000000001000000000100000000100001
000001000000000100000000100000000100001
000000010000000010000000100000000100001
000000000100000000100000100000000100001
000000000001000000001000100000000100001
000000000000010000000010100000000100001
010000000100000000000000010000000100001
000000001000100000000000010000000100001
000100000000001000000000010000000100001
000010000000000010000000010000000100001
000000100000000001000000010000000100001
001000000000000000100000010000000100001
000000000001000000010000010000000100001
100000000000000000001000010000000100001
000000000000000100000001010000000100001
010000001000000000000000001000000100001
000100000010000000000000001000000100001
000001000000100000000000001000000100001
001000000000001000000000001000000100001
000000000100000010000000001000000100001
000000000001000000100000001000000100001
000000010000000000010000001000000100001
000000000000010000001000001000000100001
000000000000000100000010001000000100001
000000000000000001000000101000000100001
000000000010100000000000000100000100001
000000010000010000000000000100000100001
010000000000001000000000000100000100001
000000000100000100000000000100000100001
000000100000000010000000000100000100001
000001000000000001000000000100000100001
000010000000000000100000000100000100001
000100000000000000010000000100000100001
001000000000000000001000000100000100001
000000001000000000000100000100000100001
100000000000000000000010000100000100001
010000100000000000000000000010000100001
000100001000000000000000000010000100001
000001000010000000000000000010000100001
000000010000100000000000000010000100001
100000000000001000000000000010000100001
000000000001000010000000000010000100001
000000000000010000100000000010000100001
000000000000000100001000000010000100001
000000000000000001000010000010000100001
000000000100000000000001000010000100001
000000000000000000010000100010000100001
000000000000000000000100001010000100001
000100010000000000000000000001000100001
000001000100000000000000000001000100001
000000000001010000000000000001000100001
000000001000000010000000000001000100001
000000100000000000100000000001000100001
000000000000000100010000000001000100001
000010000000000000001000000001000100001
000000000000000001000100000001000100001
001000000000000000000010000001000100001
100000000000000000000000100001000100001
000000000010000000000000010001000100001
010010000000000000000000000000100100001
000100100000000000000000000000100100001
000001001000000000000000000000100100001
000000010010000000000000000000100100001
000000000100100000000000000000100100001
000000000000010010000000000000100100001
000000000000000100100000000000100100001
000000000000000001001000000000100100001
000000000000000000010010000000100100001
000000000000000000000100100000100100001
000000000000000000000001001000100100001
000000000001000000000000000100100100001
000000000000000000000000010010100100001
000001010000000000000000000000010100001
000000000001000100000000000000010100001
000000000010000010000000000000010100001
000000001000000000100000000000010100001
000000100000000000001000000000010100001
000000000000000000010100000000010100001
000010000000000000000010000000010100001
000100000000000000000001000000010100001
001000000000000000000000100000010100001
100000000000000000000000001000010100001
000000000000000000000000010100010100001
000000000000100000000000000001010100001
011000000000000000000000000000001100001
000110000000000000000000000000001100001
000001100000000000000000000000001100001
000000011000000000000000000000001100001
000000000110000000000000000000001100001
000000000001100000000000000000001100001
000000000000000110000000000000001100001
000000000000000001100000000000001100001
000000000000000000011000000000001100001
000000000000000000000110000000001100001
000000000000000000000001100000001100001
000000000000000000000000011000001100001
000000000000000000000000000110001100001
000000000000000000000000000001101100001
000000000000010000000000000000011100001
010100001000000000000000000000000010001
010001000010000000000000000000000010001
000101000000100000000000000000000010001
010000010000100000000000000000000010001
100000001000100000000000000000000010001
000010100000001000000000000000000010001
000100010000001000000000000000000010001
010000000100001000000000000000000010001
100000000010001000000000000000000010001
000001010000000010000000000000000010001
000100000100000010000000000000000010001
010000000001000010000000000000000010001
000000000000001110000000000000000010001
000000000000010101000000000000000010001
000001000100000000100000000000000010001
000010000010000000100000000000000010001
000100000001000000100000000000000010001
010000000000010000100000000000000010001
000000000000100100100000000000000010001
100000000000000010100000000000000010001
100010000000000000010000000000000010001
000000000001000100010000000000000010001
001000000000000001010000000000000010001
010000100000000000001000000000000010001
000000010100000000001000000000000010001
000001000001000000001000000000000010001
000100000000010000001000000000000010001
001000000000001000001000000000000010001
000000000010000100001000000000000010001
001000001000000000000100000000000010001
100000000000010000000100000000000010001
000000000100000100000100000000000010001
000010000000000001000100000000000010001
000000100000000000010100000000000010001
000100000010000000000010000000000010001
000000010001000000000010000000000010001
000000100000100000000010000000000010001
000001000000010000000010000000000010001
000000001000000100000010000000000010001
001000000000000010000010000000000010001
010000000000000001000010000000000010001
100000000001000000000001000000000010001
000010000000100000000001000000000010001
001000000000010000000001000000000010001
000000010000000100000001000000000010001
000000100000000001000001000000000010001
000000001000000000010001000000000010001
000000000010000000000101000000000010001
000000000101000000000000100000000010001
001000000000100000000000100000000010001
000000010000010000000000100000000010001
000001000000001000000000100000000010001
000000100000000100000000100000000010001
000100000000000001000000100000000010001
000000001000000000100000100000000010001
010000000000000000010000100000000010001
100000000000000000001000100000000010001
100000000100000000000000010000000010001
001000000001000000000000010000000010001
000010000000010000000000010000000010001
000001000000000100000000010000000010001
000000100000000010000000010000000010001
000000001000000001000000010000000010001
000000000010000000010000010000000010001
000000000000100000000100010000000010001
000000000000001000000001010000000010001
001000000010000000000000001000000010001
000000000100010000000000001000000010001
000010000000000100000000001000000010001
000001000000000001000000001000000010001
000000010000000000100000001000000010001
000100000000000000010000001000000010001
000000000000100000001000001000000010001
010000000000000000000100001000000010001
100000000000000000000010001000000010001
000000000000000010000000101000000010001
100000010000000000000000000100000010001
001000000100000000000000000100000010001
000010000001000000000000000100000010001
000000100000010000000000000100000010001
000100000000000100000000000100000010001
000000000010000001000000000100000010001
000000000000100000010000000100000010001
000000001000000000001000000100000010001
000000000000001000000100000100000010001
000000000000000010000001000100000010001
000000000000000000100000010100000010001
000000000001010000000000000010000010001
000000001000001000000000000010000010001
001000000000000100000000000010000010001
000000000010000010000000000010000010001
000000010000000001000000000010000010001
000000100000000000100000000010000010001
000001000000000000010000000010000010001
000010000000000000001000000010000010001
000100000000000000000100000010000010001
000000000100000000000010000010000010001
010000000000000000000001000010000010001
100001000000000000000000000001000010001
001000010000000000000000000001000010001
000010000100000000000000000001000010001
000000100001000000000000000001000010001
000000001000010000000000000001000010001
010000000000000100000000000001000010001
000000000000100001000000000001000010001
000000000000001000010000000001000010001
000000000000000010000100000001000010001
000000000000000000100001000001000010001
000000000010000000000000100001000010001
000000000000000000001000010001000010001
000000000000000000000010000101000010001
000010001000000000000000000000100010001
000000100010000000000000000000100010001
000000000000101000000000000000100010001
100000000000000100000000000000100010001
000000000100000001000000000000100010001
000000010000000000010000000000100010001
000000000000000010001000000000100010001
000001000000000000000100000000100010001
000000000000000000100010000000100010001
000100000000000000000001000000100010001
010000000000000000000000010000100010001
000000000001000000000000001000100010001
100100000000000000000000000000010010001
001001000000000000000000000000010010001
000010010000000000000000000000010010001
000000100100000000000000000000010010001
000000001001000000000000000000010010001
000000000010010000000000000000010010001
000000000000001001000000000000010010001
000000000000000010010000000000010010001
000000000000000000100100000000010010001
000000000000000000001001000000010010001
000000000000000000000010010000010010001
000000000000000000000000100100010010001
000000000000100000000000000010010010001
000000000000000000000000001001010010001
101000000000000000000000000000001010001
000000101000000000000000000000001010001
000000000000100010000000000000001010001
000000000001000001000000000000001010001
000000000100000000010000000000001010001
000000010000000000000100000000001010001
000000000000000000001010000000001010001
000001000000000000000001000000001010001
000010000000000000000000100000001010001
000100000000000000000000010000001010001
010000000000000000000000000100001010001
000000000000000000000000001010001010001
000000000000010000000000000000101010001
110000000000000000000000000000000110001
001100000000000000000000000000000110001
000011000000000000000000000000000110001
000000110000000000000000000000000110001
000000001100000000000000000000000110001
000000000011000000000000000000000110001
000000000000110000000000000000000110001
000000000000000011000000000000000110001
000000000000000000110000000000000110001
000000000000000000001100000000000110001
000000000000000000000011000000000110001
000000000000000000000000110000000110001
000000000000000000000000001100000110001
000000000000000000000000000011000110001
000000000000000000000000000000110110001
000000000000001000000000000000001110001
101001000000000000000000000000000001001
100010010000000000000000000000000001001
001010000100000000000000000000000001001
100000100100000000000000000000000001001
001000100001000000000000000000000001001
100000001001000000000000000000000001001
000010100000010000000000000000000001001
001000001000010000000000000000000001001
010000000100010000000000000000000001001
100000000010010000000000000000000001001
000001010000000100000000000000000001001
000010001000000100000000000000000001001
001000000010000100000000000000000001001
010000000001000100000000000000000001001
100000000000100100000000000000000001001
000000101000000001000000000000000001001
000010000010000001000000000000000001001
001000000000100001000000000000000001001
100000000000001001000000000000000001001
000000000000000111000000000000000001001
000000000000001010100000000000000001001
100100000000000000010000000000000001001
000000100010000000010000000000000001001
000001000001000000010000000000000001001
000010000000100000010000000000000001001
001000000000001000010000000000000001001
000000000000010010010000000000000001001
010000000000000001010000000000000001001
010001000000000000001000000000000001001
000000000000100010001000000000000001001
000100000000000000101000000000000001001
001000010000000000000100000000000001001
000000001010000000000100000000000001001
000000100000100000000100000000000001001
000010000000001000000100000000000001001
000100000000000100000100000000000001001
000000000001000010000100000000000001001
100000000000000000100100000000000001001
000100000100000000000010000000000001001
010000000000001000000010000000000001001
000000000010000010000010000000000001001
000001000000000000100010000000000001001
000000010000000000001010000000000001001
000010000001000000000001000000000001001
000000001000100000000001000000000001001
000000010000010000000001000000000001001
000000100000001000000001000000000001001
000000000100000010000001000000000001001
000100000000000001000001000000000001001
001000000000000000100001000000000001001
100000000000000000001001000000000001001
010000000000100000000000100000000001001
000001000000010000000000100000000001001
000100000000001000000000100000000001001
000000001000000010000000100000000001001
000000010000000000100000100000000001001
000000000100000000001000100000000001001
000000000001000000000010100000000001001
000000000010100000000000010000000001001
000100000000010000000000010000000001001
000000001000001000000000010000000001001
000000100000000100000000010000000001001
000000010000000010000000010000000001001
000010000000000000100000010000000001001
000000000100000000010000010000000001001
001000000000000000001000010000000001001
010000000000000000000100010000000001001
100000000000000000000010010000000001001
010000000010000000000000001000000001001
000100000000100000000000001000000001001
000001000000001000000000001000000001001
000000100000000010000000001000000001001
000000010000000001000000001000000001001
000000000100000000100000001000000001001
000000000001000000001000001000000001001
000000000000010000000010001000000001001
000000000000000100000000101000000001001
000100000001000000000000000100000001001
000000000010001000000000000100000001001
000001000000000010000000000100000001001
000000100000000000100000000100000001001
000000001000000000010000000100000001001
000010000000000000001000000100000001001
000000000000010000000100000100000001001
001000000000000000000010000100000001001
010000000000000000000001000100000001001
100000000000000000000000100100000001001
000000000000000001000000010100000001001
010000001000000000000000000010000001001
000100000010000000000000000010000001001
000001000000100000000000000010000001001
000000010000001000000000000010000001001
000010000000000010000000000010000001001
000000000001000000100000000010000001001
000000000000010000001000000010000001001
000000000100000000000100000010000001001
000000000000000100000010000010000001001
000000000000000001000000100010000001001
000000000000000000010000001010000001001
000000000000101000000000000001000001001
000000000100000100000000000001000001001
000100000000000010000000000001000001001
000000000001000001000000000001000001001
000000001000000000100000000001000001001
000000010000000000010000000001000001001
000000100000000000001000000001000001001
000001000000000000000100000001000001001
000010000000000000000010000001000001001
000000000010000000000001000001000001001
001000000000000000000000100001000001001
100000000000000000000000001001000001001
010000100000000000000000000000100001001
000100001000000000000000000000100001001
000001000010000000000000000000100001001
000000010000100000000000000000100001001
000000000100001000000000000000100001001
001000000000000010000000000000100001001
000000000000010000100000000000100001001
000000000000000100001000000000100001001
000000000000000001000010000000100001001
000000000000000000010000100000100001001
000000000001000000000000010000100001001
000000000000000000000100001000100001001
000000000000000000000001000010100001001
000001000100000000000000000000010001001
000000010001000000000000000000010001001
000000000000010100000000000000010001001
010000000000000010000000000000010001001
000000000010000000100000000000010001001
000000001000000000001000000000010001001
000000000000000001000100000000010001001
000000100000000000000010000000010001001
000000000000000000010001000000010001001
000010000000000000000000100000010001001
001000000000000000000000001000010001001
000000000000100000000000000100010001001
100000000000000000000000000010010001001
010010000000000000000000000000001001001
000100100000000000000000000000001001001
000001001000000000000000000000001001001
000000010010000000000000000000001001001
000000000100100000000000000000001001001
000000000001001000000000000000001001001
100000000000000010000000000000001001001
000000000000000100100000000000001001001
000000000000000001001000000000001001001
000000000000000000010010000000001001001
000000000000000000000100100000001001001
000000000000000000000001001000001001001
000000000000000000000000010010001001001
000000000000010000000000000001001001001
000000000000000000000000000100101001001
010100000000000000000000000000000101001
000000010100000000000000000000000101001
000000000000010001000000000000000101001
000000000000100000100000000000000101001
000000000010000000001000000000000101001
000000001000000000000010000000000101001
000000000000000000000101000000000101001
000000100000000000000000100000000101001
000001000000000000000000010000000101001
000010000000000000000000001000000101001
001000000000000000000000000010000101001
000000000000000000000000000101000101001
100000000000000000000000000000100101001
000000000000001000000000000000010101001
011000000000000000000000000000000011001
000110000000000000000000000000000011001
000001100000000000000000000000000011001
000000011000000000000000000000000011001
000000000110000000000000000000000011001
000000000001100000000000000000000011001
000000000000011000000000000000000011001
000000000000000001100000000000000011001
000000000000000000011000000000000011001
000000000000000000000110000000000011001
000000000000000000000001100000000011001
000000000000000000000000011000000011001
000000000000000000000000000110000011001
000000000000000000000000000001100011001
000000000000000000000000000000011011001
000000000000000100000000000000000111001
010100100000000000000000000000000000101
100010100000000000000000000000000000101
010001001000000000000000000000000000101
000101000010000000000000000000000000101
010000010010000000000000000000000000101
000100010000100000000000000000000000101
010000000100100000000000000000000000101
100000000010100000000000000000000000101
000001010000001000000000000000000000101
000100000100001000000000000000000000101
001000000010001000000000000000000000101
010000000001001000000000000000000000101
000000101000000010000000000000000000101
000001000100000010000000000000000000101
000100000001000010000000000000000000101
001000000000100010000000000000000000101
010000000000010010000000000000000000101
000000010100000000100000000000000000101
000001000001000000100000000000000000101
000100000000010000100000000000000000101
010000000000000100100000000000000000101
000000000000000011100000000000000000101
101000000000000000010000000000000000101
000000000000000101010000000000000000101
010010000000000000001000000000000000101
000000010001000000001000000000000000101
000000100000100000001000000000000000101
000001000000010000001000000000000000101
000100000000000100001000000000000000101
100000000000000010001000000000000000101
000000000000001001001000000000000000101
001000000000000000101000000000000000101
001000100000000000000100000000000000101
100000000000000100000100000000000000101
000000000000010001000100000000000000101
000010000000000000010100000000000000101
000100001000000000000010000000000000101
000000000101000000000010000000000000101
000000010000010000000010000000000000101
000001000000000100000010000000000000101
000010000000000010000010000000000000101
000000000000100001000010000000000000101
010000000000000000010010000000000000101
000010000010000000000001000000000000101
100000000000010000000001000000000000101
001000000000000100000001000000000000101
000000000001000001000001000000000000101
000000100000000000010001000000000000101
000000001000000000000101000000000000101
000001000000100000000000100000000000101
000000000100010000000000100000000000101
000000001000001000000000100000000000101
000000010000000100000000100000000000101
000000000010000001000000100000000000101
000010000000000000100000100000000000101
000100000000000000010000100000000000101
010000000000000000000100100000000000101
100000000001000000000000010000000000101
001000000000010000000000010000000000101
000000100000001000000000010000000000101
000010000000000100000000010000000000101
000000000100000001000000010000000000101
000000001000000000010000010000000000101
000000000010000000000100010000000000101
000000000000100000000001010000000000101
000000000001010000000000001000000000101
000010000000001000000000001000000000101
000000000100000100000000001000000000101
000000010000000010000000001000000000101
000000001000000001000000001000000000101
000001000000000000010000001000000000101
000000000010000000001000001000000000101
000100000000000000000100001000000000101
001000000000000000000010001000000000101
010000000000000000000001001000000000101
100000000000000000000000101000000000101
100000000100000000000000000100000000101
001000000001000000000000000100000000101
000010000000010000000000000100000000101
000000100000000100000000000100000000101
000000010000000001000000000100000000101
000000001000000000100000000100000000101
000000000010000000010000000100000000101
000000000000100000000100000100000000101
000000000000001000000001000100000000101
000000000000000010000000010100000000101
100000001000000000000000000010000000101
000010000000100000000000000010000000101
000000000001000100000000000010000000101
000000100000000001000000000010000000101
000000010000000000010000000010000000101
000000000100000000001000000010000000101
000001000000000000000100000010000000101
000000000000001000000010000010000000101
000100000000000000000001000010000000101
001000000000000000000000100010000000101
010000000000000000000000010010000000101
000000000000000000100000001010000000101
100000010000000000000000000001000000101
001000000100000000000000000001000000101
000010000001000000000000000001000000101
000000100000010000000000000001000000101
000000001000000100000000000001000000101
000001000000000001000000000001000000101
000000000000100000010000000001000000101
000000000000001000000100000001000000101
000000000010000000000010000001000000101
000000000000000010000001000001000000101
000000000000000000100000010001000000101
000000000000000000001000000101000000101
000000000000010100000000000000100000101
000000000010000010000000000000100000101
000010000000000001000000000000100000101
000000000000100000100000000000100000101
000000000100000000010000000000100000101
000000001000000000001000000000100000101
000000010000000000000100000000100000101
000000100000000000000010000000100000101
000001000000000000000001000000100000101
000000000001000000000000100000100000101
000100000000000000000000010000100000101
010000000000000000000000000100100000101
100001000000000000000000000000010000101
001000010000000000000000000000010000101
000010000100000000000000000000010000101
000000100001000000000000000000010000101
000000001000010000000000000000010000101
000000000010000100000000000000010000101
000100000000000001000000000000010000101
000000000000001000010000000000010000101
000000000000000010000100000000010000101
000000000000000000100001000000010000101
000000000000000000001000010000010000101
000000000000100000000000001000010000101
000000000000000000000010000100010000101
000000000000000000000000100001010000101
000000100010000000000000000000001000101
000000001000100000000000000000001000101
000000000000001010000000000000001000101
001000000000000001000000000000001000101
000000000001000000010000000000001000101
000000000100000000000100000000001000101
000000000000000000100010000000001000101
000000010000000000000001000000001000101
000000000000000000001000100000001000101
000001000000000000000000010000001000101
000100000000000000000000000100001000101
000000000000010000000000000010001000101
010000000000000000000000000001001000101
100000000000000000000000000000101000101
100100000000000000000000000000000100101
001001000000000000000000000000000100101
000010010000000000000000000000000100101
000000100100000000000000000000000100101
000000001001000000000000000000000100101
000000000010010000000000000000000100101
000000000000100100000000000000000100101
010000000000000001000000000000000100101
000000000000000010010000000000000100101
000000000000000000100100000000000100101
000000000000000000001001000000000100101
000000000000000000000010010000000100101
000000000000000000000000100100000100101
000000000000000000000000001001000100101
000000000000001000000000000000100100101
000000000000000000000000000010010100101
001010000000000000000000000000000010101
000000001010000000000000000000000010101
100000000000000001000000000000000010101
000000000000001000100000000000000010101
000000000000010000010000000000000010101
000000000001000000000100000000000010101
000000000100000000000001000000000010101
000000000000000000000010100000000010101
000000010000000000000000010000000010101
000000100000000000000000001000000010101
000001000000000000000000000100000010101
000100000000000000000000000001000010101
000000000000000000000000000010100010101
010000000000000000000000000000010010101
000000000000000100000000000000001010101
110000000000000000000000000000000001101
001100000000000000000000000000000001101
000011000000000000000000000000000001101
000000110000000000000000000000000001101
000000001100000000000000000000000001101
000000000011000000000000000000000001101
000000000000110000000000000000000001101
000000000000001100000000000000000001101
000000000000000000110000000000000001101
000000000000000000001100000000000001101
000000000000000000000011000000000001101
000000000000000000000000110000000001101
000000000000000000000000001100000001101
000000000000000000000000000011000001101
000000000000000000000000000000110001101
000000000000000000000000000000001101101
000000000000000010000000000000000011101
101100000000000000000000000000000000011
100011000000000000000000000000000000011
001010010000000000000000000000000000011
010001010000000000000000000000000000011
100000110000000000000000000000000000011
001000100100000000000000000000000000011
100000001100000000000000000000000000011
000010100001000000000000000000000000011
001000001001000000000000000000000000011
100000000011000000000000000000000000011
000010001000010000000000000000000000011
001000000010010000000000000000000000011
010000000001010000000000000000000000011
100000000000110000000000000000000000011
000000101000000100000000000000000000011
000010000010000100000000000000000000011
000100000001000100000000000000000000011
001000000000100100000000000000000000011
100000000000001100000000000000000000011
000000010100000001000000000000000000011
000000100010000001000000000000000000011
000010000000100001000000000000000000011
000100000000010001000000000000000000011
001000000000001001000000000000000000011
100000000000000011000000000000000000011
110000000000000000010000000000000000011
000000001010000000010000000000000000011
000000100000100000010000000000000000011
000010000000001000010000000000000000011
001000000000000010010000000000000000011
000000000000000001110000000000000000011
010100000000000000001000000000000000011
000000000000000010101000000000000000011
001001000000000000000100000000000000011
000000001000100000000100000000000000011
000000010000010000000100000000000000011
000000100000001000000100000000000000011
000010000000000010000100000000000000011
010000000000000001000100000000000000011
000000000000000100100100000000000000011
000100000000000000010100000000000000011
100000000000000000001100000000000000011
000100010000000000000010000000000000011
010000000000000010000010000000000000011
000000000000001000100010000000000000011
000001000000000000001010000000000000011
000010000100000000000001000000000000011
000000000010100000000001000000000000011
000000001000001000000001000000000000011
000000100000000010000001000000000000011
000001000000000001000001000000000000011
000000000000010000100001000000000000011
001000000000000000001001000000000000011
100000000000000000000011000000000000011
000001000001000000000000100000000000011
010000000000001000000000100000000000011
000100000000000010000000100000000000011
000000000000100000100000100000000000011
000000010000000000001000100000000000011
000000000100000000000010100000000000011
000000100000010000000000010000000000011
000000000010001000000000010000000000011
000000000100000100000000010000000000011
000000001000000010000000010000000000011
000000000001000000100000010000000000011
000001000000000000010000010000000000011
000010000000000000001000010000000000011
001000000000000000000010010000000000011
100000000000000000000000110000000000011
010000000000100000000000001000000000011
000100000000001000000000001000000000011
000000010000000100000000001000000000011
000001000000000010000000001000000000011
000000000010000000100000001000000000011
000000000100000000001000001000000000011
000000000001000000000010001000000000011
000000000000010000000000101000000000011
000000000000101000000000000100000000011
000001000000000100000000000100000000011
000000000010000010000000000100000000011
000000001000000001000000000100000000011
000000000100000000100000000100000000011
000000100000000000001000000100000000011
000000000001000000000100000100000000011
000010000000000000000010000100000000011
000100000000000000000001000100000000011
001000000000000000000000100100000000011
010000000000000000000000010100000000011
100000000000000000000000001100000000011
010000000010000000000000000010000000011
000100000000100000000000000010000000011
000001000000001000000000000010000000011
000000010000000010000000000010000000011
000000001000000000100000000010000000011
000000000100000000010000000010000000011
000000000001000000001000000010000000011
000000000000010000000010000010000000011
000000000000000100000000100010000000011
000000000000000001000000001010000000011
010000000100000000000000000001000000011
000001000000010000000000000001000000011
000000000000100010000000000001000000011
000000010000000000100000000001000000011
000000001000000000001000000001000000011
000000000010000000000100000001000000011
000000100000000000000010000001000000011
000000000000000100000001000001000000011
000010000000000000000000100001000000011
000100000000000000000000010001000000011
001000000000000000000000001001000000011
000000000000000000010000000101000000011
100000000000000000000000000011000000011
010000001000000000000000000000100000011
000100000010000000000000000000100000011
000001000000100000000000000000100000011
000000010000001000000000000000100000011
000000000100000010000000000000100000011
000000100000000000100000000000100000011
000000000000010000001000000000100000011
000000000000000100000010000000100000011
000000000001000000000001000000100000011
000000000000000001000000100000100000011
000000000000000000010000001000100000011
000000000000000000000100000010100000011
000000000000001010000000000000010000011
000000000001000001000000000000010000011
000001000000000000100000000000010000011
000000000000010000010000000000010000011
000000000010000000001000000000010000011
000000000100000000000100000000010000011
000000001000000000000010000000010000011
000000010000000000000001000000010000011
000000100000000000000000100000010000011
000000000000100000000000010000010000011
000010000000000000000000001000010000011
001000000000000000000000000010010000011
100000000000000000000000000000110000011
010000100000000000000000000000001000011
000100001000000000000000000000001000011
000001000010000000000000000000001000011
000000010000100000000000000000001000011
000000000100001000000000000000001000011
000000000001000010000000000000001000011
000010000000000000100000000000001000011
000000000000000100001000000000001000011
000000000000000001000010000000001000011
000000000000000000010000100000001000011
000000000000000000000100001000001000011
000000000000010000000000000100001000011
000000000000000000000001000010001000011
000000000000000000000000010000101000011
000000010001000000000000000000000100011
000000000100010000000000000000000100011
000000000000000101000000000000000100011
000100000000000000100000000000000100011
000000000000100000001000000000000100011
000000000010000000000010000000000100011
000000000000000000010001000000000100011
000000001000000000000000100000000100011
000000000000000000000100010000000100011
000000100000000000000000001000000100011
000010000000000000000000000010000100011
000000000000001000000000000001000100011
001000000000000000000000000000100100011
010000000000000000000000000000010100011
100000000000000000000000000000001100011
010010000000000000000000000000000010011
000100100000000000000000000000000010011
000001001000000000000000000000000010011
000000010010000000000000000000000010011
000000000100100000000000000000000010011
000000000001001000000000000000000010011
000000000000010010000000000000000010011
001000000000000000100000000000000010011
000000000000000001001000000000000010011
000000000000000000010010000000000010011
000000000000000000000100100000000010011
000000000000000000000001001000000010011
000000000000000000000000010010000010011
000000000000000000000000000100100010011
000000000000000100000000000000010010011
000000000000000000000000000001001010011
000101000000000000000000000000000001011
000000000101000000000000000000000001011
010000000000000000100000000000000001011
000000000000000100010000000000000001011
000000000000001000001000000000000001011
000000000000100000000010000000000001011
000000000010000000000000100000000001011
000000000000000000000001010000000001011
000000001000000000000000001000000001011
000000010000000000000000000100000001011
000000100000000000000000000010000001011
000010000000000000000000000000100001011
000000000000000000000000000001010001011
001000000000000000000000000000001001011
000000000000000010000000000000000101011
100000000000000000000000000000000011011
011000000000000000000000000000000000111
000110000000000000000000000000000000111
000001100000000000000000000000000000111
000000011000000000000000000000000000111
000000000110000000000000000000000000111
000000000001100000000000000000000000111
000000000000011000000000000000000000111
000000000000000110000000000000000000111
100000000000000000100000000000000000111
000000000000000000011000000000000000111
000000000000000000000110000000000000111
000000000000000000000001100000000000111
000000000000000000000000011000000000111
000000000000000000000000000110000000111
000000000000000000000000000001100000111
000000000000000000000000000000011000111
000000000000000000000000000000000110111
000000000000000001000000000000000001111


==> anc/reps/A16_4_7_841_reps.txt <==
1111111000000000
1111100110000000
0011111110000000
1110101101000000
0101111101000000
1011010111000000
0110011111000000
1101110100100000
0110111100100000
1110010101100000
0111001101100000
1001011101100000
1100100111100000
0101010111100000
0000111111100000
0101101110010000
1100011110010000
0011110101010000
1001101101010000
1101000111010000
0110100111010000
1000110111010000
1010001111010000
0001011111010000
1110000110110000
1001010110110000
0010011110110000
0001100111110000
0111000110101000
1001100110101000
0010101110101000
1010000111101000
0010010111011000
0000001111111000
1111010100000010
1011101100000010
1100111100000010
0101011110000010
0011011101000010
0111000111000010
1001100111000010
0010110111000010
0100101111000010
1000011111000010
1110001100100010
1010100110100010
0110010110100010
0001110110100010
1011000101100010
0110100101100010
1000110101100010
0001101101100010
0100011101100010
0010001111100010
0011100110010010
1010010110010010
0100110110010010
0110001110010010
1001001110010010
0101100101010010
0110010101010010
1001010101010010
1100001101010010
0010101101010010
0000101110110010
0100000111110010
0000011110101010
0001000111101010
0000100111011010
1101010110000001
0110110110000001
0111001110000001
1001101110000001
1010011110000001
0111100101000001
1001110101000001
1011001101000001
1100011101000001
0010111101000001
1110000111000001
1111000100100001
1010110100100001
1100101100100001
0011101100100001
0101011100100001
1001000111100001
0010100111100001
0100001111100001
1100100110010001
1010100101010001
0011000111010001
0100010111010001
0000101111010001
0101000110110001
0000110110110001
1000001110110001
0110000101110001
1000010101110001
0001001101110001
1100000110101001
0010010110101001
0001001110101001
1110100100000011
0011110100000011
0101101100000011
0110011100000011
1001011100000011
0010101110000011
0100110101000011
0001001111000011
0000111100100011
0011000110100011
0100100110100011
1000010110100011
0101000101100011
0010010101100011
1000001101100011
0001010110010011
0000011101010011
1000000111010011
0000100101110011


==> anc/reps/A20_4_5_876_reps.txt <==
01011100010000000000
00101110010000000000
00111001010000000000
01100101010000000000
01001011010000000000
00010111010000000000
01101000110000000000
00110100110000000000
00011010110000000000
01000110110000000000
01010001110000000000
00100011110000000000
01110000011000000000
10100001011000000000
00001010011100000000
11100100000010000000
01101010000010000000
11001001000010000000
00101101000010000000
10100011000010000000
01000111000010000000
10101000100010000000
01001100100010000000
11000010100010000000
00100110100010000000
10000101100010000000
00001011100010000000
00110010010010000000
10001010010010000000
01100000101010000000
00010100101010000000
01000010011010000000
00001001011010000000
10000000111010000000
00010011000110000000
00100001100110000000
01010000010110000000
00001100010110000000
10000001010110000000
10010000001110000000
00000110001110000000
01000001001110000000
01010100000011000000
00001110000011000000
01100000010011000000
10000100010011000000
00010000110011000000
10000010001011000000
00010001001011000000
00001000101011000000
00100100000111000000
00001001000111000000
10000000100111000000
00000010010111000000
00100010000011100000
10111000000000010000
11010100000000010000
11100001000000010000
01011001000000010000
00110101000000010000
10001101000000010000
01110000100000010000
11001000100000010000
10100100100000010000
00011100100000010000
00101001100000010000
01000101100000010000
01010010010000010000
10010000110000010000
01001100001000010000
00010110001000010000
10000100011000010000
00100010011000010000
00000001111000010000
01101000000100010000
00001011000100010000
00110000010100010000
10001000010100010000
00000100110100010000
00100100001100010000
10000010001100010000
00010001001100010000
10000110000010010000
10010001000010010000
01000100010010010000
00100001010010010000
00001000110010010000
11000000001010010000
00101000001010010000
00000010101010010000
10100000000110010000
00011000000110010000
01000000100110010000
00101100000001010000
00100010100001010000
10100000010001010000
00011000010001010000
00000101010001010000
01100000001001010000
00000011001001010000
00010000101001010000
11000000000101010000
00010100000101010000
00000001100101010000
00000000011101010000
00110000000011010000
10001000000011010000
01000001000011010000
00000100001011010000
01100100000000110000
11000010000000110000
00101000010000110000
00010100010000110000
00000011010000110000
10010000001000110000
00001001001000110000
00100000101000110000
00001100000100110000
10000001000100110000
00000010100100110000
01000000010100110000
01010000000010110000
00001010000010110000
00000001100010110000
00000000011010110000
01001000000001110000
00010010000001110000
10000000100001110000
00000000000111110000
00001010100000011000
10000001100000011000
01001000010000011000
00000110010000011000
00010001010000011000
10100000001000011000
00000101001000011000
01000000101000011000
01000100000100011000
00010010000100011000
00100000100100011000
00001000001100011000
00001100000010011000
00100010000010011000
00010000100010011000
00000000010110011000
10010000000001011000
01000010000001011000
00100001000001011000
00000000110001011000
00110000000000111000
01000001000000111000
00000100100000111000
10000000000010111000
00000000001001111000
01010000000000011100
00000000001010011100
11011000000000000010
11000011000000000010
00011011000000000010
10101000010000000010
10000110010000000010
10010001010000000010
11000000110000000010
00011000011000000010
00000011011000000010
00000100111000000010
00111000000010000010
01010010000010000010
00010101000010000010
10010000100010000010
01001000010010000010
00100100010010000010
00000001110010000010
00001010001010000010
10000001001010000010
10001000000110000010
01000100000110000010
00100000001110000010
11000000000011000010
00000011000011000010
00100000100011000010
00000000011011000010
00010000000111000010
00110010000000010010
10001010000000010010
00000111000000010010
01000010100000010010
00001100010000010010
01000001010000010010
00100000110000010010
00100001001000010010
10000000101000010010
10000100000100010010
00010000100100010010
01000000001100010010
01100000000010010010
00001001000010010010
00000100100010010010
00010000001010010010
00000010000110010010
01010000000001010010
10000001000001010010
00000010010001010010
00001000001001010010
00010001000000110010
00001000100000110010
10000000010000110010
00100000000100110010
00000100000001110010
11000000000000011010
00011000000000011010
00100100000000011010
00000000011000011010
00000001000100011010
00000000000011011010
00000010000000111010
01110010000000000001
10001110000000000001
00100111000000000001
11001000010000000001
10010100010000000001
10000011010000000001
10100000110000000001
00001100011000000001
00000010111000000001
11010000000010000001
00110100000010000001
00011001000010000001
00010010100010000001
01000001010010000001
00000100110010000001
10001000001010000001
00100010001010000001
00000101001010000001
00010000011010000001
10000100000110000001
01000010000110000001
00001000100110000001
00100000010110000001
10100000000011000001
00000001100011000001
00001000010011000001
01000000001011000001
10100010000000010001
00011010000000010001
01000011000000010001
00000110100000010001
00100100010000010001
00001001010000010001
00110000001000010001
10000001001000010001
00001000101000010001
01000000011000010001
01010000000100010001
00000101000100010001
10000000100100010001
00000010010100010001
01001000000010010001
00100000100010010001
00000000001110010001
10000100000001010001
00010001000001010001
01000000100001010001
00000010000011010001
10001000000000110001
00100001000000110001
00010000100000110001
00000100000010110001
00000000010001110001
01100000000000011001
00010100000000011001
10000000010000011001
00000010001000011001
00000001000010011001
00001000000001011001
00000000000100111001
11100000000000000011
00011100000000000011
10010010000000000011
00101010000000000011
01000110000000000011
00000011100000000011
00100000011000000011
00000010010010000011
00000000101010000011
00000001000110000011
00000100000011000011
00010000010000010011
00000100001000010011
00001000000100010011
10000000000010010011
00100000000001010011
01000000000000110011
00000000100000011011


==> anc/reps/A25_4_6_7800_reps.txt <==
1110011100000000000000000
1101011010000000000000000
0001011110100000000000000
0100011101100000000000000
0000111011100000000000000
0010010111100000000000000
1000001111100000000000000
0111000100110000000000000
1010100100110000000000000
1011000010110000000000000
0101100010110000000000000
0110100001110000000000000
1001100001110000000000000
1101001000101000000000000
0110101000101000000000000
0111000010101000000000000
1001100010101000000000000
1100100001101000000000000
0011100001101000000000000
1110000000111000000000000
0101010000111000000000000
0010110000111000000000000
0011001000111000000000000
1000101000111000000000000
1001000100111000000000000
0100100100111000000000000
0000011100111000000000000
1101000000110100000000000
0011010000110100000000000
0100110000110100000000000
1010001000110100000000000
0001101000110100000000000
0110000010110100000000000
1000100010110100000000000
0000011010110100000000000
1101001100000001000000000
1010101100000001000000000
0011011100000001000000000
0100111100000001000000000
1011001010000001000000000
1100101010000001000000000
0110011010000001000000000
0001111010000001000000000
1110000110000001000000000
1001100110000001000000000
0101010110000001000000000
0010110110000001000000000
1110001001000001000000000
1001101001000001000000000
0101011001000001000000000
0010111001000001000000000
1011000101000001000000000
1100100101000001000000000
0110010101000001000000000
0001110101000001000000000
1101000011000001000000000
1010100011000001000000000
0011010011000001000000000
0100110011000001000000000
0111100000100001000000000
1110100000010001000000000
1000011000110001000000000
0000110100110001000000000
0001001100110001000000000
0001010010110001000000000
0010001010110001000000000
0100000110110001000000000
0010010001110001000000000
0100001001110001000000000
1000000101110001000000000
0000100011110001000000000
1011100000001001000000000
0100011000101001000000000
1000010100101001000000000
0000101100101001000000000
0000110010101001000000000
0001001010101001000000000
0010000110101001000000000
0001010001101001000000000
0010001001101001000000000
0100000101101001000000000
1000000011101001000000000
0010011000011001000000000
0100010100011001000000000
1000001100011001000000000
1000010010011001000000000
0000101010011001000000000
0001000110011001000000000
0000110001011001000000000
0001001001011001000000000
0010000101011001000000000
0100000011011001000000000
1111000000000101000000000
0010011000100101000000000
0100010100100101000000000
1000001100100101000000000
1000010010100101000000000
0000101010100101000000000
0001000110100101000000000
0000110001100101000000000
0001001001100101000000000
0010000101100101000000000
0100000011100101000000000
0001011000010101000000000
0010010100010101000000000
0100001100010101000000000
0100010010010101000000000
1000001010010101000000000
0000100110010101000000000
1000010001010101000000000
0000101001010101000000000
0001000101010101000000000
0010000011010101000000000
0000111000001101000000000
0001010100001101000000000
0010001100001101000000000
0010010010001101000000000
0100001010001101000000000
1000000110001101000000000
0100010001001101000000000
1000001001001101000000000
0000100101001101000000000
0001000011001101000000000
0000000010111101000000000
1101100000000011000000000
0001011000100011000000000
0010010100100011000000000
0100001100100011000000000
0100010010100011000000000
1000001010100011000000000
0000100110100011000000000
1000010001100011000000000
0000101001100011000000000
0001000101100011000000000
0010000011100011000000000
0000111000010011000000000
0001010100010011000000000
0010001100010011000000000
0010010010010011000000000
0100001010010011000000000
1000000110010011000000000
0100010001010011000000000
1000001001010011000000000
0000100101010011000000000
0001000011010011000000000
1000011000001011000000000
0000110100001011000000000
0001001100001011000000000
0001010010001011000000000
0010001010001011000000000
0100000110001011000000000
0010010001001011000000000
0100001001001011000000000
1000000101001011000000000
0000100011001011000000000
0000001000111011000000000
0100011000000111000000000
1000010100000111000000000
0000101100000111000000000
0000110010000111000000000
0001001010000111000000000
0010000110000111000000000
0001010001000111000000000
0010001001000111000000000
0100000101000111000000000
1000000011000111000000000
0000000001110111000000000
0000000100101111000000000
0000010000011111000000000
1100010000100001100000000
0010110000100001100000000
1010001000100001100000000
0001101000100001100000000
0110000100100001100000000
1001000100100001100000000
0101000010100001100000000
1000100010100001100000000
0011000001100001100000000
0100100001100001100000000
0011010000010001100000000
0100110000010001100000000
1100001000010001100000000
0010101000010001100000000
1010000100010001100000000
0001100100010001100000000
0110000010010001100000000
1001000010010001100000000
0101000001010001100000000
1000100001010001100000000
0101010000001001100000000
1000110000001001100000000
0011001000001001100000000
0100101000001001100000000
1100000100001001100000000
0010100100001001100000000
1010000010001001100000000
0001100010001001100000000
0000001110001001100000000
0110000001001001100000000
1001000001001001100000000
0000010101001001100000000
0110010000000101100000000
1001010000000101100000000
0101001000000101100000000
1000101000000101100000000
0011000100000101100000000
0100100100000101100000000
1100000010000101100000000
0010100010000101100000000
0000010110000101100000000
1010000001000101100000000
0001100001000101100000000
0000001011000101100000000
0010000000101101100000000
0001000000011101100000000
1010010000000011100000000
0001110000000011100000000
0110001000000011100000000
1001001000000011100000000
0101000100000011100000000
1000100100000011100000000
0011000010000011100000000
0100100010000011100000000
1100000001000011100000000
0010100001000011100000000
0000001101000011100000000
0000010011000011100000000
0000100000101011100000000
0010000000011011100000000
0001000000100111100000000
0000100000010111100000000
1010010000100001010000000
0001110000100001010000000
0110001000100001010000000
1001001000100001010000000
0101000100100001010000000
1000100100100001010000000
0011000010100001010000000
0100100010100001010000000
1100000001100001010000000
0010100001100001010000000
1100010000010001010000000
0010110000010001010000000
1010001000010001010000000
0001101000010001010000000
0110000100010001010000000
1001000100010001010000000
0101000010010001010000000
1000100010010001010000000
0000011010010001010000000
0011000001010001010000000
0100100001010001010000000
0000001101010001010000000
0011010000001001010000000
0100110000001001010000000
1100001000001001010000000
0010101000001001010000000
1010000100001001010000000
0001100100001001010000000
0110000010001001010000000
1001000010001001010000000
0101000001001001010000000
1000100001001001010000000
0101010000000101010000000
1000110000000101010000000
0011001000000101010000000
0100101000000101010000000
1100000100000101010000000
0010100100000101010000000
1010000010000101010000000
0001100010000101010000000
0000001110000101010000000
0110000001000101010000000
1001000001000101010000000
0000010011000101010000000
0001000000110101010000000
0100000000011101010000000
0110010000000011010000000
1001010000000011010000000
0101001000000011010000000
1000101000000011010000000
0011000100000011010000000
0100100100000011010000000
1100000010000011010000000
0010100010000011010000000
1010000001000011010000000
0001100001000011010000000
0000011001000011010000000
0000000111000011010000000
0100000000110011010000000
0000100000011011010000000
0000100000100111010000000
0001000000001111010000000
1110000000000001110000000
0000011100000001110000000
0000001010100001110000000
0000000101100001110000000
0000000110010001110000000
0000010001010001110000000
0000010010001001110000000
0000001001001001110000000
0000000000111001110000000
0100000000100101110000000
0010000000010101110000000
1000000000001101110000000
0010000000100011110000000
1000000000010011110000000
0100000000001011110000000
1101000000000001101000000
0000011010000001101000000
0000000110100001101000000
0000001001100001101000000
0000010100010001101000000
0000000011010001101000000
0001000000101001101000000
1000000000011001101000000
0000001100000101101000000
0000010001000101101000000
0000000000110101101000000
0100000000001101101000000
0100000000100011101000000
0001000000010011101000000
1000000000000111101000000
0001010000000001111000000
0010001000000001111000000
0100000100000001111000000
1000000010000001111000000
0000100001000001111000000
0111110000000000000010000
1110101000000000000010000
1011100100000000000010000
1111000010000000000010000
1101100001000000000010000
1100011000100000000010000
0010111000100000000010000
1010010100100000000010000
0001110100100000000010000
0110001100100000000010000
1001001100100000000010000
0110010010100000000010000
1001010010100000000010000
0101001010100000000010000
1000101010100000000010000
0011000110100000000010000
0100100110100000000010000
0101010001100000000010000
1000110001100000000010000
0011001001100000000010000
0100101001100000000010000
1100000101100000000010000
0010100101100000000010000
1010000011100000000010000
0001100011100000000010000
1010011000010000000010000
0001111000010000000010000
0110010100010000000010000
1001010100010000000010000
0101001100010000000010000
1000101100010000000010000
0101010010010000000010000
1000110010010000000010000
0011001010010000000010000
0100101010010000000010000
1100000110010000000010000
0010100110010000000010000
0011010001010000000010000
0100110001010000000010000
1100001001010000000010000
0010101001010000000010000
1010000101010000000010000
0001100101010000000010000
0110000011010000000010000
1001000011010000000010000
0110011000001000000010000
1001011000001000000010000
0101010100001000000010000
1000110100001000000010000
0011001100001000000010000
0100101100001000000010000
0011010010001000000010000
0100110010001000000010000
1100001010001000000010000
0010101010001000000010000
1010000110001000000010000
0001100110001000000010000
1100010001001000000010000
0010110001001000000010000
1010001001001000000010000
0001101001001000000010000
0110000101001000000010000
1001000101001000000010000
0101000011001000000010000
1000100011001000000010000
0000011010011000000010000
0000010101011000000010000
0000000110111000000010000
0000001001111000000010000
0101011000000100000010000
1000111000000100000010000
0011010100000100000010000
0100110100000100000010000
1100001100000100000010000
0010101100000100000010000
1100010010000100000010000
0010110010000100000010000
1010001010000100000010000
0001101010000100000010000
0110000110000100000010000
1001000110000100000010000
1010010001000100000010000
0001110001000100000010000
0110001001000100000010000
1001001001000100000010000
0101000101000100000010000
1000100101000100000010000
0011000011000100000010000
0100100011000100000010000
0000010110010100000010000
0000011001010100000010000
0000001100110100000010000
0000000011110100000010000
0000011100001100000010000
0000010011001100000010000
0000001010101100000010000
0000000101101100000010000
0001000000111100000010000
0011011000000010000010000
0100111000000010000010000
1100010100000010000010000
0010110100000010000010000
1010001100000010000010000
0001101100000010000010000
1010010010000010000010000
0001110010000010000010000
0110001010000010000010000
1001001010000010000010000
0101000110000010000010000
1000100110000010000010000
0110010001000010000010000
1001010001000010000010000
0101001001000010000010000
1000101001000010000010000
0011000101000010000010000
0100100101000010000010000
1100000011000010000010000
0010100011000010000010000
0000011100010010000010000
0000010011010010000010000
0000001010110010000010000
0000000101110010000010000
0000010110001010000010000
0000011001001010000010000
0000001100101010000010000
0000000011101010000010000
0100000000111010000010000
0000011010000110000010000
0000010101000110000010000
0000000110100110000010000
0000001001100110000010000
0000100000110110000010000
0010000000101110000010000
1000000000011110000010000
0000001111000001000010000
0011010000100001000010000
0100110000100001000010000
1000000110100001000010000
1000001001100001000010000
0100011000010001000010000
1010000010010001000010000
0001100010010001000010000
0100000101010001000010000
1100000000110001000010000
0010100000110001000010000
0001000001110001000010000
0101001000001001000010000
1000101000001001000010000
0010010100001001000010000
0010000011001001000010000
1010000000101001000010000
0001100000101001000010000
0100000010101001000010000
0110000000011001000010000
1001000000011001000010000
0000100100011001000010000
0001001100000101000010000
0001010010000101000010000
1100000001000101000010000
0010100001000101000010000
0110000000100101000010000
1001000000100101000010000
0000100100100101000010000
0101000000010101000010000
1000100000010101000010000
0010001000010101000010000
0011000000001101000010000
0100100000001101000010000
1000010000001101000010000
0110000100000011000010000
1001000100000011000010000
0000101010000011000010000
0000110001000011000010000
0101000000100011000010000
1000100000100011000010000
0010001000100011000010000
0011000000010011000010000
0100100000010011000010000
1000010000010011000010000
1100000000001011000010000
0010100000001011000010000
0001000001001011000010000
1010000000000111000010000
0001100000000111000010000
0100000010000111000010000
0000011101000000100010000
0101000100100000100010000
1000100100100000100010000
0010001010100000100010000
0010010001100000100010000
1100010000010000100010000
0010110000010000100010000
0001000110010000100010000
0001001001010000100010000
0011000000110000100010000
0100100000110000100010000
1000001000110000100010000
0000111000001000100010000
0110000010001000100010000
1001000010001000100010000
0000100101001000100010000
1100000000101000100010000
0010100000101000100010000
0001010000101000100010000
1010000000011000100010000
0001100000011000100010000
0100000001011000100010000
0011001000000100100010000
0100101000000100100010000
1000010100000100100010000
1000000011000100100010000
1010000000100100100010000
0001100000100100100010000
0100000001100100100010000
0110000000010100100010000
1001000000010100100010000
0000100010010100100010000
0101000000001100100010000
1000100000001100100010000
0010000100001100100010000
0100001100000010100010000
0100010010000010100010000
1010000001000010100010000
0001100001000010100010000
0110000000100010100010000
1001000000100010100010000
0000100010100010100010000
0101000000010010100010000
1000100000010010100010000
0010000100010010100010000
0011000000001010100010000
0100100000001010100010000
1000001000001010100010000
1100000000000110100010000
0010100000000110100010000
0001010000000110100010000
1000011000000001100010000
0100010100000001100010000
0010001100000001100010000
0010010010000001100010000
0001001010000001100010000
0000100110000001100010000
0001010001000001100010000
0000101001000001100010000
1000000101000001100010000
0100000011000001100010000
0100001000100001100010000
0010000001010001100010000
0000010000110001100010000
0001000100001001100010000
0000000001101001100010000
0000000010011001100010000
0000110000000101100010000
0000000010100101100010000
0000000100010101100010000
0000001000001101100010000
1000000010000011100010000
0000000100100011100010000
0000001000010011100010000
0000010000001011100010000
0000000001000111100010000
0000010111000000010010000
0000101100100000010010000
0000110010100000010010000
0110000001100000010010000
1001000001100000010010000
0011000100010000010010000
0100100100010000010010000
1000001010010000010010000
1000010001010000010010000
0101000000110000010010000
1000100000110000010010000
0010000010110000010010000
1010010000001000010010000
0001110000001000010010000
0100000110001000010010000
0100001001001000010010000
0011000000101000010010000
0100100000101000010010000
1000000100101000010010000
1100000000011000010010000
0010100000011000010010000
0001001000011000010010000
0010011000000100010010000
0101000010000100010010000
1000100010000100010010000
0010000101000100010010000
1100000000100100010010000
0010100000100100010010000
0001001000100100010010000
1010000000010100010010000
0001100000010100010010000
0100010000010100010010000
0110000000001100010010000
1001000000001100010010000
0000100001001100010010000
1100001000000010010010000
0010101000000010010010000
0001010100000010010010000
0001000011000010010010000
1010000000100010010010000
0001100000100010010010000
0100010000100010010010000
0110000000010010010010000
1001000000010010010010000
0000100001010010010010000
0101000000001010010010000
1000100000001010010010000
0010000010001010010010000
0011000000000110010010000
0100100000000110010010000
1000000100000110010010000
0000111000000001010010000
1000010100000001010010000
0100001100000001010010000
0100010010000001010010000
0010001010000001010010000
0001000110000001010010000
0010010001000001010010000
0001001001000001010010000
0000100101000001010010000
1000000011000001010010000
0010000100100001010010000
0001010000010001010010000
0000001000110001010010000
0000100010001001010010000
0000010000101001010010000
0000000001011001010010000
1000001000000101010010000
0000000001100101010010000
0000000010010101010010000
0000000100001101010010000
0100000001000011010010000
0000000010100011010010000
0000000100010011010010000
0000001000001011010010000
0000010000000111010010000
1011000000000000110010000
1100100000000000110010000
0001011000000000110010000
0000110100000000110010000
1000001100000000110010000
1000010010000000110010000
0100001010000000110010000
0010000110000000110010000
0100010001000000110010000
0010001001000000110010000
0001000101000000110010000
0000100011000000110010000
0001000010100000110010000
0000101000010000110010000
0000000100110000110010000
1000000001001000110010000
0000001000101000110010000
0000010000011000110010000
0100000100000100110010000
0000010000100100110010000
0000000001010100110010000
0000000010001100110010000
0010010000000010110010000
0000000001100010110010000
0000000010010010110010000
0000000100001010110010000
0000001000000110110010000
0101000000000001110010000
0010100000000001110010000
0000011110000000001010000
1010001000100000001010000
0001101000100000001010000
0100010100100000001010000
0100000011100000001010000
0010001100010000001010000
0010010010010000001010000
0101000001010000001010000
1000100001010000001010000
0110000000110000001010000
1001000000110000001010000
0000110000110000001010000
1100000100001000001010000
0010100100001000001010000
0001001010001000001010000
0001010001001000001010000
0101000000101000001010000
1000100000101000001010000
0010000001101000001010000
0011000000011000001010000
0100100000011000001010000
1000000010011000001010000
0110010000000100001010000
1001010000000100001010000
0000100110000100001010000
0000101001000100001010000
0011000000100100001010000
0100100000100100001010000
1000000010100100001010000
1100000000010100001010000
0010100000010100001010000
0001000100010100001010000
1010000000001100001010000
0001100000001100001010000
0100001000001100001010000
1000011000000010001010000
0011000010000010001010000
0100100010000010001010000
1000000101000010001010000
1100000000100010001010000
0010100000100010001010000
0001000100100010001010000
1010000000010010001010000
0001100000010010001010000
0100001000010010001010000
0110000000001010001010000
1001000000001010001010000
0000110000001010001010000
0101000000000110001010000
1000100000000110001010000
0010000001000110001010000
0001011000000001001010000
0000110100000001001010000
1000001100000001001010000
1000010010000001001010000
0100001010000001001010000
0010000110000001001010000
0100010001000001001010000
0010001001000001001010000
0001000101000001001010000
0000100011000001001010000
0001000010100001001010000
0000101000010001001010000
0000000100110001001010000
1000000001001001001010000
0000001000101001001010000
0000010000011001001010000
0100000100000101001010000
0000010000100101001010000
0000000001010101001010000
0000000010001101001010000
0010010000000011001010000
0000000001100011001010000
0000000010010011001010000
0000000100001011001010000
0000001000000111001010000
1110000000000000101010000
1001100000000000101010000
0010011000000000101010000
0001010100000000101010000
0000101100000000101010000
0000110010000000101010000
1000001010000000101010000
0100000110000000101010000
1000010001000000101010000
0100001001000000101010000
0010000101000000101010000
0001000011000000101010000
0000100001100000101010000
1000000100010000101010000
0000000010110000101010000
0100010000001000101010000
0000000100101000101010000
0000001000011000101010000
0010000010000100101010000
0000001000100100101010000
0000010000010100101010000
0000000001001100101010000
0001001000000010101010000
0000010000100010101010000
0000000001010010101010000
0000000010001010101010000
0000000100000110101010000
0011000000000001101010000
0100100000000001101010000
1101000000000000011010000
1010100000000000011010000
0100011000000000011010000
0010010100000000011010000
0001001100000000011010000
0001010010000000011010000
0000101010000000011010000
1000000110000000011010000
0000110001000000011010000
1000001001000000011010000
0100000101000000011010000
0010000011000000011010000
1000010000100000011010000
0100000010010000011010000
0000000001110000011010000
0010001000001000011010000
0000000010101000011010000
0000000100011000011010000
0001000001000100011010000
0000000100100100011010000
0000001000010100011010000
0000010000001100011010000
0000100100000010011010000
0000001000100010011010000
0000010000010010011010000
0000000001001010011010000
0000000010000110011010000
0110000000000001011010000
0001100000000001011010000
0000000000000101111010000
0000011011000000000110000
0001011000100000000110000
1100000010100000000110000
0010100010100000000110000
0001000101100000000110000
0110001000010000000110000
1001001000010000000110000
0000110100010000000110000
0000100011010000000110000
1010000000110000000110000
0001100000110000000110000
0100000100110000000110000
1000001100001000000110000
1000010010001000000110000
0011000001001000000110000
0100100001001000000110000
0110000000101000000110000
1001000000101000000110000
0000101000101000000110000
0101000000011000000110000
1000100000011000000110000
0010010000011000000110000
1010000100000100000110000
0001100100000100000110000
0100001010000100000110000
0100010001000100000110000
0101000000100100000110000
1000100000100100000110000
0010010000100100000110000
0011000000010100000110000
0100100000010100000110000
1000000001010100000110000
1100000000001100000110000
0010100000001100000110000
0001000010001100000110000
0101010000000010000110000
1000110000000010000110000
0010000110000010000110000
0010001001000010000110000
0011000000100010000110000
0100100000100010000110000
1000000001100010000110000
1100000000010010000110000
0010100000010010000110000
0001000010010010000110000
1010000000001010000110000
0001100000001010000110000
0100000100001010000110000
0110000000000110000110000
1001000000000110000110000
0000101000000110000110000
0010011000000001000110000
0001010100000001000110000
0000101100000001000110000
0000110010000001000110000
1000001010000001000110000
0100000110000001000110000
1000010001000001000110000
0100001001000001000110000
0010000101000001000110000
0001000011000001000110000
0000100001100001000110000
1000000100010001000110000
0000000010110001000110000
0100010000001001000110000
0000000100101001000110000
0000001000011001000110000
0010000010000101000110000
0000001000100101000110000
0000010000010101000110000
0000000001001101000110000
0001001000000011000110000
0000010000100011000110000
0000000001010011000110000
0000000010001011000110000
0000000100000111000110000
1101000000000000100110000
1010100000000000100110000
0100011000000000100110000
0010010100000000100110000
0001001100000000100110000
0001010010000000100110000
0000101010000000100110000
1000000110000000100110000
0000110001000000100110000
1000001001000000100110000
0100000101000000100110000
0010000011000000100110000
1000010000100000100110000
0100000010010000100110000
0000000001110000100110000
0010001000001000100110000
0000000010101000100110000
0000000100011000100110000
0001000001000100100110000
0000000100100100100110000
0000001000010100100110000
0000010000001100100110000
0000100100000010100110000
0000001000100010100110000
0000010000010010100110000
0000000001001010100110000
0000000010000110100110000
0110000000000001100110000
0001100000000001100110000
1110000000000000010110000
1001100000000000010110000
1000011000000000010110000
0100010100000000010110000
0010001100000000010110000
0010010010000000010110000
0001001010000000010110000
0000100110000000010110000
0001010001000000010110000
0000101001000000010110000
1000000101000000010110000
0100000011000000010110000
0100001000100000010110000
0010000001010000010110000
0000010000110000010110000
0001000100001000010110000
0000000001101000010110000
0000000010011000010110000
0000110000000100010110000
0000000010100100010110000
0000000100010100010110000
0000001000001100010110000
1000000010000010010110000
0000000100100010010110000
0000001000010010010110000
0000010000001010010110000
0000000001000110010110000
0011000000000001010110000
0100100000000001010110000
0000000000010001110110000
1011000000000000001110000
1100100000000000001110000
0000111000000000001110000
1000010100000000001110000
0100001100000000001110000
0100010010000000001110000
0010001010000000001110000
0001000110000000001110000
0010010001000000001110000
0001001001000000001110000
0000100101000000001110000
1000000011000000001110000
0010000100100000001110000
0001010000010000001110000
0000001000110000001110000
0000100010001000001110000
0000010000101000001110000
0000000001011000001110000
1000001000000100001110000
0000000001100100001110000
0000000010010100001110000
0000000100001100001110000
0100000001000010001110000
0000000010100010001110000
0000000100010010001110000
0000001000001010001110000
0000010000000110001110000
0101000000000001001110000
0010100000000001001110000
0000000000000011101110000
0000000000001001011110000
0000000000100000111110000
0001010110000000000011000
0010001110000000000011000
0010010101000000000011000
0000101101000000000011000
0000110011000000000011000
0001001011000000000011000
1000010000110000000011000
0100001000110000000011000
0010000100110000000011000
0001000010110000000011000
0000100001110000000011000
1011000000001000000011000
0110100000001000000011000
0000110000101000000011000
1000001000101000000011000
0100000100101000000011000
0010000010101000000011000
0001000001101000000011000
0001010000011000000011000
0000101000011000000011000
1000000100011000000011000
0100000010011000000011000
0010000001011000000011000
0111000000000100000011000
1001100000000100000011000
0001010000100100000011000
0000101000100100000011000
1000000100100100000011000
0100000010100100000011000
0010000001100100000011000
0010010000010100000011000
0001001000010100000011000
0000100100010100000011000
1000000010010100000011000
0100000001010100000011000
0100010000001100000011000
0010001000001100000011000
0001000100001100000011000
0000100010001100000011000
1000000001001100000011000
1010100000000010000011000
0101100000000010000011000
0010010000100010000011000
0001001000100010000011000
0000100100100010000011000
1000000010100010000011000
0100000001100010000011000
0100010000010010000011000
0010001000010010000011000
0001000100010010000011000
0000100010010010000011000
1000000001010010000011000
1000010000001010000011000
0100001000001010000011000
0010000100001010000011000
0001000010001010000011000
0000100001001010000011000
0000110000000110000011000
1000001000000110000011000
0100000100000110000011000
0010000010000110000011000
0001000001000110000011000
1100010000000001000011000
0010110000000001000011000
0011001000000001000011000
0100101000000001000011000
0101000100000001000011000
1000100100000001000011000
0110000010000001000011000
1001000010000001000011000
1010000001000001000011000
0001100001000001000011000
0000011000100001000011000
0000100010100001000011000
0000000101100001000011000
1000001000010001000011000
0000010100010001000011000
0000000011010001000011000
0000001100001001000011000
0000010010001001000011000
0100000001001001000011000
0010000100000101000011000
0000001010000101000011000
0000010001000101000011000
0001010000000011000011000
0000000110000011000011000
0000001001000011000011000
1010010000000000100011000
0001110000000000100011000
1100001000000000100011000
0010101000000000100011000
0011000100000000100011000
0100100100000000100011000
0101000010000000100011000
1000100010000000100011000
0110000001000000100011000
1001000001000000100011000
0100010000100000100011000
0000000110100000100011000
0000001001100000100011000
0000011000010000100011000
0010000010010000100011000
0000000101010000100011000
0001001000001000100011000
0000010100001000100011000
0000000011001000100011000
0000001100000100100011000
0000010010000100100011000
0000100001000100100011000
1000000100000010100011000
0000001010000010100011000
0000010001000010100011000
1000000000100001100011000
0100000000010001100011000
0010000000001001100011000
0001000000000101100011000
0000100000000011100011000
0110010000000000010011000
1001010000000000010011000
1010001000000000010011000
0001101000000000010011000
1100000100000000010011000
0010100100000000010011000
0011000010000000010011000
0100100010000000010011000
0101000001000000010011000
1000100001000000010011000
0001000100100000010011000
0000001010100000010011000
0000010001100000010011000
0000110000010000010011000
0000000110010000010011000
0000001001010000010011000
0000011000001000010011000
1000000010001000010011000
0000000101001000010011000
0100001000000100010011000
0000010100000100010011000
0000000011000100010011000
0000000000011100010011000
0000001100000010010011000
0000010010000010010011000
0010000001000010010011000
0000000000101010010011000
0100000000100001010011000
0010000000010001010011000
0001000000001001010011000
0000100000000101010011000
1000000000000011010011000
0010000000100000110011000
0001000000010000110011000
0000100000001000110011000
1000000000000100110011000
0100000000000010110011000
0101010000000000001011000
1000110000000000001011000
0110001000000000001011000
1001001000000000001011000
1010000100000000001011000
0001100100000000001011000
1100000010000000001011000
0010100010000000001011000
0011000001000000001011000
0100100001000000001011000
0000001100100000001011000
0000010010100000001011000
1000000001100000001011000
0100000100010000001011000
0000001010010000001011000
0000010001010000001011000
0010010000001000001011000
0000000110001000001011000
0000001001001000001011000
0000011000000100001011000
0001000010000100001011000
0000000101000100001011000
0000000000101100001011000
0000101000000010001011000
0000010100000010001011000
0000000011000010001011000
0000000000010110001011000
0010000000100001001011000
0001000000010001001011000
0000100000001001001011000
1000000000000101001011000
0100000000000011001011000
0001000000100000101011000
0000100000010000101011000
1000000000001000101011000
0100000000000100101011000
0010000000000010101011000
0000100000100000011011000
1000000000010000011011000
0100000000001000011011000
0010000000000100011011000
0001000000000010011011000
0000000100000001011011000
0000000010000000111011000
0011010000000000000111000
0100110000000000000111000
0101001000000000000111000
1000101000000000000111000
0110000100000000000111000
1001000100000000000111000
1010000010000000000111000
0001100010000000000111000
1100000001000000000111000
0010100001000000000111000
0010001000100000000111000
0000010100100000000111000
0000000011100000000111000
0000001100010000000111000
0000010010010000000111000
0001000001010000000111000
0000100100001000000111000
0000001010001000000111000
0000010001001000000111000
1000010000000100000111000
0000000110000100000111000
0000001001000100000111000
0000011000000010000111000
0100000010000010000111000
0000000101000010000111000
0000000000011010000111000
0000000000100110000111000
0001000000100001000111000
0000100000010001000111000
1000000000001001000111000
0100000000000101000111000
0010000000000011000111000
0000100000100000100111000
1000000000010000100111000
0100000000001000100111000
0010000000000100100111000
0001000000000010100111000
1000000000100000010111000
0100000000010000010111000
0010000000001000010111000
0001000000000100010111000
0000100000000010010111000
0000000001000001010111000
0000000100000000110111000
0100000000100000001111000
0010000000010000001111000
0001000000001000001111000
0000100000000100001111000
1000000000000010001111000
0000000010000001001111000
0000000001000000101111000
0100011010000000000010100
0001001110000000000010100
0000111001000000000010100
0100001101000000000010100
0001010011000000000010100
0000100111000000000010100
0111000000010000000010100
1100100000010000000010100
0100010000110000000010100
0010001000110000000010100
0001000100110000000010100
0000100010110000000010100
1000000001110000000010100
1000010000101000000010100
0100001000101000000010100
0010000100101000000010100
0001000010101000000010100
0000100001101000000010100
0000110000011000000010100
1000001000011000000010100
0100000100011000000010100
0010000010011000000010100
0001000001011000000010100
1101000000000100000010100
0011100000000100000010100
0000110000100100000010100
1000001000100100000010100
0100000100100100000010100
0010000010100100000010100
0001000001100100000010100
0001010000010100000010100
0000101000010100000010100
1000000100010100000010100
0100000010010100000010100
0010000001010100000010100
0010010000001100000010100
0001001000001100000010100
0000100100001100000010100
1000000010001100000010100
0100000001001100000010100
0110100000000010000010100
1001100000000010000010100
0001010000100010000010100
0000101000100010000010100
1000000100100010000010100
0100000010100010000010100
0010000001100010000010100
0010010000010010000010100
0001001000010010000010100
0000100100010010000010100
1000000010010010000010100
0100000001010010000010100
0100010000001010000010100
0010001000001010000010100
0001000100001010000010100
0000100010001010000010100
1000000001001010000010100
1000010000000110000010100
0100001000000110000010100
0010000100000110000010100
0001000010000110000010100
0000100001000110000010100
1010010000000001000010100
0001110000000001000010100
1100001000000001000010100
0010101000000001000010100
0011000100000001000010100
0100100100000001000010100
0101000010000001000010100
1000100010000001000010100
0110000001000001000010100
1001000001000001000010100
0001001000100001000010100
0000010100100001000010100
0000000011100001000010100
0000001100010001000010100
0000010010010001000010100
0000100001010001000010100
1000000100001001000010100
0000001010001001000010100
0000010001001001000010100
0100010000000101000010100
0000000110000101000010100
0000001001000101000010100
0000011000000011000010100
0010000010000011000010100
0000000101000011000010100
0110010000000000100010100
1001010000000000100010100
1010001000000000100010100
0001101000000000100010100
1100000100000000100010100
0010100100000000100010100
0011000010000000100010100
0100100010000000100010100
0101000001000000100010100
1000100001000000100010100
0000011000100000100010100
1000000010100000100010100
0000000101100000100010100
0100001000010000100010100
0000010100010000100010100
0000000011010000100010100
0000001100001000100010100
0000010010001000100010100
0010000001001000100010100
0001000100000100100010100
0000001010000100100010100
0000010001000100100010100
0000000000110100100010100
0000110000000010100010100
0000000110000010100010100
0000001001000010100010100
0000000000011010100010100
0000100000100001100010100
1000000000010001100010100
0100000000001001100010100
0010000000000101100010100
0001000000000011100010100
0101010000000000010010100
1000110000000000010010100
0110001000000000010010100
1001001000000000010010100
1010000100000000010010100
0001100100000000010010100
1100000010000000010010100
0010100010000000010010100
0011000001000000010010100
0100100001000000010010100
0010010000100000010010100
0000000110100000010010100
0000001001100000010010100
0000011000010000010010100
0001000010010000010010100
0000000101010000010010100
0000101000001000010010100
0000010100001000010010100
0000000011001000010010100
0000001100000100010010100
0000010010000100010010100
1000000001000100010010100
0100000100000010010010100
0000001010000010010010100
0000010001000010010010100
1000000000100001010010100
0100000000010001010010100
0010000000001001010010100
0001000000000101010010100
0000100000000011010010100
0100000000100000110010100
0010000000010000110010100
0001000000001000110010100
0000100000000100110010100
1000000000000010110010100
0011010000000000001010100
0100110000000000001010100
0101001000000000001010100
1000101000000000001010100
0110000100000000001010100
1001000100000000001010100
1010000010000000001010100
0001100010000000001010100
1100000001000000001010100
0010100001000000001010100
0000100100100000001010100
0000001010100000001010100
0000010001100000001010100
1000010000010000001010100
0000000110010000001010100
0000001001010000001010100
0000011000001000001010100
0100000010001000001010100
0000000101001000001010100
0010001000000100001010100
0000010100000100001010100
0000000011000100001010100
0000000000011100001010100
0000001100000010001010100
0000010010000010001010100
0001000001000010001010100
0000000000100110001010100
0100000000100001001010100
0010000000010001001010100
0001000000001001001010100
0000100000000101001010100
1000000000000011001010100
0010000000100000101010100
0001000000010000101010100
0000100000001000101010100
1000000000000100101010100
0100000000000010101010100
0000000010000001101010100
0001000000100000011010100
0000100000010000011010100
1000000000001000011010100
0100000000000100011010100
0010000000000010011010100
0000001000000000111010100
1100010000000000000110100
0010110000000000000110100
0011001000000000000110100
0100101000000000000110100
0101000100000000000110100
1000100100000000000110100
0110000010000000000110100
1001000010000000000110100
1010000001000000000110100
0001100001000000000110100
0000001100100000000110100
0000010010100000000110100
0100000001100000000110100
0010000100010000000110100
0000001010010000000110100
0000010001010000000110100
0001010000001000000110100
0000000110001000000110100
0000001001001000000110100
0000011000000100000110100
0000100010000100000110100
0000000101000100000110100
1000001000000010000110100
0000010100000010000110100
0000000011000010000110100
0000000000110010000110100
0000000000001110000110100
0010000000100001000110100
0001000000010001000110100
0000100000001001000110100
1000000000000101000110100
0100000000000011000110100
0001000000100000100110100
0000100000010000100110100
1000000000001000100110100
0100000000000100100110100
0010000000000010100110100
0000001000000001100110100
0000100000100000010110100
1000000000010000010110100
0100000000001000010110100
0010000000000100010110100
0001000000000010010110100
0000000001000000110110100
1000000000100000001110100
0100000000010000001110100
0010000000001000001110100
0001000000000100001110100
0000100000000010001110100
0000000001000001001110100
0000000010000000011110100
1110000000000000000011100
0000011100000000000011100
0010010010000000000011100
1000001010000000000011100
0100000110000000000011100
0100010001000000000011100
0010001001000000000011100
1000000101000000000011100
0011000000100000000011100
0100100000100000000011100
1001000000010000000011100
0010100000010000000011100
0101000000001000000011100
1000100000001000000011100
0000000000111000000011100
0000000000010101000011100
0000000000001011000011100
0000000000001100100011100
0000000000100010100011100
0000000000100100010011100
0000000000010010010011100
0000000000000001110011100
0000001000000001001011100
0000000100000000101011100
0000010000000000011011100
0000000100000001000111100
0000010000000000100111100
0000001000000000010111100
1101000000000000000011010
0100010100000000000011010
0001001100000000000011010
0000011010000000000011010
1000000110000000000011010
0001010001000000000011010
1000001001000000000011010
0100000011000000000011010
0110000000100000000011010
0001100000100000000011010
0011000000010000000011010
1000100000010000000011010
1010000000000100000011010
0100100000000100000011010
0000000000110100000011010
0000000000001101000011010
0000000000010011000011010
0000000000101000100011010
0000000000000110100011010
0000000010000001010011010
0000010000000000110011010
0000000000011000001011010
0000000000100010001011010
0000000000000001101011010
0000001000000000011011010
0000001000000001000111010
0000000010000000100111010
0000010000000000001111010
0000000010100000000011110
0000000100010000000011110
0000001000001000000011110
0000010000000100000011110
0000000001000010000011110
0001000000000001000011110
0010000000000000100011110
0100000000000000010011110
1000000000000000001011110
0000100000000000000111110


==> anc/reps/A29_4_5_4491_reps.txt <==
11110000010000000000000000000
01001011010000000000000000000
10001010110000000000000000000
00100110011000000000000000000
10001001011000000000000000000
00101000111000000000000000000
10000100111000000000000000000
00011110000010000000000000000
10110001000010000000000000000
11001001000010000000000000000
01010100010010000000000000000
01000010110010000000000000000
10011000001010000000000000000
01100100001010000000000000000
00010011001010000000000000000
00001001101010000000000000000
00110000011010000000000000000
00101100000110000000000000000
00100010100110000000000000000
10000100010110000000000000000
00001010010110000000000000000
00010000110110000000000000000
01001000001110000000000000000
01010001000011000000000000000
00100101000011000000000000000
00110000100011000000000000000
10000100100011000000000000000
00101000010011000000000000000
01000010001011000000000000000
10000010000111000000000000000
00010000010011100000000000000
01010110000000010000000000000
01011001000000010000000000000
10000011100000010000000000000
10100001010000010000000000000
00010101010000010000000000000
10100010001000010000000000000
00011010001000010000000000000
01000000111000010000000000000
10011000000100010000000000000
00110100000100010000000000000
01000011000100010000000000000
10100000100100010000000000000
00000110010100010000000000000
00001001001100010000000000000
10000000011100010000000000000
10101000000010010000000000000
00001010100010010000000000000
11000000001010010000000000000
00001100001010010000000000000
00000001011010010000000000000
01100000000110010000000000000
00000001100110010000000000000
11000010000001010000000000000
01100001000001010000000000000
00010011000001010000000000000
00001100100001010000000000000
00011000010001010000000000000
00000001110001010000000000000
00010100001001010000000000000
00000010101001010000000000000
00000110000011010000000000000
01000000010011010000000000000
10100100000000110000000000000
00000101100000110000000000000
01100000010000110000000000000
00001100010000110000000000000
00000010011000110000000000000
11000000000100110000000000000
00000010100100110000000000000
00100010000010110000000000000
10000001000010110000000000000
00010000100010110000000000000
00001001000001110000000000000
01000000001001110000000000000
01001010000000011000000000000
00100110000000011000000000000
00110000100000011000000000000
01000100100000011000000000000
10000000110000011000000000000
01010000001000011000000000000
00101000001000011000000000000
10000001001000011000000000000
10000010000100011000000000000
00000101000010011000000000000
00001000010010011000000000000
00010000000110011000000000000
10001000000001011000000000000
10010000000000111000000000000
00000010000010011100000000000
11100010000000000010000000000
10011000100000000010000000000
00110100100000000010000000000
01011000010000000010000000000
00101100010000000010000000000
10010010010000000010000000000
00100010110000000010000000000
01000001110000000010000000000
01010100001000000010000000000
10001100001000000010000000000
01000010101000000010000000000
10000001101000000010000000000
00010000111000000010000000000
10001010000100000010000000000
00100101000100000010000000000
00010011000100000010000000000
01010000100100000010000000000
00001100100100000010000000000
10000000110100000010000000000
00100000101100000010000000000
00010101000010000010000000000
11000000100010000010000000000
00000011100010000010000000000
00100001010010000010000000000
00000110001010000010000000000
01000001001010000010000000000
00011000000110000010000000000
10000001000110000010000000000
00000000011110000010000000000
00110010000001000010000000000
01001010000001000010000000000
10000110000001000010000000000
10010001000001000010000000000
00101001000001000010000000000
01000101000001000010000000000
11000000010001000010000000000
00000100110001000010000000000
01100000001001000010000000000
00000010010101000010000000000
00000001001101000010000000000
10000000001011000010000000000
00100000000111000010000000000
00011010000000100010000000000
11000001000000100010000000000
00110001000000100010000000000
00001101000000100010000000000
01100000100000100010000000000
01000010010000100010000000000
10000010001000100010000000000
00010100000100100010000000000
00100010000100100010000000000
00000001010100100010000000000
10001000000010100010000000000
00100100000010100010000000000
00000001100001100010000000000
00100000010001100010000000000
10000000000101100010000000000
00000010000011100010000000000
11001000000000010010000000000
01100100000000010010000000000
00011100000000010010000000000
00101010000000010010000000000
10000101000000010010000000000
00000110100000010010000000000
00001001100000010010000000000
00110000001000010010000000000
00001000010100010010000000000
00000100001100010010000000000
00010010000010010010000000000
10000000010010010010000000000
00000000101010010010000000000
10100000000001010010000000000
00010000100001010010000000000
01000000000101010010000000000
00001000000011010010000000000
00000000110000110010000000000
00000001001000110010000000000
01000000000010110010000000000
00000100000001110010000000000
01110000000000001010000000000
10101000000000001010000000000
00001010100000001010000000000
00010001100000001010000000000
00000110010000001010000000000
00000011001000001010000000000
00001000011000001010000000000
01001000000100001010000000000
00010000001100001010000000000
10000100000010001010000000000
00100010000010001010000000000
00001001000010001010000000000
00000000110010001010000000000
10000000100001001010000000000
00010000000011001010000000000
00010000010000101010000000000
01000000001000101010000000000
00000000100100101010000000000
00001000000001101010000000000
01000001000000011010000000000
00100000000100011010000000000
00000000001001011010000000000
00000010000000111010000000000
11010000000000000110000000000
10100100000000000110000000000
01001001000000000110000000000
00010010100000000110000000000
00000101100000000110000000000
00000011010000000110000000000
00101000001000000110000000000
00000100011000000110000000000
01000100000100000110000000000
00010000010100000110000000000
01000000010010000110000000000
00010000001010000110000000000
00000000100110000110000000000
00000100000011000110000000000
00000110000000100110000000000
00000000101000100110000000000
00001000000100100110000000000
00010000000001100110000000000
01000010000000010110000000000
10000000000100010110000000000
00000001000010010110000000000
00000000010001010110000000000
00001100000000001110000000000
00100000010000001110000000000
10000000001000001110000000000
01000000000001001110000000000
00000001000000101110000000000
00010000000000011110000000000
01010010000000000011000000000
00100110000000000011000000000
00101000100000000011000000000
01000100100000000011000000000
10001000010000000011000000000
00000101001000000011000000000
10010000000100000011000000000
00110000000010000011000000000
01001000000010000011000000000
00010000001001000011000000000
00000000100011000011000000000
00000011000000100011000000000
00001000001000100011000000000
10000000100000010011000000000
00000001010000010011000000000
01000000001000010011000000000
00000000000100110011000000000
10000010000000001011000000000
00100000001000001011000000000
00000001000100001011000000000
00000000010001001011000000000
00000100000000011011000000000
00011000000000000111000000000
10000000000010000111000000000
00000000000101000111000000000
00000000010000100111000000000
00000010000010000011100000000
00010000000000010011100000000
10011100000000000000010000000
00110011000000000000010000000
00100110100000000000010000000
01100001010000000000010000000
00011001010000000000010000000
10000101010000000000010000000
10100000110000000000010000000
01010000110000000000010000000
00001100110000000000010000000
00000011110000000000010000000
01100010001000000000010000000
00001110001000000000010000000
10100001001000000000010000000
00010101001000000000010000000
01001000011000000000010000000
10100010000100000000010000000
00011010000100000000010000000
01001001000100000000010000000
01100000100100000000010000000
00010100100100000000010000000
10001000010100000000010000000
00000001101100000000010000000
00000010011100000000010000000
01101000000010000000010000000
10100100000010000000010000000
10010010000010000000010000000
00001011000010000000010000000
00000101100010000000010000000
10000000101010000000010000000
11000000000110000000010000000
00000100001110000000010000000
01110000000001000000010000000
10101000000001000000010000000
00001010100001000000010000000
00010001100001000000010000000
00000110010001000000010000000
11000000001001000000010000000
00000101000101000000010000000
00010000001101000000010000000
00100010000011000000010000000
00000001001011000000010000000
00000000100111000000010000000
11000010000000100000010000000
00101010000000100000010000000
10010001000000100000010000000
01000100100000100000010000000
00100001100000100000010000000
00001001001000100000010000000
00000100011000100000010000000
00001000100100100000010000000
00010000010100100000010000000
00110000000010100000010000000
00000001010010100000010000000
00000010000110100000010000000
00100100000001100000010000000
00000000110001100000010000000
00000010001001100000010000000
11100000000000010000010000000
00111000000000010000010000000
01000010100000010000010000000
10000010010000010000010000000
10000100001000010000010000000
01000001001000010000010000000
00010000101000010000010000000
01000000010100010000010000000
01000100000010010000010000000
00010000010010010000010000000
00100000001010010000010000000
00001000000110010000010000000
01001000000001010000010000000
10000000100001010000010000000
00100000010001010000010000000
00000010000101010000010000000
01010000000000110000010000000
00000011000000110000010000000
00100000000100110000010000000
00000000000011110000010000000
01010010000000001000010000000
10000110000000001000010000000
10001001000000001000010000000
01000101000000001000010000000
10010000100000001000010000000
01001000100000001000010000000
00010100010000001000010000000
00100010010000001000010000000
00110000001000001000010000000
00001000001100001000010000000
00011000000010001000010000000
00100000100010001000010000000
00000000010110001000010000000
00001100000001001000010000000
00000000011001001000010000000
00001000010000101000010000000
10000000000010101000010000000
01000000000001101000010000000
00000001010000011000010000000
00000010001000011000010000000
00000000100100011000010000000
00010000000001011000010000000
00000100000000111000010000000
01011000000000000100010000000
00101100000000000100010000000
01000110000000000100010000000
10000011000000000100010000000
01000001100000000100010000000
10000000011000000100010000000
10000000100100000100010000000
01000000001100000100010000000
10001000000010000100010000000
00100000010010000100010000000
00000010001010000100010000000
10010000000001000100010000000
01000000010001000100010000000
00001000001001000100010000000
00100000000101000100010000000
10000100000000100100010000000
00000010100000100100010000000
00100000001000100100010000000
00000001000100100100010000000
01000000000010100100010000000
00010001000000010100010000000
00000100100000010100010000000
00001000010000010100010000000
01100000000000001100010000000
00000000110000001100010000000
00000001001000001100010000000
00000010000100001100010000000
00000100000010001100010000000
00010000000000101100010000000
10000000000000011100010000000
11000100000000000010010000000
00000111000000000010010000000
00011000001000000010010000000
00100000011000000010010000000
01000010000100000010010000000
00000100010100000010010000000
00001000100010000010010000000
00000010010010000010010000000
00010100000001000010010000000
00000001010001000010010000000
01000000000011000010010000000
10100000000000100010010000000
00010000100000100010010000000
00000000001010100010010000000
10010000000000010010010000000
00001000000000110010010000000
00100001000000001010010000000
01000000010000001010010000000
10000000000100001010010000000
00110000000000000110010000000
00000000100001000110010000000
00000000001000010110010000000
11001000000000000001010000000
00110100000000000001010000000
01000011000000000001010000000
10000010100000000001010000000
00001000101000000001010000000
10000001000100000001010000000
00000110000010000001010000000
00010010000001000001010000000
00100001000001000001010000000
00000000010011000001010000000
00000010010000100001010000000
00000000001100100001010000000
00000100000001010001010000000
10000000000000110001010000000
00101000000000001001010000000
00000001100000001001010000000
10000000001000001001010000000
01000000000100001001010000000
00000000000010011001010000000
00010000010000000101010000000
00000010000000010101010000000
00000000000001001101010000000
00010001000000000011010000000
00000000110000000011010000000
00000010001000000011010000000
00000000000110000011010000000
00001000000001000011010000000
00000100000000100011010000000
00100000000000010011010000000
01000000000000000111010000000
11010000000000000000110000000
00010010100000000000110000000
01000010010000000000110000000
10000010001000000000110000000
00010000011000000000110000000
00001100000100000000110000000
00100000010100000000110000000
00010100000010000000110000000
01000001000010000000110000000
00000000110010000000110000000
00001001000001000000110000000
10000000000011000000110000000
01100000000000100000110000000
00000101000000100000110000000
00000000000101100000110000000
00100100000000010000110000000
00001010000000010000110000000
10000001000000010000110000000
10000000010000001000110000000
01000000001000001000110000000
00100000000001001000110000000
00000000100000101000110000000
00000000101000000100110000000
00000100000001000100110000000
00001000000000100100110000000
00000000000100010100110000000
00101000000000000010110000000
00000001001000000010110000000
00000000100100000010110000000
00000000010000100010110000000
00000000000001010010110000000
00000010000000001010110000000
00000000000010000110110000000
00000100100000000001110000000
00000001010000000001110000000
00000010000100000001110000000
00001000000010000001110000000
00000000001001000001110000000
00010000000000100001110000000
00100000000000000101110000000
10000000000000000011110000000
10001010000000000000011000000
00100101000000000000011000000
00101000100000000000011000000
10000100100000000000011000000
00110000010000000000011000000
10010000001000000000011000000
00000000111000000000011000000
00000011000100000000011000000
00010001000010000000011000000
01000000010010000000011000000
01000000100001000000011000000
00001000010001000000011000000
00000100001001000000011000000
00010010000000100000011000000
01000000001000100000011000000
00000110000000010000011000000
00001001000000010000011000000
00010000000100010000011000000
00000000001010001000011000000
00000010000001001000011000000
00000000000100101000011000000
00100000000000011000011000000
11000000000000000100011000000
00000000000110000100011000000
00000001000001000100011000000
00000000010000100100011000000
01010000000000000010011000000
00100010000000000010011000000
10000001000000000010011000000
00000000000101000010011000000
00000000100000010010011000000
00001000000000001010011000000
00000100000000000110011000000
01000100000000000001011000000
10000000010000000001011000000
00100000000100000001011000000
00000000100010000001011000000
00000001000000100001011000000
00000000001000010001011000000
00010000000000001001011000000
00001000000000000101011000000
01001000000000000000111000000
00100000001000000000111000000
10000000000100000000111000000
00000010000010000000111000000
00000000010000010000111000000
00000100000000001000111000000
00010000000000000100111000000
00000010010000000000011100000
10000000000000010000011100000
00000000000010000010011100000
11000110000000000000000010000
10100100100000000000000010000
00010011100000000000000010000
10101000010000000000000010000
00011100010000000000000010000
00000111010000000000000010000
00110010001000000000000010000
10001010001000000000000010000
01010001001000000000000010000
00101001001000000000000010000
10010000101000000000000010000
01001000101000000000000010000
11010000000100000000000010000
01101000000100000000000010000
00001011000100000000000010000
10001000100100000000000010000
00000101100100000000000010000
01000010010100000000000010000
00100000110100000000000010000
00001100001100000000000010000
00010000011100000000000010000
11100000000010000000000010000
00110100000010000000000010000
01001100000010000000000010000
00101010000010000000000010000
01000011000010000000000010000
01010000100010000000000010000
00100001100010000000000010000
10010000010010000000000010000
10000100001010000000000010000
00000010101010000000000010000
01000000011010000000000010000
00000001010110000000000010000
00100000001110000000000010000
01010100000001000000000010000
10001100000001000000000010000
01000010100001000000000010000
10000001100001000000000010000
01001000010001000000000010000
00100010010001000000000010000
00010000110001000000000010000
00000110001001000000000010000
10000000011001000000000010000
01000000001101000000000010000
00001001000011000000000010000
00010000000111000000000010000
10010100000000100000000010000
00101100000000100000000010000
01001001000000100000000010000
10000011000000100000000010000
00100010100000100000000010000
00100000011000100000000010000
00110000000100100000000010000
10000000001100100000000010000
00010001000010100000000010000
00001000010010100000000010000
01100000000001100000000010000
00000001001001100000000010000
00001000000101100000000010000
10000000000011100000000010000
10010010000000010000000010000
11000001000000010000000010000
00001101000000010000000010000
01100000100000010000000010000
00010100100000010000000010000
00001000110000010000000010000
00100100001000010000000010000
00000011001000010000000010000
00010001000100010000000010000
00000000101100010000000010000
00000010010010010000000010000
00000100000110010000000010000
00110000000001010000000010000
00000100010001010000000010000
10000000000101010000000010000
00011000000000110000000010000
00000001010000110000000010000
00000000001010110000000010000
00000000100001110000000010000
01100010000000001000000010000
00001110000000001000000010000
10100001000000001000000010000
00010101000000001000000010000
00110000010000001000000010000
00001001010000001000000010000
00000001101000001000000010000
00000010011000001000000010000
00010010000100001000000010000
10000000100010001000000010000
00000100010010001000000010000
00001000000110001000000010000
00011000000001001000000010000
00000001000101001000000010000
00000000001011001000000010000
01000000100000101000000010000
10000000010000101000000010000
00000100000100101000000010000
00000010000001101000000010000
10000100000000011000000010000
01000000000001011000000010000
00100000000000111000000010000
10011000000000000100000010000
01100100000000000100000010000
01010010000000000100000010000
10000101000000000100000010000
00101000100000000100000010000
11000000010000000100000010000
00001010010000000100000010000
00000000111000000100000010000
10100000000100000100000010000
00010000100100000100000010000
00000010001100000100000010000
00000001001010000100000010000
01000001000001000100000010000
00000100000101000100000010000
00000000100011000100000010000
00100001000000100100000010000
00000100010000100100000010000
01000000000100100100000010000
00000010000010100100000010000
00000110000000010100000010000
00010000001000010100000010000
00001000000100010100000010000
01000000000010010100000010000
10000000000000110100000010000
00000100100000001100000010000
00001000001000001100000010000
00100000000010001100000010000
10000000000001001100000010000
00000000010000011100000010000
00111000000000000010000010000
00100011000000000010000010000
01000100010000000010000010000
10100000001000000010000010000
00000001011000000010000010000
10000100000100000010000010000
00000010100100000010000010000
10000010000010000010000010000
01000000000110000010000010000
00001000100001000010000010000
10000000100000100010000010000
00000100001000100010000010000
00010000010000010010000010000
00001000001000010010000010000
00000001000001010010000010000
11000000000000001010000010000
00000000010100001010000010000
00000000000010101010000010000
00000000100000011010000010000
00010001000000000110000010000
00000010000001000110000010000
00100000000000010110000010000
01011000000000000001000010000
01000001100000000001000010000
10000100010000000001000010000
00000010110000000001000010000
11000000001000000001000010000
00000100101000000001000010000
00100100000100000001000010000
00000001001100000001000010000
00100000010010000001000010000
10000000000110000001000010000
00101000000001000001000010000
10000010000001000001000010000
00000101000001000001000010000
00010000010000100001000010000
00000010000100100001000010000
10100000000000010001000010000
00000000010100010001000010000
00000000000011010001000010000
00001000100000001001000010000
00010000001000001001000010000
00000001000000101001000010000
00000010000000011001000010000
00001001000000000101000010000
00010000000010000101000010000
00000000100000100101000010000
01000000000000001101000010000
00001010000000000011000010000
10000001000000000011000010000
00010000100000000011000010000
00000100000010000011000010000
01000000000001000011000010000
00100000000000100011000010000
00000000001000000111000010000
00010110000000000000100010000
01100001000000000000100010000
00001100100000000000100010000
10000010100000000000100010000
00100100010000000000100010000
00010001010000000000100010000
01000100000100000000100010000
00011000000010000000100010000
10000001000010000000100010000
00000000010011000000100010000
01000000010000100000100010000
00000000101000100000100010000
00000000000110100000100010000
00000100000001100000100010000
10001000000000010000100010000
00000000100010010000100010000
00010000100000001000100010000
00000010000010001000100010000
00000000001000011000100010000
00000100001000000100100010000
00000000010100000100100010000
00100000000001000100100010000
01000010000000000010100010000
00010000001000000010100010000
00001000000100000010100010000
00100000000010000010100010000
10000000000001000010100010000
00000000000000110010100010000
00000001000000001010100010000
00000000100000000110100010000
00100000100000000001100010000
00001000001000000001100010000
01000000000010000001100010000
10000000000000100001100010000
00000001000000010001100010000
00000000000001001001100010000
00000010000000000101100010000
00000000010000000011100010000
11000000100000000000010010000
00011000100000000000010010000
00010010010000000000010010000
01000100001000000000010010000
00000110000100000000010010000
00001000001010000000010010000
00000011000001000000010010000
00000000010101000000010010000
00000100000011000000010010000
10001000000000100000010010000
00010000001000100000010010000
00000000100010100000010010000
00100001000000010000010010000
10000000000010010000010010000
00000010100000001000010010000
00100000000100001000010010000
01000000000010001000010010000
00001000000000011000010010000
00010100000000000100010010000
00100010000000000100010010000
00000001010000000100010010000
00000000000001010100010010000
10000000010000000010010010000
00000001000100000010010010000
00010000000010000010010010000
01000000000000100010010010000
00000010000000010010010010000
00001000000000000110010010000
01100000000000000001010010000
00001100000000000001010010000
00000000011000000001010010000
00010000000100000001010010000
00000001000010000001010010000
00000000000001100001010010000
00000000100000010001010010000
10000000000000000101010010000
00000000000000001011010010000
10100000000000000000110010000
00000001100000000000110010000
00001000010000000000110010000
00000000001100000000110010000
00010000000001000000110010000
00000010000000100000110010000
01000000000000010000110010000
00000000000000001100110010000
00000100000000000010110010000
10110000000000000000001010000
11001000000000000000001010000
00011001000000000000001010000
00000110100000000000001010000
01100000001000000000001010000
00000101001000000000001010000
10000000010100000000001010000
00000010000110000000001010000
00100001000001000000001010000
00010000001001000000001010000
01010000000000100000001010000
00001000001000100000001010000
10000000100000010000001010000
00000000011000010000001010000
01000100000000001000001010000
10000010000000001000001010000
00000000110000001000001010000
00000000001100001000001010000
00000000000010011000001010000
00010000010000000100001010000
10000000000010000100001010000
00000000000001100100001010000
00001100000000000010001010000
00000001100000000010001010000
00100000010000000010001010000
00010000000100000010001010000
00000000000011000010001010000
00000010000000100010001010000
01000000000000010010001010000
00000000000000001110001010000
00010100000000000001001010000
00000011000000000001001010000
00001000010000000001001010000
01000000000100000001001010000
00000000100001000001001010000
00000000000010100001001010000
00100000000000001001001010000
00000000000000010101001010000
00000010010000000000101010000
10000000001000000000101010000
00000000100100000000101010000
00000100000010000000101010000
01000000000001000000101010000
00100000000000100000101010000
00010000000000010000101010000
00001000000000001000101010000
00000001000000000100101010000
01000010000000000000011010000
00000100010000000000011010000
00001000000100000000011010000
00100000000010000000011010000
10000000000001000000011010000
00000000000000110000011010000
00000001000000001000011010000
00000000100000000100011010000
00000000001000000010011010000
10100010000000000000000110000
00011010000000000000000110000
01010000010000000000000110000
10000001010000000000000110000
00000100110000000000000110000
10001000000010000000000110000
00010000001010000000000110000
10010000000001000000000110000
00001000001001000000000110000
00100000000101000000000110000
00000010000011000000000110000
00000001100000100000000110000
00000000010100100000000110000
00000100000010100000000110000
01001000000000010000000110000
00000010100000010000000110000
00100000000010010000000110000
01000001000000001000000110000
00000100001000001000000110000
00000000100100001000000110000
00010000000000011000000110000
00001100000000000100000110000
01000000100000000100000110000
00100000001000000100000110000
00000001000100000100000110000
00000000000000101100000110000
01100000000000000010000110000
00010100000000000010000110000
00001000010000000010000110000
00000000001100000010000110000
00000001000010000010000110000
00000000000001100010000110000
00000010000000001010000110000
10000000000000000110000110000
00001000000100000001000110000
00000000100010000001000110000
10000000000000001001000110000
00000000000000010011000110000
11000000000000000000100110000
00000011000000000000100110000
00000000011000000000100110000
00010000000100000000100110000
00000000100001000000100110000
00001000000000100000100110000
00100000000000001000100110000
00000000000000010100100110000
00000100000000000001100110000
00000101000000000000010110000
10000000001000000000010110000
01000000000001000000010110000
00100000000000100000010110000
00000000000100010000010110000
00000000010000001000010110000
00000000000010000100010110000
00000000100000000010010110000
00000010000000000001010110000
00100000100000000000001110000
00000100000100000000001110000
01000000000010000000001110000
10000000000000100000001110000
00000001000000010000001110000
00000000000001001000001110000
00000010000000000100001110000
00000000001000000001001110000
00010000000000000000011110000
10010001000000000000000011000
00100101000000000000000011000
00110000100000000000000011000
01000100100000000000000011000
01000001010000000000000011000
10000000110000000000000011000
00000100011000000000000011000
00011000000100000000000011000
00000110000010000000000011000
00010010000001000000000011000
00100000000011000000000011000
11000000000000100000000011000
00000010010000100000000011000
01000010000000010000000011000
00001000000010010000000011000
00000000001001010000000011000
00000000000100110000000011000
00101000000000001000000011000
10000000001000001000000011000
01000000000100001000000011000
00000001000010001000000011000
00000000100001001000000011000
10000010000000000100000011000
00000000000110000100000011000
00001000000001000100000011000
00000000001000100100000011000
10001000000000000010000011000
01000000001000000010000011000
00100000000100000010000011000
00000000100010000010000011000
00000001000000100010000011000
00000100000000010010000011000
00010000000000001010000011000
00000000010000000110000011000
00100010000000000001000011000
00000000001010000001000011000
00000000000101000001000011000
00001000000000100001000011000
00010000000000010001000011000
00000000010000001001000011000
00000100000000000101000011000
01001000000000000000100011000
00100000001000000000100011000
10000000000100000000100011000
00000001000001000000100011000
00000000010000010000100011000
00000100000000001000100011000
00010000000000000100100011000
01010000000000000000010011000
10000100000000000000010011000
00001010000000000000010011000
00100000010000000000010011000
00000001001000000000010011000
00000000100100000000010011000
00000000000000101000010011000
00000000000001000010010011000
00000000000010000000110011000
00001000100000000000001011000
00000010001000000000001011000
00000001000100000000001011000
00010000000010000000001011000
00000000010001000000001011000
00000100000000100000001011000
00100000000000010000001011000
01000000000000000100001011000
10000000000000000001001011000
00001001000000000000000111000
00000000101000000000000111000
00000010000100000000000111000
00000000010010000000000111000
00000100000001000000000111000
00010000000000100000000111000
10000000000000010000000111000
01000000000000000001000111000
00010000010000000000000011100
10000000000010000000000011100
00000010000000000010000011100
00000000000000010000010011100
10111000000000000000000000010
01011010000000000000000000010
10100110000000000000000000010
01100011000000000000000000010
10001011000000000000000000010
00010111000000000000000000010
10100000011000000000000000010
00001100011000000000000000010
00000010111000000000000000010
00010010010010000000000000010
01000001010010000000000000010
00000100110010000000000000010
00100010001010000000000000010
00000101001010000000000000010
01000000101010000000000000010
00110000000110000000000000010
01000100000110000000000000010
10000000100110000000000000010
10100000000011000000000000010
00010100000011000000000000010
00000001100011000000000000010
00000000010111000000000000010
10010000010000010000000000010
00100100010000010000000000010
00001001010000010000000000010
01000010001000010000000000010
00010001001000010000000000010
10000000101000010000000000010
01010000000100010000000000010
00001010000100010000000000010
00000101000100010000000000010
01001000000010010000000000010
10000010000010010000000000010
00100000100010010000000000010
00101000000001010000000000010
10000100000001010000000000010
01000000100001010000000000010
00000000001011010000000000010
00110000000000110000000000010
00000110000000110000000000010
00001000100000110000000000010
00000000010100110000000000010
01100000000000011000000000010
00010100000000011000000000010
00000010100000011000000000010
00000000001100011000000000010
00000000010001011000000000010
00000000000010111000000000010
00001000110000000010000000010
01000000011000000010000000010
10100000000100000010000000010
00000110000100000010000000010
10010000000010000010000000010
00001000001010000010000000010
01010000000001000010000000010
00000011000001000010000000010
00000100001001000010000000010
01001000000000100010000000010
00000100010000100010000000010
00010000001000100010000000010
00000000100010100010000000010
00100001000000010010000000010
00000010010000010010000000010
00000000100100010010000000010
10000001000000001010000000010
00100000100000001010000000010
01000000000010001010000000010
00001000000000011010000000010
00010100000000000110000000010
00100010000000000110000000010
00000001000100000110000000010
10000000000001000110000000010
01100000000000000011000000010
00001100000000000011000000010
00000010100000000011000000010
10000000001000000011000000010
00000000010100000011000000010
00000001000010000011000000010
00000000000001100011000000010
00010000000000001011000000010
00000000000000010111000000010
01000100010000000000010000010
01010000001000000000010000010
00100100001000000000010000010
00000001011000000000010000010
10000100000100000000010000010
00000010100100000000010000010
00100001000010000000010000010
10000000010010000000010000010
00001000000011000000010000010
00010100000000100000010000010
10000000100000100000010000010
00100000010000100000010000010
01000000000100100000010000010
00010010000000010000010000010
00001000001000010000010000010
00000001000001010000010000010
11000000000000001000010000010
00001010000000001000010000010
00010000000100001000010000010
00000000100001001000010000010
00001001000000000100010000010
00000000100010000100010000010
00000010000001000100010000010
00100000000000010100010000010
10000010000000000010010000010
01000001000000000010010000010
00000100100000000010010000010
00010000010000000010010000010
00001000000100000010010000010
00100000000001000010010000010
00000000000010010010010000010
00000000001000001010010000010
00000000000000100110010000010
00100010000000000001010000010
00000101000000000001010000010
00010000100000000001010000010
00001000010000000001010000010
01000000000010000001010000010
10000000000001000001010000010
00000000000100010001010000010
00000000000000101001010000010
00000000001000000101010000010
00110000000000000000110000010
10001000000000000000110000010
00000110000000000000110000010
00000000000110000000110000010
01000000000001000000110000010
00000000001000100000110000010
00000000100000010000110000010
00000001000000001000110000010
00000000010000000100110000010
10100000000000000000011000010
00001100000000000000011000010
00000001100000000000011000010
00000010001000000000011000010
00000000010100000000011000010
00010000000001000000011000010
00000000000010100000011000010
01000000000000010000011000010
00000000000000001100011000010
00000000000000000010111000010
10000010010000000000000010010
00011000001000000000000010010
10000001001000000000000010010
01000001000100000000000010010
00000100010100000000000010010
00001000100010000000000010010
00001010000001000000000010010
00000100100001000000000010010
00000001010001000000000010010
01000000000011000000000010010
10100000000000100000000010010
00010000100000100000000010010
00000010001000100000000010010
01000100000000010000000010010
00100000000100010000000010010
00010000000010010000000010010
01000000010000001000000010010
00100000001000001000000010010
10000000000100001000000010010
00000001000000011000000010010
00110000000000000100000010010
00000010100000000100000010010
00000100000010000100000010010
00001000000000100100000010010
00100100000000000010000010010
00010010000000000010000010010
00001001000000000010000010010
00000000101000000010000010010
00000000010010000010000010010
00000000000100100010000010010
10000000000000010010000010010
00000000000001001010000010010
01000000000000000110000010010
10001000000000000001000010010
01000010000000000001000010010
00100001000000000001000010010
00000000100100000001000010010
00010000000001000001000010010
00000100000000100001000010010
00000000001000010001000010010
00000000000010001001000010010
00000000010000000101000010010
01010000000000000000100010010
00101000000000000000100010010
00000101000000000000100010010
00000000110000000000100010010
00000010000100000000100010010
00000000001010000000100010010
00000000000001010000100010010
00000000000000101000100010010
10000000000000000100100010010
10010000000000000000010010010
01001000000000000000010010010
00100000100000000000010010010
00000010000010000000010010010
00000000001001000000010010010
00000001000000100000010010010
00000000010000010000010010010
00000100000000001000010010010
00000000000100000100010010010
10000100000000000000001010010
00100010000000000000001010010
01000000100000000000001010010
00000001000010000000001010010
00000000000101000000001010010
00000000010000100000001010010
00001000000000010000001010010
00010000000000001000001010010
00000000001000000100001010010
00000000000000000001011010010
00000110000000000000000110010
00010001000000000000000110010
10000000100000000000000110010
00100000010000000000000110010
01000000001000000000000110010
00000000000110000000000110010
00000000000000110000000110010
00001000000000001000000110010
00000000000001000100000110010
00000000000000000010100110010
01100000000000000000000011010
00010100000000000000000011010
00000001100000000000000011010
00001000010000000000000011010
00000000001100000000000011010
10000000000001000000000011010
00000000000010100000000011010
00000010000000001000000011010
00000000000000010100000011010
00000000000000000001100011010
00000000000000000010001011010
00000000000000000000010111010
11011000000000000000000000001
01110010000000000000000000001
10001110000000000000000000001
11000011000000000000000000001
00011011000000000000000000001
00100111000000000000000000001
11000000011000000000000000001
00010100011000000000000000001
00000001111000000000000000001
01001000010010000000000000001
00100100010010000000000000001
10000010010010000000000000001
00101000001010000000000000001
10000001001010000000000000001
00010000101010000000000000001
10001000000110000000000000001
00000110000110000000000000001
00100001000110000000000000001
01100000000011000000000000001
00011000000011000000000000001
00000010100011000000000000001
00000000011011000000000000001
00010010010000010000000000001
01000001010000010000000000001
00100000110000010000000000001
10001000001000010000000000001
00000110001000010000000000001
00100001001000010000000000001
00101000000100010000000000001
10000001000100010000000000001
00010000100100010000000000001
10010000000010010000000000001
00001001000010010000000000001
00000100100010010000000000001
00000000001110010000000000001
01010000000001010000000000001
00100010000001010000000000001
00000101000001010000000000001
01000100000000110000000000001
00010001000000110000000000001
10000000100000110000000000001
00000000010001110000000000001
10100000000000011000000000001
00001100000000011000000000001
00000011000000011000000000001
00000000011000011000000000001
00000000000011011000000000001
00000000000100111000000000001
01100000010000000010000000001
00001010001000000010000000001
00010001001000000010000000001
00000100101000000010000000001
00001001000100000010000000001
10000000001100000010000000001
01000100000010000010000000001
00010000010010000010000000001
00001000010001000010000000001
00010000000101000010000000001
00000001000011000010000000001
10000100000000100010000000001
00000010100000100010000000001
10000010000000010010000000001
01000000100000010010000000001
00100000000000110010000000001
00011000000000001010000000001
00000001010000001010000000001
00000010000100001010000000001
00100000000001001010000000001
10000000100000000110000000001
00100000000010000110000000001
01000000000000100110000000001
00000100000000010110000000001
11000000000000000011000000001
00010100000000000011000000001
00000001100000000011000000001
00000000011000000011000000001
00100000000100000011000000001
00000010000001000011000000001
00000000000010100011000000001
00001000000000010011000000001
00000000000000001111000000001
10010000010000000000010000001
00101000010000000000010000001
00000011001000000000010000001
00110000000100000000010000001
00000000110100000000010000001
00001100000010000000010000001
01000000001010000000010000001
01000010000001000000010000001
10000001000001000000010000001
00100000100001000000010000001
01000001000000100000010000001
10000000001000100000010000001
00010000000001100000010000001
00001000100000010000010000001
00000100000100010000010000001
00000010000010010000010000001
00000100001000001000010000001
00000001000010001000010000001
00000010000000101000010000001
01000000000000011000010000001
10100000000000000100010000001
00010000100000000100010000001
00000100010000000100010000001
00001000000100000100010000001
01001000000000000010010000001
00100100000000000010010000001
00010010000000000010010000001
10000000000010000010010000001
00000000001001000010010000001
00000000000100100010010000001
00000000010000010010010000001
00000000100000001010010000001
00000001000000000110010000001
10000100000000000001010000001
00001010000000000001010000001
01000000100000000001010000001
00010000001000000001010000001
00000000000101000001010000001
00100000000000100001010000001
00000001000000010001010000001
00000000010000001001010000001
00000000000010000101010000001
01000100000000000000110000001
00010001000000000000110000001
10000000100000000000110000001
00001000001000000000110000001
00100000000010000000110000001
00000000010001000000110000001
00000000000000110000110000001
00000000000100001000110000001
00000010000000000100110000001
01100000000000000000011000001
00011000000000000000011000001
00000010100000000000011000001
00000001010000000000011000001
00000000001100000000011000001
00000000000011000000011000001
00000100000000100000011000001
10000000000000001000011000001
00000000000000010100011000001
00000000000000000011011000001
00100001010000000000000010001
00001000011000000000000010001
00010100000100000000000010001
00100010000100000000000010001
00010010000010000000000010001
00000101000010000000000010001
00000000100110000000000010001
11000000000001000000000010001
00000000101001000000000010001
00000110000000100000000010001
00000000110000100000000010001
00000001000100100000000010001
00100000000010100000000010001
00000001100000010000000010001
10000000010000010000000010001
01000000001000010000000010001
00001000000001010000000010001
01010000000000001000000010001
10001000000000001000000010001
00100100000000001000000010001
01001000000000000100000010001
10000000001000000100000010001
00010000000001000100000010001
00000010000000001100000010001
10010000000000000010000010001
01000001000000000010000010001
00100000100000000010000010001
00000010010000000010000010001
00000100000001000010000010001
00001000000000100010000010001
00000000000010010010000010001
00000000001000001010000010001
00000000000100000110000010001
01000100000000000001000010001
00010001000000000001000010001
10000000100000000001000010001
00000010001000000001000010001
00001000000010000001000010001
00000000010001000001000010001
00000000000000110001000010001
00000000000100001001000010001
00100000000000000101000010001
10000100000000000000100010001
00001010000000000000100010001
01000000100000000000100010001
00000001001000000000100010001
00000000000101000000100010001
00010000000000100000100010001
00100000000000010000100010001
00000000010000001000100010001
00000000000010000100100010001
10000010000000000000010010001
00001001000000000000010010001
00000100100000000000010010001
00100000001000000000010010001
01000000000100000000010010001
00000000010010000000010010001
00010000000000010000010010001
00000000000001001000010010001
00000000000000100100010010001
00000000000000000001110010001
00101000000000000000001010001
10000001000000000000001010001
00010000100000000000001010001
01000000010000000000001010001
00000000001010000000001010001
00000010000001000000001010001
00000000000100010000001010001
00000000000000101000001010001
00000100000000000100001010001
00110000000000000000000110001
01000010000000000000000110001
00001000100000000000000110001
10000000000100000000000110001
00000001000001000000000110001
00000000001000100000000110001
00000100000000010000000110001
00000000000010001000000110001
00000000010000000100000110001
00000000000000000010001110001
10100000000000000000000011001
00001100000000000000000011001
00000011000000000000000011001
00010000001000000000000011001
00000000010100000000000011001
01000000000010000000000011001
00000000000001100000000011001
00000000000000011000000011001
00000000100000000100000011001
00000000000000000011000011001
00000000000000000000011011001
00000000000000000000100111001
11100000000000000000000000011
00011100000000000000000000011
10010010000000000000000000011
00101010000000000000000000011
01000110000000000000000000011
00000011100000000000000000011
00000000011100000000000000011
00000000000011100000000000011
00000000010010010000000000011
00000000000101010000000000011
00000000001000110000000000011
00000000000000011100000000011
10000000010000000010000000011
00100000001000000010000000011
01000000000100000010000000011
00000010000010000010000000011
00000000100001000010000000011
00000001000000100010000000011
00010000000000010010000000011
00000100000000001010000000011
00001000000000000110000000011
00000000000000000011100000011
00000010010000000000010000011
00000000101000000000010000011
00000001000100000000010000011
00010000000010000000010000011
00000100000001000000010000011
00001000000000100000010000011
10000000000000010000010000011
00100000000000001000010000011
01000000000000000100010000011
00000000000000000000011100011
00010000010000000000000010011
00000100001000000000000010011
00001000000100000000000010011
10000000000010000000000010011
00100000000001000000000010011
01000000000000100000000010011
00000010000000010000000010011
00000000100000001000000010011
00000001000000000100000010011
00000000000000000010010010011
00000000000000000000101010011
00000000000000000001000110011
00000000000000000000000011111


==> anc/reps/A29_6_5_333_reps.txt <==
00010111010000000000000000000
01101000110000000000000000000
00101101000010000000000000000
11000010100010000000000000000
00000010010111000000000000000
10111000000000010000000000000
01000101100000010000000000000
00000100001011010000000000000
01000000010100110000000000000
00001000001100011000000000000
00000000110001011000000000000
10000000000010111000000000000
01100000001100000010000000000
00010010000010010010000000000
00000101000000101010000000000
00001000100001000110000000000
01000100000001000011000000000
00001000001000100011000000000
10000000100000010011000000000
00000010010000000111000000000
00001100000001100000010000000
10000010010000010000010000000
00100001000100001000010000000
01000000101000000100010000000
10000001001000000010010000000
00010000100000100010010000000
01000000010000001010010000000
00000100000010000110010000000
00000100011000000001010000000
00011000000100000001010000000
00100000000011000001010000000
11000000000000100001010000000
00000000110010000000110000000
00000010000100100000110000000
00100100000000010000110000000
10010000000000000100110000000
00110000010000000000011000000
10000000000110000000011000000
00001000100000001000011000000
00000001000001000100011000000
10010000010010000000000010000
00101000000101000000000010000
01000100001000100000000010000
00000001100000001100000010000
10000100000100000010000010000
00100000010000100010000010000
00000001000001010010000010000
00001010000000001010000010000
01000001000010000001000010000
10000010000001000001000010000
00001000010000010001000010000
00010000001000001001000010000
00000010101000000000100010000
00000001010100000000100010000
10100000000000001000100010000
01000000000000010100100010000
00001000001010000000010010000
01010000000001000000010010000
00000000100100010000010010000
00100010000000000100010010000
00000000100011000000001010000
00000011000000100000001010000
00000100000000011000001010000
00011000000000000100001010000
00000100110000000000000110000
00010010000100000000000110000
00100000000010010000000110000
10000000000000100100000110000
00100001001000000000000011000
00000110000010000000000011000
00010000000000110000000011000
01000000000100001000000011000
00000011001010000000000000010
01001000000110000000000000010
00100000101000010000000000010
00010100000100010000000000010
11000000000001010000000000010
00001001000000110000000000010
00010001000000000011000000010
00101000000000000010010000010
00000000000000011001010000010
00000000001001000000110000010
01000010000000000000011000010
01000000100000000010000010010
00000000000100000101000010010
00000000000010100000100010010
00000101000000000000010010010
00000000011000000000001010010
00000000000001001000000110010
10001000000000000000000011010
00001010011000000000000000001
01000100010010000000000000001
10000001000011000000000000001
00100001010000010000000000001
00001000100010010000000000001
01010000000000011000000000001
00000000000010001011000000001
00000000000101000010010000001
00000011000000000001010000001
01001000000000000000110000001
00000000001000010000011000001
00000000001000000110000010001
00100000100000000001000010001
00010100000000000000100010001
00000000000000101000010010001
11000000000000000000001010001
00001001000000000000000110001
00000000010001000000000011001
10000000010000000010000000011
00010000000010000000010000011
00000010000000010000000010011


==> anc/reps/A36_4_5_11207_reps.txt <==
101110010000000000000000000000000000
111000101000000000000000000000000000
110100100100000000000000000000000000
101100100010000000000000000000000000
110001100010000000000000000000000000
100001011010000000000000000000000000
100010010110000000000000000000000000
100100001110000000000000000000000000
100000011101000000000000000000000000
100011000011000000000000000000000000
100000100111000000000000000000000000
111100000000100000000000000000000000
101000001100100000000000000000000000
101010000001100000000000000000000000
100001010001100000000000000000000000
100101001000010000000000000000000000
100000111000010000000000000000000000
101000010010010000000000000000000000
100001100000110000000000000000000000
110000010000110000000000000000000000
100010001000110000000000000000000000
110101000000001000000000000000000000
101100001000001000000000000000000000
100011001000001000000000000000000000
101001000100001000000000000000000000
100000101010001000000000000000000000
110010000001001000000000000000000000
100100100000101000000000000000000000
100010000100011000000000000000000000
100000010001011000000000000000000000
100110001000000100000000000000000000
100100010100000100000000000000000000
110000001010000100000000000000000000
100010000010100100000000000000000000
100011000000010100000000000000000000
110000000100010100000000000000000000
100000100001010100000000000000000000
100010100000001100000000000000000000
100000010010001100000000000000000000
101000000001001100000000000000000000
100100000000011100000000000000000000
110010100000000010000000000000000000
100010011000000010000000000000000000
101100000100000010000000000000000000
100110000001000010000000000000000000
100001100001000010000000000000000000
110000010001000010000000000000000000
100101000000100010000000000000000000
101000010000100010000000000000000000
100000001100010010000000000000000000
100100010000001010000000000000000000
100000000101001010000000000000000000
100010000000101010000000000000000000
100000000010011010000000000000000000
100000010000010110000000000000000000
101010100000000001000000000000000000
100011010000000001000000000000000000
111000000100000001000000000000000000
110000010010000001000000000000000000
100010001010000001000000000000000000
110001000001000001000000000000000000
100010000101000001000000000000000000
100100000001100001000000000000000000
100100010000010001000000000000000000
100000000011010001000000000000000000
101000000000110001000000000000000000
100001100000000101000000000000000000
100000000100100101000000000000000000
101000000001000011000000000000000000
100001000000001011000000000000000000
100011100000000000100000000000000000
110000010100000000100000000000000000
101100000001000000100000000000000000
100001000100100000100000000000000000
100000010010100000100000000000000000
100000001001100000100000000000000000
100000000101010000100000000000000000
100100000000110000100000000000000000
100000110000001000100000000000000000
110000000010001000100000000000000000
110010000000000100100000000000000000
101000001000000100100000000000000000
100000010001000100100000000000000000
111000000000000010100000000000000000
100001001000000010100000000000000000
100000100000100010100000000000000000
100000000010000110100000000000000000
101001000000000001100000000000000000
100000000110000001100000000000000000
100000000000001101100000000000000000
100010000000000011100000000000000000
101001100000000000010000000000000000
110100001000000000010000000000000000
110010000100000000010000000000000000
100001001100000000010000000000000000
101000010001000000010000000000000000
100100000010100000010000000000000000
100100100000010000010000000000000000
100010010000001000010000000000000000
100100000001001000010000000000000000
100000000100101000010000000000000000
101000000010000100010000000000000000
100000001001000100010000000000000000
100011000000000010010000000000000000
101000001000000010010000000000000000
100000010010000010010000000000000000
100000000000110010010000000000000000
100000100000000110010000000000000000
100000110000000001010000000000000000
100100000100000001010000000000000000
100001000010000001010000000000000000
100010000000100001010000000000000000
100101000000000000110000000000000000
101000000100000000110000000000000000
110000000000010000110000000000000000
100000000000100100110000000000000000
100000000000001010110000000000000000
100010100010000000001000000000000000
100100100001000000001000000000000000
101000100000100000001000000000000000
100000010100100000001000000000000000
111000000000010000001000000000000000
101010000000001000001000000000000000
100100000010001000001000000000000000
110000000000101000001000000000000000
100001000000011000001000000000000000
110000010000000100001000000000000000
100000100100000100001000000000000000
100000001000100100001000000000000000
100001000100000010001000000000000000
100000000001100010001000000000000000
100000001000001010001000000000000000
100101000000000001001000000000000000
100000011000000001001000000000000000
101000000000000101001000000000000000
100001010000000000101000000000000000
100000001010000000101000000000000000
100000000100001000101000000000000000
100000000000010010101000000000000000
100000000001000001101000000000000000
110001000000000000011000000000000000
100000000110000000011000000000000000
100010000000000100011000000000000000
100100000000000010011000000000000000
100101000100000000000100000000000000
111000000010000000000100000000000000
101000001001000000000100000000000000
100000100100100000000100000000000000
100001000010100000000100000000000000
110000000001100000000100000000000000
110000100000010000000100000000000000
100000010100010000000100000000000000
100010000010010000000100000000000000
100000100001001000000100000000000000
101000000000011000000100000000000000
100001010000000100000100000000000000
100000101000000100000100000000000000
100010000100000010000100000000000000
100000001010000010000100000000000000
100000000000100110000100000000000000
100100100000000001000100000000000000
101000010000000001000100000000000000
100000001000001001000100000000000000
110001000000000000100100000000000000
100000000011000000100100000000000000
100000001000010000100100000000000000
100000000000101000100100000000000000
100010001000000000010100000000000000
100000000000010001010100000000000000
100000010000000000110100000000000000
110000001000000000001100000000000000
100010000000100000001100000000000000
100000000000010100001100000000000000
100000000010000001001100000000000000
100000100000000000101100000000000000
101010000010000000000010000000000000
101000100001000000000010000000000000
100010010001000000000010000000000000
100100000011000000000010000000000000
100011000000100000000010000000000000
110010000000010000000010000000000000
110000100000001000000010000000000000
100000000110001000000010000000000000
101000000000101000000010000000000000
100000001000011000000010000000000000
110001000000000100000010000000000000
100000000000110100000010000000000000
100100001000000010000010000000000000
110000000000100010000010000000000000
101000000000010010000010000000000000
100000001100000001000010000000000000
100000000001000101000010000000000000
100000000010000011000010000000000000
100010000100000000100010000000000000
100000000010010000100010000000000000
100000100000000100100010000000000000
110000000010000000010010000000000000
100000010000010000010010000000000000
100001000000001000010010000000000000
100000000100000100010010000000000000
100000001000000000110010000000000000
100000110000000000001010000000000000
100000000001010000001010000000000000
100001000001000000000110000000000000
100000010000100000000110000000000000
100100000000001000000110000000000000
100000000100000000001110000000000000
100000001011000000000001000000000000
100000011000100000000001000000000000
110000000100100000000001000000000000
100001000100010000000001000000000000
101000000001010000000001000000000000
100001000001001000000001000000000000
101001000000000100000001000000000000
100000000001100100000001000000000000
100000001000001100000001000000000000
100000101000000010000001000000000000
100000000010100010000001000000000000
110000001000000001000001000000000000
100000000100000011000001000000000000
100001000010000000100001000000000000
100010000000100000100001000000000000
100000100000010000100001000000000000
100000000100000100100001000000000000
100000010000000001100001000000000000
100000100000100000010001000000000000
100000001000010000010001000000000000
100000010000000100010001000000000000
100000000001000010010001000000000000
100001001000000000001001000000000000
100000010010000000001001000000000000
100010000000010000001001000000000000
100000100000000001001001000000000000
101000000000100000000101000000000000
100010000000000100000101000000000000
100001000000000010000101000000000000
100000000100000000010101000000000000
100000000001000000001101000000000000
110000000001000000000011000000000000
100010000000001000000011000000000000
100000001010010000000000100000000000
100001000001010000000000100000000000
101000000010001000000000100000000000
100000001001001000000000100000000000
100010000100000100000000100000000000
100100000001000100000000100000000000
100000010000100100000000100000000000
100001000010000010000000100000000000
100000100000100001000000100000000000
100010000000001001000000100000000000
100000000010000101000000100000000000
100000001100000000100000100000000000
110000000001000000100000100000000000
100001000000000100100000100000000000
100000100010000000010000100000000000
100000010001000000001000100000000000
100000000100001000000100100000000000
100000100000010000000010100000000000
100000100000001000000001100000000000
100010010000000100000000010000000000
101000000000100100000000010000000000
100000100010000010000000010000000000
100001000000010010000000010000000000
100000000100000110000000010000000000
100000001000000101000000010000000000
100001000001000000100000010000000000
100000001000001000100000010000000000
100001000000100000010000010000000000
100010000000010000010000010000000000
100000000100010000000010010000000000
100000010000000010000001010000000000
100000000100000001000000110000000000
100000001001000001000000001000000000
100000010000000101000000001000000000
101000000010000000100000001000000000
100000010000010000100000001000000000
100010000001000000010000001000000000
100000001000100000010000001000000000
100000010000001000000100000010000000
100001100100000000000000000000000001
101000010100000000000000000000000001
100100010010000000000000000000000001
110100000001000000000000000000000001
101001000001000000000000000000000001
100000110001000000000000000000000001
100010000100100000000000000000000001
100110000000010000000000000000000001
100000001001010000000000000000000001
100000000010110000000000000000000001
100000011000000100000000000000000001
100000000101000100000000000000000001
110000000000001100000000000000000001
100000000110000010000000000000000001
110000000000010010000000000000000001
100010000000000110000000000000000001
110000100000000001000000000000000001
101000001000000001000000000000000001
100001000000010001000000000000000001
100100000000000101000000000000000001
100000000000100011000000000000000001
100000101000000000100000000000000001
101000000000010000100000000000000001
100010000000001000100000000000000001
100100000000000010100000000000000001
100010100000000000010000000000000001
100000000011000000010000000000000001
100000010000100000010000000000000001
100000000100010000010000000000000001
100000001100000000001000000000000001
100010000001000000001000000000000001
100100000000100000001000000000000001
100000010000010000001000000000000001
100000100000001000001000000000000001
100100001000000000000100000000000001
101000000000000010000100000000000001
100000001010000000000010000000000001
100000000000100000100010000000000001
100000000100001000000001000000000001
100100000000001000000000100000000001
100000100000000010000000100000000001
100000010000000001000000100000000001


==> anc/reps/A38_4_5_13737_reps.txt <==
10111010000000000000000000000000000000
11000100011000000000000000000000000000
11110000000100000000000000000000000000
10000111000010000000000000000000000000
10001010100010000000000000000000000000
11000001001001000000000000000000000000
10101000010000100000000000000000000000
10010010010000100000000000000000000000
10010001000100100000000000000000000000
11100010000000000001000000000000000000
01100101000000000001000000000000000000
10001100100000000001000000000000000000
01000110100000000001000000000000000000
01010001100000000001000000000000000000
00110100010000000001000000000000000000
10001010010000000001000000000000000000
00001101010000000001000000000000000000
01001000110000000001000000000000000000
11010000001000000001000000000000000000
00010101001000000001000000000000000000
00100001101000000001000000000000000000
00000100111000000001000000000000000000
00100110000100000001000000000000000000
11000001000100000001000000000000000000
10010000010100000001000000000000000000
01000100010100000001000000000000000000
10000100001100000001000000000000000000
10101000000010000001000000000000000000
00100011000010000001000000000000000000
00010100100010000001000000000000000000
01100000010010000001000000000000000000
00011000001010000001000000000000000000
00000001011010000001000000000000000000
00001010000110000001000000000000000000
00000001100110000001000000000000000000
01001100000001000001000000000000000000
01010010000001000001000000000000000000
10100001000001000001000000000000000000
00011001000001000001000000000000000000
00100000110001000001000000000000000000
00010000101001000001000000000000000000
00000010011001000001000000000000000000
00000010100101000001000000000000000000
00001000001101000001000000000000000000
00001000010011000001000000000000000000
01000000001011000001000000000000000000
00000100000111000001000000000000000000
10110000000000100001000000000000000000
10001001000000100001000000000000000000
00000011100000100001000000000000000000
10000000110000100001000000000000000000
00101000001000100001000000000000000000
01000010001000100001000000000000000000
00001000100100100001000000000000000000
00000000011100100001000000000000000000
00001100000010100001000000000000000000
01000000000110100001000000000000000000
00000110000001100001000000000000000000
00010000010001100001000000000000000000
00100000000011100001000000000000000000
00110010000000010001000000000000000000
00101001000000010001000000000000000000
00000010110000010001000000000000000000
00000011001000010001000000000000000000
00001000011000010001000000000000000000
00000100100100010001000000000000000000
00100000010100010001000000000000000000
01010000000010010001000000000000000000
10000100000010010001000000000000000000
00100000100010010001000000000000000000
00001010000001010001000000000000000000
00000001100001010001000000000000000000
01000000010001010001000000000000000000
10000000001001010001000000000000000000
00000101000000110001000000000000000000
00010000100000110001000000000000000000
10000000000100110001000000000000000000
00000000001010110001000000000000000000
01000011000000001001000000000000000000
00010000110000001001000000000000000000
00000110001000001001000000000000000000
10000000101000001001000000000000000000
00001100000100001001000000000000000000
00000010010100001001000000000000000000
00010000001100001001000000000000000000
00010001000010001001000000000000000000
00100000001010001001000000000000000000
11000000000001001001000000000000000000
00100000000101001001000000000000000000
01001000000000101001000000000000000000
00010100000000101001000000000000000000
00100010000000101001000000000000000000
00000001000100101001000000000000000000
00000000010010101001000000000000000000
00011000000000011001000000000000000000
00100100000000011001000000000000000000
01000000100000011001000000000000000000
00000001010000011001000000000000000000
00000010000010011001000000000000000000
01001010000000000101000000000000000000
00000111000000000101000000000000000000
00010010100000000101000000000000000000
00010001010000000101000000000000000000
00001000101000000101000000000000000000
00100000011000000101000000000000000000
01010000000100000101000000000000000000
00001001000100000101000000000000000000
00100000100100000101000000000000000000
00000010001100000101000000000000000000
10000010000010000101000000000000000000
01000000100010000101000000000000000000
00000000010110000101000000000000000000
01100000000001000101000000000000000000
00010100000001000101000000000000000000
00000001000011000101000000000000000000
00011000000000100101000000000000000000
00100100000000100101000000000000000000
00000000100001100101000000000000000000
10000001000000010101000000000000000000
00000100010000010101000000000000000000
00001000000010010101000000000000000000
01000000000000110101000000000000000000
00110000000000001101000000000000000000
10000100000000001101000000000000000000
01000000010000001101000000000000000000
00001000000001001101000000000000000000
00000000001000101101000000000000000000
00101100000000000011000000000000000000
10010010000000000011000000000000000000
00000101100000000011000000000000000000
01010000010000000011000000000000000000
00000011010000000011000000000000000000
00110000001000000011000000000000000000
00001010001000000011000000000000000000
00011000000100000011000000000000000000
00100001000100000011000000000000000000
01000000100100000011000000000000000000
01000001000010000011000000000000000000
10000000100010000011000000000000000000
00000100010001000011000000000000000000
00010000000011000011000000000000000000
01000100000000100011000000000000000000
00000000101000100011000000000000000000
00000000000101100011000000000000000000
01001000000000010011000000000000000000
00010100000000010011000000000000000000
00000000001100010011000000000000000000
00100000000001010011000000000000000000
00000010000000110011000000000000000000
00001001000000001011000000000000000000
00100000100000001011000000000000000000
10000000010000001011000000000000000000
01000000001000001011000000000000000000
00000000000110001011000000000000000000
00000010000001001011000000000000000000
00100010000000000111000000000000000000
00000001001000000111000000000000000000
10000000000001000111000000000000000000
00000000000010100111000000000000000000
00011000010000000001100000000000000000
01000000101000000001100000000000000000
00010010000100000001100000000000000000
10000000001010000001100000000000000000
10010000000001000001100000000000000000
00000001001001000001100000000000000000
00010001000000100001100000000000000000
00100000100000100001100000000000000000
01100000000000010001100000000000000000
00001000001000001001100000000000000000
01000001000000000101100000000000000000
00010000001000000101100000000000000000
00000010000001000101100000000000000000
00000000010000100101100000000000000000
00000000000100001101100000000000000000
10000100000000000011100000000000000000
00000010000010000011100000000000000000
11000100000000000001010000000000000000
10000011000000000001010000000000000000
00101000000100000001010000000000000000
00010010000010000001010000000000000000
01000000100001000001010000000000000000
01000001000000100001010000000000000000
00000010010000100001010000000000000000
01000010000000010001010000000000000000
00000001000010010001010000000000000000
00010000000001010001010000000000000000
00100000000000110001010000000000000000
01100000000000001001010000000000000000
00001000010000001001010000000000000000
10000000001000000101010000000000000000
00000100000010000101010000000000000000
00000010100000000011010000000000000000
00000000010000010011010000000000000000
00001010000000000001110000000000000000
00000001100000000001110000000000000000
00000000001100000001110000000000000000
00000000010010000001110000000000000000
00000000000001100001110000000000000000
00000100000000001001110000000000000000
00000000000000010101110000000000000000
00010000000000000011110000000000000000
00001110000000000001001000000000000000
00010011000000000001001000000000000000
11000000010000000001001000000000000000
00101000010000000001001000000000000000
01100000000100000001001000000000000000
00010100000100000001001000000000000000
00000000110010000001001000000000000000
00000000001110000001001000000000000000
00110000000001000001001000000000000000
00001000100001000001001000000000000000
00000000010101000001001000000000000000
00000000001001100001001000000000000000
10000000000000011001001000000000000000
10000000000100000101001000000000000000
01000000000001000011001000000000000000
00000000010000100011001000000000000000
00000000000000001111001000000000000000
00000100100000000001101000000000000000
00000000000100010001101000000000000000
01000000000000001001101000000000000000
00000000000010000101101000000000000000
00000000001000000011101000000000000000
00100010000000000001011000000000000000
00000100001000000001011000000000000000
00000001000100000001011000000000000000
00001000000010000001011000000000000000
00000000000000100101011000000000000000
00011000100000000001000100000000000000
10100000001000000001000100000000000000
00000011000100000001000100000000000000
00001000010100000001000100000000000000
00000110000010000001000100000000000000
00100000000110000001000100000000000000
00101000000001000001000100000000000000
00100000010000100001000100000000000000
00000100000100100001000100000000000000
10000000000010100001000100000000000000
11000000000000010001000100000000000000
00000100001000010001000100000000000000
00100001000000001001000100000000000000
00000000000010001101000100000000000000
00000000010010000011000100000000000000
00000000100001000011000100000000000000
00000000000100000111000100000000000000
01000100000000000001100100000000000000
10000000010000000001100100000000000000
00000001000000010001100100000000000000
00000000000001001001100100000000000000
00000000100000000101100100000000000000
00001000000000000011100100000000000000
01010000000000000001010100000000000000
00000001010000000001010100000000000000
00000000100010000001010100000000000000
00000000001001000001010100000000000000
00000000000100010001010100000000000000
00000000000000101001010100000000000000
00000010000000000101010100000000000000
00000100000000000011010100000000000000
10000100000000000001001100000000000000
00000001001000000001001100000000000000
00001000000000100001001100000000000000
00000010000000010001001100000000000000
00000000100000001001001100000000000000
00010000000000000011001100000000000000
00100000000000000001101100000000000000
00000000110100000001000010000000000000
10010000000010000001000010000000000000
01001000000010000001000010000000000000
00100100000010000001000010000000000000
00000001010001000001000010000000000000
00100000001001000001000010000000000000
10000010000000100001000010000000000000
00010000000100100001000010000000000000
01000001000000010001000010000000000000
10000000100000010001000010000000000000
00000000010010010001000010000000000000
00000100010000001001000010000000000000
00000000100010001001000010000000000000
00000000000001011001000010000000000000
00001000010000000101000010000000000000
00000000000100010101000010000000000000
00000100001000000011000010000000000000
00000110000000000001100010000000000000
10000001000000000001100010000000000000
00001000100000000001100010000000000000
00100000010000000001100010000000000000
01000000000000100001100010000000000000
00000000000000001011100010000000000000
10001000000000000001010010000000000000
00100000100000000001010010000000000000
01000000010000000001010010000000000000
00010000001000000001010010000000000000
00000000000110000001010010000000000000
00000010000001000001010010000000000000
00000100000000100001010010000000000000
00000000000000001101010010000000000000
00000001000000000011010010000000000000
01000100000000000001001010000000000000
00000001100000000001001010000000000000
10000000001000000001001010000000000000
00000000000011000001001010000000000000
00100000000000100001001010000000000000
00001000000000010001001010000000000000
00010000000000001001001010000000000000
00000010000000000101001010000000000000
00000000000100000011001010000000000000
00000010100000000001000110000000000000
00001000001000000001000110000000000000
00010000000000010001000110000000000000
01000000000000001001000110000000000000
00000100000000000101000110000000000000
10000000000000000011000110000000000000
00000000000010000001100110000000000000
00111000000000000001000001000000000000
01010100000000000001000001000000000000
00001011000000000001000001000000000000
01000001010000000001000001000000000000
00010010001000000001000001000000000000
00000000101010000001000001000000000000
10000000000101000001000001000000000000
00000010000010100001000001000000000000
10010000000000010001000001000000000000
00000001100000001001000001000000000000
00100001000000000101000001000000000000
00000000000001010101000001000000000000
10100000000000000011000001000000000000
00010001000000000011000001000000000000
00001000100000000011000001000000000000
00000100000000001011000001000000000000
00000000010000000111000001000000000000
00001100000000000001100001000000000000
00000010010000000001100001000000000000
00100000000100000001100001000000000000
01000000000010000001100001000000000000
10000000000000100001100001000000000000
00000000000000010011100001000000000000
00010000000100000001010001000000000000
00100000000001000001010001000000000000
00000100000000010001010001000000000000
00000000001000001001010001000000000000
01000000000000000101010001000000000000
01001000000000000001001001000000000000
00100100000000000001001001000000000000
00000001000001000001001001000000000000
00000000000100100001001001000000000000
00000000001000010001001001000000000000
00000000010000001001001001000000000000
00000000100000000101001001000000000000
00000000000010000011001001000000000000
00000100100000000001000101000000000000
01000000001000000001000101000000000000
00001000000010000001000101000000000000
00010000000000100001000101000000000000
00000000010000010001000101000000000000
00000000000000000001011101000000000000
01100000000000000001000011000000000000
00000001001000000001000011000000000000
00000010000100000001000011000000000000
00000100000001000001000011000000000000
00001000000000100001000011000000000000
10000000000000001001000011000000000000
00010000000000000001100011000000000000
01101000000000000001000000100000000000
00010110000000000001000000100000000000
00100010010000000001000000100000000000
00110000000100000001000000100000000000
00000101000100000001000000100000000000
00001000100010000001000000100000000000
00100100000001000001000000100000000000
10000000100001000001000000100000000000
00000001001000100001000000100000000000
10100000000000010001000000100000000000
00001100000000010001000000100000000000
00000000000101010001000000100000000000
10000000000010001001000000100000000000
01000100000000000101000000100000000000
00000000010001000101000000100000000000
00000001000001000011000000100000000000
00010000000000100011000000100000000000
00100001000000000001100000100000000000
00000000000110000001100000100000000000
00001000000000100001100000100000000000
00000000001000010001100000100000000000
00000000100000001001100000100000000000
00000100100000000001010000100000000000
01000000001000000001010000100000000000
00000000000011000001010000100000000000
00000001000000000101010000100000000000
00000000000000001011010000100000000000
01010000000000000001001000100000000000
00001001000000000001001000100000000000
00000010000010000001001000100000000000
00000000000000101001001000100000000000
00000000001000000101001000100000000000
10000000000000000011001000100000000000
00000000010000000001101000100000000000
00000000000000010001011000100000000000
10010000000000000001000100100000000000
00001010000000000001000100100000000000
00000001100000000001000100100000000000
00000000001010000001000100100000000000
01000000000000100001000100100000000000
00000000010000001001000100100000000000
00000000000001000001001100100000000000
10000000010000000001000010100000000000
00000000101000000001000010100000000000
00000000000001100001000010100000000000
00000010000000001001000010100000000000
00100000000000000011000010100000000000
00000000000000000101100010100000000000
00000000000100000001000110100000000000
10000100000000000001000001100000000000
00010000000010000001000001100000000000
00000000000000110001000001100000000000
00000000000100001001000001100000000000
00000000001000000011000001100000000000
00000000000001000001100001100000000000
00000000010000000001010001100000000000
00000000000000000101000101100000000000
11001000000000000001000000010000000000
00011100000000000001000000010000000000
00001001100000000001000000010000000000
10000100010000000001000000010000000000
00010000011000000001000000010000000000
10100000000100000001000000010000000000
01000000001100000001000000010000000000
00000100001010000001000000010000000000
00010000000010100001000000010000000000
00001000000001100001000000010000000000
00000100000001010001000000010000000000
00000010100000001001000000010000000000
00010000000000010101000000010000000000
00000001000000001101000000010000000000
00010000100000000011000000010000000000
00001000010000000011000000010000000000
00000100000000000111000000010000000000
00000010001000000001100000010000000000
00000001000100000001100000010000000000
00100000000010000001100000010000000000
00000000100001000001100000010000000000
00000100000000100001100000010000000000
00000000010000010001100000010000000000
10000000000000001001100000010000000000
00001000000000000101100000010000000000
01000000000000000011100000010000000000
00100000001000000001010000010000000000
00000001000001000001010000010000000000
00000000000100100001010000010000000000
00000000000000011001010000010000000000
00000000100000000101010000010000000000
10000000000000000011010000010000000000
01000010000000000001001000010000000000
00000101000000000001001000010000000000
10000000000001000001001000010000000000
00100000000000010001001000010000000000
00001000000000001001001000010000000000
00010000000000000001101000010000000000
00000000010000000001011000010000000000
00100010000000000001000100010000000000
01000001000000000001000100010000000000
00010000000100000001000100010000000000
00000000010001000001000100010000000000
00000000000010010001000100010000000000
00000100000000001001000100010000000000
00000000001000000101000100010000000000
00000000000000100011000100010000000000
01010000000000000001000010010000000000
00100001000000000001000010010000000000
00001000000100000001000010010000000000
00000010000010000001000010010000000000
00000000100000100001000010010000000000
00000000000000000001110010010000000000
00000000110000000001000001010000000000
10000000001000000001000001010000000000
00000000000110000001000001010000000000
01000000000000100001000001010000000000
00000000000001001001000001010000000000
00000010000000000101000001010000000000
00001000000000000001010001010000000000
00000000000000000011000011010000000000
00000001010000000001000000110000000000
00001000001000000001000000110000000000
00000000100100000001000000110000000000
00010000000001000001000000110000000000
10000000000000100001000000110000000000
00000010000000010001000000110000000000
01000000000000001001000000110000000000
00100000000000000101000000110000000000
00000000000010000011000000110000000000
00000100000000000001000010110000000000
00000000000000000001001001110000000000
10010000100000000001000000001000000000
01000010010000000001000000001000000000
10000001001000000001000000001000000000
01001000000100000001000000001000000000
01000100000010000001000000001000000000
00000010100010000001000000001000000000
00010010000000100001000000001000000000
01000000100000100001000000001000000000
10000000000001100001000000001000000000
00000000010000110001000000001000000000
01010000000000001001000000001000000000
00001000100000001001000000001000000000
00000000001001001001000000001000000000
00000100100000000101000000001000000000
00000000000100100101000000001000000000
00100000010000000011000000001000000000
00000000000010010011000000001000000000
00000101000000000001100000001000000000
00100000000001000001100000001000000000
00000000100000010001100000001000000000
10000000000000000101100000001000000000
00000000000000100011100000001000000000
00010000010000000001010000001000000000
00001000001000000001010000001000000000
00100000000010000001010000001000000000
00000000000101000001010000001000000000
10000000000000001001010000001000000000
00000000000000000111010000001000000000
00010000001000000001001000001000000000
00000001000000100001001000001000000000
00000100000000010001001000001000000000
00000000000100001001001000001000000000
00000000000001000101001000001000000000
00001000000000000001101000001000000000
00000000100000000001011000001000000000
00110000000000000001000100001000000000
00000000110000000001000100001000000000
00000010001000000001000100001000000000
00000001000001000001000100001000000000
00000000000000001011000100001000000000
00000000000100000001100100001000000000
01000000000000000001001100001000000000
11000000000000000001000010001000000000
00000011000000000001000010001000000000
00000000001010000001000010001000000000
00100000000000010001000010001000000000
00010000000000000011000010001000000000
00000000010000000001001010001000000000
00000000000000100001000110001000000000
00001000000001000001000001001000000000
00100000000000100001000001001000000000
00000000000100010001000001001000000000
00000000000010000101000001001000000000
00000010000000000011000001001000000000
00000000000000001001100001001000000000
00000001000000000001010001001000000000
10000000000000000001000101001000000000
00000000100000000001000011001000000000
10000010000000000001000000101000000000
00000000001100000001000000101000000000
00000000010010000001000000101000000000
00000001000000001001000000101000000000
00000000000000010101000000101000000000
00000100000000000011000000101000000000
00010000000000000001100000101000000000
00000000000000100001010000101000000000
00100000000000000001001000101000000000
01000000000000000001000001101000000000
00101000000000000001000000011000000000
00000000010100000001000000011000000000
01000000000001000001000000011000000000
00000000001000100001000000011000000000
00000001000000010001000000011000000000
00000010000000000001010000011000000000
00000000000010000001001000011000000000
00000000000000000101000010011000000000
00000100000000000001000001011000000000
00110000000000000001100000000100000000
00000000010100000001100000000100000000
00000000100010000001100000000100000000
00001000000001000001100000000100000000
00000010000000100001100000000100000000
00000100000000010001100000000100000000
00000001000000001001100000000100000000
00000000000000000111100000000100000000
00100000010000000001010000000100000000
00000000001010000001010000000100000000
10000000000000100001010000000100000000
00000000100000001001010000000100000000
00000000000001000101010000000100000000
00001000000000000011010000000100000000
10000001000000000001001000000100000000
00000010001000000001001000000100000000
00100000000010000001001000000100000000
00010000000000100001001000000100000000
01000000000000010001001000000100000000
00000000010000000101001000000100000000
00010100000000000001000100000100000000
01000010000000000001000100000100000000
10000000100000000001000100000100000000
00000000011000000001000100000100000000
00000001000010000001000100000100000000
00000000000001010001000100000100000000
00001000000000001001000100000100000000
00000000000000100101000100000100000000
00100000000000000011000100000100000000
00001010000000000001000010000100000000
00010001000000000001000010000100000000
01000000000100000001000010000100000000
00000000100001000001000010000100000000
00000000000000110001000010000100000000
00100000000000001001000010000100000000
00000000000010000101000010000100000000
00000000010000000011000010000100000000
11000000000000000001000001000100000000
00000101000000000001000001000100000000
00001000010000000001000001000100000000
00100000001000000001000001000100000000
00000000100100000001000001000100000000
00000010000001000001000001000100000000
00000000000010010001000001000100000000
00000000000000101001000001000100000000
00010000000000000101000001000100000000
00000000000000000001101001000100000000
00000000000000000001010011000100000000
10001000000000000001000000100100000000
00010000001000000001000000100100000000
01000000000010000001000000100100000000
00000000010000100001000000100100000000
00000001000000010001000000100100000000
00000000100000000101000000100100000000
00000000000100000001010000100100000000
00000100000000000001001000100100000000
01000000100000000001000000010100000000
00000010000100000001000000010100000000
00100000000001000001000000010100000000
00000000001000010001000000010100000000
00000000000010001001000000010100000000
10000000000000000101000000010100000000
00000100000000000001010000010100000000
00000000000000000011001000010100000000
00000000000000000001000110010100000000
00000000000000000001100010001100000000
00000000000000000001000100101100000000
00000010010000000001001000000010000000
00100000001000000001001000000010000000
01000000000010000001001000000010000000
00000000100000100001001000000010000000
00000001000000010001001000000010000000
00000000000001001001001000000010000000
00000100000000000101001000000010000000
00001000000000000011001000000010000000
00000000000000000001111000000010000000
00100000100000000001000100000010000000
00010000001000000001000100000010000000
00000000000011000001000100000010000000
10000000000000001001000100000010000000
01000000000000000101000100000010000000
00000000000000100001100100000010000000
00010100000000000001000010000010000000
01000010000000000001000010000010000000
00000001000100000001000010000010000000
10000000000001000001000010000010000000
00000000001000000101000010000010000000
00000000000000100011000010000010000000
00000000010000000001000110000010000000
10001000000000000001000001000010000000
00000010100000000001000001000010000000
00000100001000000001000001000010000000
01000000000001000001000001000010000000
00000000000010001001000001000010000000
00000000000100000101000001000010000000
00000000000000100001010001000010000000
00000001000000000001000101000010000000
00000000000000010001000011000010000000
01000000100000000001000000100010000000
00010000010000000001000000100010000000
00000000001001000001000000100010000000
00000000000100100001000000100010000000
00000000000000000111000000100010000000
10000000000000000001100000100010000000
00000010000000000001010000100010000000
00000000000000010001000100100010000000
00001000000000000001000010100010000000
00100000000000000001000001100010000000
00000000000000000001100001010010000000
00000000001000000001100000001010000000
00000000000000010001010000001010000000
00000100000000000001000100001010000000
00000000000000001001000010001010000000
00000000000100000001000100000110000000
00000000000000000001001010000110000000
00000000000000001001000000100110000000
00110000000000000001000010000001000000
01000000100000000001000010000001000000
00000000000101000001000010000001000000
00000000010000100001000010000001000000
00000000001000010001000010000001000000
00001000000000001001000010000001000000
00000001000000000101000010000001000000
00000010000000000011000010000001000000
00000000000000000001101010000001000000
00000000000000000001010110000001000000
00100000100000000001000001000001000000
00010000010000000001000001000001000000
00001000001000000001000001000001000000
01000000000100000001000001000001000000
00000001000000100001000001000001000000
00000000000000011001000001000001000000
00000100000000000101000001000001000000
00000000000001000011000001000001000000
00000000000000000001110001000001000000
00000000000000000001000011100001000000
00000000000000100001001000010001000000
00000000000000000001000101010001000000
01000000000000000001010000001001000000
00000010000000000001001000001001000000
00000000000000000101000100001001000000
00000000000000000001100100000101000000
00000000000000000001010000010011000000
00000000000000000001000001000111000000
00000000000000000001010100100000100000
00000000000000000001001010100000100000
01000000000000000001010000010000100000
00000000000000000001100100010000100000
00000000000000001001000010010000100000
00000000000000000001100000100100100000
00000000000000000001000010001001100000
00000000000000000001010100001000010000
00000000000000000001001001001000010000
00000000000000000001001000100010010000


==> anc/reps/A39_4_5_15618_reps.txt <==
100111000001000000000000000000000000000
110001001001000000000000000000000000000
100000111001000000000000000000000000000
100100100011000000000000000000000000000
101000100010100000000000000000000000000
110010010000010000000000000000000000000
110001000010010000000000000000000000000
100100001000110000000000000000000000000
100000100100110000000000000000000000000
101100100000001000000000000000000000000
101010010000001000000000000000000000000
100100010100001000000000000000000000000
101000001100001000000000000000000000000
111000000010001000000000000000000000000
100001010001001000000000000000000000000
110000000101001000000000000000000000000
100001100000101000000000000000000000000
100000010010101000000000000000000000000
100000001001101000000000000000000000000
100101000000011000000000000000000000000
100010000000111000000000000000000000000
101000110000000100000000000000000000000
101100001000000100000000000000000000000
110010000100000100000000000000000000000
100001010100000100000000000000000000000
110000010010000100000000000000000000000
100000101010000100000000000000000000000
101010000000100100000000000000000000000
100000001100010100000000000000000000000
100100000001010100000000000000000000000
100000010000110100000000000000000000000
100001001000001100000000000000000000000
100000100001001100000000000000000000000
101100010000000010000000000000000000000
100010110000000010000000000000000000000
110010001000000010000000000000000000000
100100001010000010000000000000000000000
110100000001000010000000000000000000000
100000000110100010000000000000000000000
100000101000010010000000000000000000000
110000010000001010000000000000000000000
100000000100011010000000000000000000000
101000000100000110000000000000000000000
100000001000100110000000000000000000000
100001000000010110000000000000000000000
101110000000000001000000000000000000000
111000010000000001000000000000000000000
100010101000000001000000000000000000000
110100000100000001000000000000000000000
100001100010000001000000000000000000000
100010000110000001000000000000000000000
110000001000100001000000000000000000000
100000010001100001000000000000000000000
100000011000010001000000000000000000000
100000000101010001000000000000000000000
101000000000110001000000000000000000000
100011000000000101000000000000000000000
110000100000000101000000000000000000000
100000000000011101000000000000000000000
100001000100000011000000000000000000000
101000000001000011000000000000000000000
100000001000001011000000000000000000000
100000000010000111000000000000000000000
100001011000000000100000000000000000000
100010100100000000100000000000000000000
101000000110000000100000000000000000000
110010000001000000100000000000000000000
101000010000100000100000000000000000000
100100010000010000100000000000000000000
100010001000010000100000000000000000000
100000000011010000100000000000000000000
110000100000001000100000000000000000000
100001000010001000100000000000000000000
100000000100101000100000000000000000000
100001000001000100100000000000000000000
101000000000001100100000000000000000000
100110000000000010100000000000000000000
100000001100000010100000000000000000000
100000100001000010100000000000000000000
100010000000100001100000000000000000000
100000010000001001100000000000000000000
110100100000000000010000000000000000000
100110001000000000010000000000000000000
101001001000000000010000000000000000000
100001100100000000010000000000000000000
100000011100000000010000000000000000000
101010000001000000010000000000000000000
110000010001000000010000000000000000000
100011000000100000010000000000000000000
100000000011100000010000000000000000000
111000000000010000010000000000000000000
100100000000101000010000000000000000000
100000000010011000010000000000000000000
100000010000001100010000000000000000000
100001010000000010010000000000000000000
110000000010000010010000000000000000000
101000000000100010010000000000000000000
100000000001000110010000000000000000000
100100010000000001010000000000000000000
100000000001001001010000000000000000000
100000001000000101010000000000000000000
100100000100000000110000000000000000000
100000001000100000110000000000000000000
100000000000010010110000000000000000000
100000100000000001110000000000000000000
101011000000000000001000000000000000000
110010100000000000001000000000000000000
100010001100000000001000000000000000000
110100000010000000001000000000000000000
100000011010000000001000000000000000000
100001000011000000001000000000000000000
100000010100100000001000000000000000000
100110000000010000001000000000000000000
100000001001010000001000000000000000000
100000000010110000001000000000000000000
100000100010001000001000000000000000000
110000000000101000001000000000000000000
100100100000000100001000000000000000000
100000000110000100001000000000000000000
100010000000001100001000000000000000000
100001100000000010001000000000000000000
100100000100000010001000000000000000000
100010000010000010001000000000000000000
100000000001100010001000000000000000000
101000100000000001001000000000000000000
100010000001000001001000000000000000000
100001000000001001001000000000000000000
100000010000000011001000000000000000000
110001000000000000101000000000000000000
100100000000001000101000000000000000000
100000000000000110101000000000000000000
100000101000000000011000000000000000000
101000000000000100011000000000000000000
100000000000001010011000000000000000000
100000000010000001011000000000000000000
110000101000000000000100000000000000000
100110000010000000000100000000000000000
100000100110000000000100000000000000000
101000100001000000000100000000000000000
100100000101000000000100000000000000000
110100000000100000000100000000000000000
100010100000100000000100000000000000000
101000001000100000000100000000000000000
100100100000010000000100000000000000000
100000010001010000000100000000000000000
100000001010001000000100000000000000000
100000000001100100000100000000000000000
100100000000001100000100000000000000000
110000000100000010000100000000000000000
101000000010000010000100000000000000000
100010000000010010000100000000000000000
100001001000000001000100000000000000000
101000000000001001000100000000000000000
100000000100000101000100000000000000000
100000110000000000100100000000000000000
100000000010100000100100000000000000000
100000001000000100100100000000000000000
100000000001000001100100000000000000000
100010010000000000010100000000000000000
100001000001000000010100000000000000000
100000000100010000010100000000000000000
100000000010000100010100000000000000000
100001000000100000001100000000000000000
100000000000010100001100000000000000000
100000000100000000101100000000000000000
111000100000000000000010000000000000000
100011100000000000000010000000000000000
101001000100000000000010000000000000000
100101000010000000000010000000000000000
100000100101000000000010000000000000000
100010010000100000000010000000000000000
110000000100100000000010000000000000000
100001000001100000000010000000000000000
101000001000010000000010000000000000000
110100000000001000000010000000000000000
100000100000100100000010000000000000000
100010000000010100000010000000000000000
100010000100000010000010000000000000000
100000010010000010000010000000000000000
100000000001010010000010000000000000000
100100000000000110000010000000000000000
100000000011000001000010000000000000000
110000001000000000100010000000000000000
100000010100000000100010000000000000000
100100000000100000100010000000000000000
100000100000010000100010000000000000000
100000000010000100100010000000000000000
110001000000000000010010000000000000000
100000110000000000010010000000000000000
100010000010000000010010000000000000000
101000000000001000010010000000000000000
100000000000100001010010000000000000000
100100001000000000001010000000000000000
100000000100001000001010000000000000000
110000000000000100001010000000000000000
100000000000010001001010000000000000000
101000010000000000000110000000000000000
100000000010010000000110000000000000000
100010000000001000000110000000000000000
100100000000000001000110000000000000000
100000001000000000010110000000000000000
101100000100000000000001000000000000000
110000100100000000000001000000000000000
101001000010000000000001000000000000000
101000010001000000000001000000000000000
100000001101000000000001000000000000000
100110000000100000000001000000000000000
100001000100100000000001000000000000000
100000100001010000000001000000000000000
110000001000001000000001000000000000000
100100000010001000000001000000000000000
100000000000101100000001000000000000000
100001001000000010000001000000000000000
101000000000010010000001000000000000000
100010010000000001000001000000000000000
100000000010100001000001000000000000000
110000000000010001000001000000000000000
100100000000000011000001000000000000000
101000001000000000100001000000000000000
100010000010000000100001000000000000000
100000000001001000100001000000000000000
100000010000000100100001000000000000000
110000000000100000010001000000000000000
100001000000010000010001000000000000000
100000100000000010010001000000000000000
100000110000000000001001000000000000000
100000000100010000001001000000000000000
100000000001000000011001000000000000000
100000010010000000000101000000000000000
110000000001000000000101000000000000000
100001000000000100000101000000000000000
100000000000100010000101000000000000000
100000000000010000100101000000000000000
100000000000001000001101000000000000000
100000100010000000000011000000000000000
100010000001000000000011000000000000000
101000000000100000000011000000000000000
100000000100000100000011000000000000000
100000000000001001000011000000000000000
101000001010000000000000100000000000000
111000000001000000000000100000000000000
100010001001000000000000100000000000000
100100000010100000000000100000000000000
100000100001100000000000100000000000000
101000000100010000000000100000000000000
100010000010010000000000100000000000000
100010010000000100000000100000000000000
100001000000100100000000100000000000000
110000000000100010000000100000000000000
100001000001000001000000100000000000000
101010000000000000100000100000000000000
100001000100000000100000100000000000000
110000000010000000100000100000000000000
100000000000110000100000100000000000000
100000000100100000010000100000000000000
100000010000010000010000100000000000000
100000100000000100010000100000000000000
101000010000000000001000100000000000000
110000001000000000001000100000000000000
100010000000100000001000100000000000000
100000000001001000001000100000000000000
100000000000010010001000100000000000000
100000000100000001001000100000000000000
110000000000010000000100100000000000000
100000000000101000000100100000000000000
100000000001000100000010100000000000000
100010000000000001000010100000000000000
100100000001000000000001100000000000000
100000001000100000000001100000000000000
100000100000001000000001100000000000000
100010000000000010000001100000000000000
100000000000010000000011100000000000000
110000000010100000000000010000000000000
101000000001100000000000010000000000000
100010100000010000000000010000000000000
110000001000010000000000010000000000000
100110000000001000000000010000000000000
100000110000001000000000010000000000000
110001000000000100000000010000000000000
100010001000000100000000010000000000000
101000100000000010000000010000000000000
100010000001000010000000010000000000000
101001000000000001000000010000000000000
100000100100000001000000010000000000000
100100000000010001000000010000000000000
110000000100000000100000010000000000000
101000000000010000100000010000000000000
101000000010000000010000010000000000000
100000001000000010010000010000000000000
100000000001000000110000010000000000000
110000000001000000001000010000000000000
100100000000100000001000010000000000000
100000000100001000000100010000000000000
100000000010000001000100010000000000000
100000000000100000010100010000000000000
100000001000100000000010010000000000000
100001000000010000000010010000000000000
100000000001000000000110010000000000000
100000010000100000000001010000000000000
100000100000000100000001010000000000000
100000000100000000010001010000000000000
100000001000000000001001010000000000000
100001000000001000000000110000000000000
100000010000000010000000110000000000000
100000000000100001000000110000000000000
100000000010000000001000110000000000000
100011000000001000000000001000000000000
100000101000001000000000001000000000000
100000000110001000000000001000000000000
101001000000000100000000001000000000000
100010100000000100000000001000000000000
100000000010100100000000001000000000000
101010000000000010000000001000000000000
100100100000000010000000001000000000000
100000000001001010000000001000000000000
100100001000000001000000001000000000000
101000000010000001000000001000000000000
110000000001000001000000001000000000000
100000010000000010100000001000000000000
110000000100000000010000001000000000000
100000001010000000010000001000000000000
100000100001000000010000001000000000000
100001000100000000001000001000000000000
101000000000010000001000001000000000000
100000010000000100001000001000000000000
110000000010000000000100001000000000000
100000100000000001000100001000000000000
100100000000010000000010001000000000000
100000000001000000001010001000000000000
100010000000010000000001001000000000000
100000000100000000100001001000000000000
100000000010000000001001001000000000000
100000100000010000000000101000000000000
100000000100000010000000101000000000000
100000000001000000000100101000000000000
100000000100000100000000011000000000000
100001000000000010000000011000000000000
100000010000000001000000011000000000000
100000010100000001000000000100000000000
100100000001000001000000000100000000000
100000001001000000100000000100000000000
100001000010000000010000000100000000000
100010000000001000010000000100000000000
100000000100000010010000000100000000000
100000100000100000001000000100000000000
100000000010000000101000000100000000000
100001000000010000000100000100000000000
100000010000000100000100000100000000000
100000100000001000000010000100000000000
100000001000000001000010000100000000000
100000001000010000000001000100000000000
100000000010000010000000100100000000000
101000000000100000001000000010000000000
100000100000010000001000000010000000000
100001000000001000000100000010000000000
100000001000000100000010000010000000000
100000010000001000000001000010000000000
110110000000000000000000000000000000001
110001100000000000000000000000000000001
100101001000000000000000000000000000001
101000101000000000000000000000000000001
110000011000000000000000000000000000001
100100010010000000000000000000000000001
110000000110000000000000000000000000001
100001010000100000000000000000000000001
100100000100100000000000000000000000001
110000000001100000000000000000000000001
100001000100001000000000000000000000001
100100000001001000000000000000000000001
101000000000101000000000000000000000001
110000000000011000000000000000000000001
100000010100000010000000000000000000001
100001000001000010000000000000000000001
100010000000100010000000000000000000001
100100000000010010000000000000000000001
110000000000000110000000000000000000001
100000001010000000100000000000000000001
100000010001000000100000000000000000001
100001000000010000100000000000000000001
100010000000001000100000000000000000001
100100000000000100100000000000000000001
110000000000000001100000000000000000001
111000000000000000001000000000000000001
100000000101000000001000000000000000001
100000010000010000001000000000000000001
100001000000000100001000000000000000001
100100000000000001001000000000000000001
101010000000000000000100000000000000001
100100100000000000000010000000000000001
100000000100010000000010000000000000001
100000001000001000000010000000000000001
100000010000000100000010000000000000001
100001000000000001000010000000000000001
101000000000000000100010000000000000001
100010001000000000000001000000000000001
101000000000000001000001000000000000001
100001000010000000000000100000000000001
100000000001010000000000100000000000001
100000000100000100000000100000000000001
100000010000000001000000100000000000001
100000100000000000100000100000000000001
100000100000100000000000010000000000001
101000000000000100000000010000000000001
100010000000000001000000010000000000001
100000010000001000000000001000000000001
100000000001000100000000001000000000001
100000000010000010000000001000000000001
100000000100000001000000001000000000001
100000001000000010000000000100000000001
100000100000000001000000000100000000001
100000000100000000100000000010000000001


==> anc/reps/A44_4_5_25585_reps.txt <==
10100011010000000000000000000000000000000000
10000110011000000000000000000000000000000000
10000111000100000000000000000000000000000000
11100000010100000000000000000000000000000000
10010010010100000000000000000000000000000000
11010000001100000000000000000000000000000000
10100010001100000000000000000000000000000000
10001000101100000000000000000000000000000000
10110010000010000000000000000000000000000000
11000010001010000000000000000000000000000000
10100001001010000000000000000000000000000000
10001000011010000000000000000000000000000000
10010101000001000000000000000000000000000000
11000001001001000000000000000000000000000000
10000001010101000000000000000000000000000000
11000101000000100000000000000000000000000000
10100000110000100000000000000000000000000000
10011000001000100000000000000000000000000000
10000100010010100000000000000000000000000000
10000000001110100000000000000000000000000000
10001100000001100000000000000000000000000000
10100001000001100000000000000000000000000000
10000010001001100000000000000000000000000000
10000000100011100000000000000000000000000000
10011001000000010000000000000000000000000000
10000010110000010000000000000000000000000000
10001100001000010000000000000000000000000000
10010000101000010000000000000000000000000000
10000001100100010000000000000000000000000000
10000001010010010000000000000000000000000000
10100100000001010000000000000000000000000000
11000000100001010000000000000000000000000000
10010100000000110000000000000000000000000000
10000011000000110000000000000000000000000000
10000000000101110000000000000000000000000000
10011000100000001000000000000000000000000000
10000101010000001000000000000000000000000000
10100100001000001000000000000000000000000000
10000000100101001000000000000000000000000000
10001000010000101000000000000000000000000000
10000001001000011000000000000000000000000000
10000010000001011000000000000000000000000000
11100100000000000100000000000000000000000000
10100000100010000100000000000000000000000000
11000000010001000100000000000000000000000000
10001001000000100100000000000000000000000000
11000000000100100100000000000000000000000000
11001000000000010100000000000000000000000000
10010010000000010100000000000000000000000000
10000000000010110100000000000000000000000000
10100010000000001100000000000000000000000000
10000000010100001100000000000000000000000000
10000100000000101100000000000000000000000000
10110001000000000010000000000000000000000000
10000100110000000010000000000000000000000000
11000100000100000010000000000000000000000000
10011000000010000010000000000000000000000000
11000000100010000010000000000000000000000000
10000001000110000010000000000000000000000000
10001000000101000010000000000000000000000000
10000000001011000010000000000000000000000000
10001010000000100010000000000000000000000000
11000000010000100010000000000000000000000000
10101000000000010010000000000000000000000000
11000000001000010010000000000000000000000000
10000001000001010010000000000000000000000000
11000010000000001010000000000000000000000000
10000000011000001010000000000000000000000000
10001100000000000110000000000000000000000000
10000000000000011110000000000000000000000000
10100110000000000001000000000000000000000000
11001001000000000001000000000000000000000000
10001100010000000001000000000000000000000000
10000101001000000001000000000000000000000000
10000010101000000001000000000000000000000000
10000100100100000001000000000000000000000000
11010000000010000001000000000000000000000000
10001000100001000001000000000000000000000000
10000000000111000001000000000000000000000000
10000010000010100001000000000000000000000000
10000000001100010001000000000000000000000000
10000000010001010001000000000000000000000000
10101000000000001001000000000000000000000000
10000000110000001001000000000000000000000000
10000000001000101001000000000000000000000000
10010000000000011001000000000000000000000000
11000000100000000101000000000000000000000000
10010000010000000101000000000000000000000000
10100000001000000101000000000000000000000000
10000010000100000101000000000000000000000000
10000011000000000011000000000000000000000000
10010000000000100011000000000000000000000000
11010000100000000000100000000000000000000000
10000011100000000000100000000000000000000000
10100000101000000000100000000000000000000000
10010000011000000000100000000000000000000000
10000110000010000000100000000000000000000000
10100000000101000000100000000000000000000000
10000100100000100000100000000000000000000000
10010000000100100000100000000000000000000000
10001010000000010000100000000000000000000000
10010100000000001000100000000000000000000000
10000000010001001000100000000000000000000000
11000000000000011000100000000000000000000000
11000010000000000100100000000000000000000000
10000000110000000100100000000000000000000000
10000100000100000100100000000000000000000000
10000000000011000100100000000000000000000000
10010000000001000010100000000000000000000000
10000001000000000110100000000000000000000000
11000000010000000001100000000000000000000000
10000001000001000001100000000000000000000000
10000000000000010011100000000000000000000000
11010100000000000000010000000000000000000000
10101100000000000000010000000000000000000000
10000101100000000000010000000000000000000000
10010001001000000000010000000000000000000000
10001000000110000000010000000000000000000000
11100000000001000000010000000000000000000000
10001000001001000000010000000000000000000000
10000010000101000000010000000000000000000000
10000000101000100000010000000000000000000000
10000100000100100000010000000000000000000000
10001000100000010000010000000000000000000000
10000000001010010000010000000000000000000000
10000010100000000100010000000000000000000000
10000000000001010100010000000000000000000000
11001000000000000010010000000000000000000000
10000001010000000010010000000000000000000000
10000000010010000001010000000000000000000000
10100000000000100001010000000000000000000000
10000100000000000101010000000000000000000000
10110000000000000000110000000000000000000000
11000001000000000000110000000000000000000000
10000010000000100000110000000000000000000000
10000000000100000001110000000000000000000000
11010001000000000000001000000000000000000000
10101001000000000000001000000000000000000000
10100000100100000000001000000000000000000000
10001000010100000000001000000000000000000000
10100000010010000000001000000000000000000000
10000000101010000000001000000000000000000000
10000100001001000000001000000000000000000000
10100010000000100000001000000000000000000000
10110000000000010000001000000000000000000000
10000000000110010000001000000000000000000000
10000000001000110000001000000000000000000000
10010010000000001000001000000000000000000000
10001000001000001000001000000000000000000000
11000000000010001000001000000000000000000000
10000000000100101000001000000000000000000000
10001010000000000100001000000000000000000000
10000100010000000100001000000000000000000000
10000000001100000100001000000000000000000000
10010000000010000100001000000000000000000000
10000001100000000010001000000000000000000000
10100000001000000010001000000000000000000000
10000100000000010010001000000000000000000000
10000000000001001010001000000000000000000000
11000000000000000110001000000000000000000000
10000010010000000001001000000000000000000000
11000000000100000001001000000000000000000000
10000000000001100001001000000000000000000000
10000000100000010001001000000000000000000000
10000000000000001101001000000000000000000000
11000000000000100000101000000000000000000000
10100000000000001000101000000000000000000000
10001000000000000010101000000000000000000000
10000100000010000000011000000000000000000000
10000000010001000000011000000000000000000000
10001000000000100000011000000000000000000000
10000010000000000010011000000000000000000000
10010000000000000001011000000000000000000000
11001010000000000000000100000000000000000000
11100001000000000000000100000000000000000000
10000001110000000000000100000000000000000000
10010100000010000000000100000000000000000000
10001001000010000000000100000000000000000000
10000010000110000000000100000000000000000000
10000010010001000000000100000000000000000000
10010000010000100000000100000000000000000000
10000100000100010000000100000000000000000000
11000000100000001000000100000000000000000000
10000000001100001000000100000000000000000000
10000000010010001000000100000000000000000000
10100000000000011000000100000000000000000000
10000000011000000100000100000000000000000000
10100000000100000100000100000000000000000000
10010000000000001100000100000000000000000000
10000000101000000010000100000000000000000000
10000100000000100010000100000000000000000000
10000000010000010010000100000000000000000000
10000010000000000110000100000000000000000000
10000000001010000001000100000000000000000000
11000000000001000001000100000000000000000000
10000000000100100001000100000000000000000000
10000001000000000101000100000000000000000000
10000000100001000000100100000000000000000000
10100000000000100000100100000000000000000000
10000000000010010000100100000000000000000000
10001000000000001000100100000000000000000000
10010000000000000001100100000000000000000000
10000000100010000000010100000000000000000000
10000100000001000000010100000000000000000000
10000000000000100100010100000000000000000000
10000000000000001010010100000000000000000000
10000000000000010001010100000000000000000000
10000100100000000000001100000000000000000000
11000000010000000000001100000000000000000000
10001000000000010000001100000000000000000000
10000000000000000100101100000000000000000000
10000001000000000000011100000000000000000000
11000110000000000000000010000000000000000000
10010011000000000000000010000000000000000000
10011000010000000000000010000000000000000000
10000001101000000000000010000000000000000000
10000000110100000000000010000000000000000000
10000100100010000000000010000000000000000000
11010000000001000000000010000000000000000000
10100000100001000000000010000000000000000000
10000100010000010000000010000000000000000000
10001010000000001000000010000000000000000000
11000000000000101000000010000000000000000000
10000000100000011000000010000000000000000000
10010000001000000100000010000000000000000000
10010000100000000010000010000000000000000000
10100000010000000010000010000000000000000000
10000100001000000010000010000000000000000000
10000000000100010010000010000000000000000000
10010100000000000001000010000000000000000000
10001000000100000001000010000000000000000000
10000000100000100001000010000000000000000000
10000000000010010001000010000000000000000000
10001000001000000000100010000000000000000000
10000000000100001000100010000000000000000000
10000000000000100100100010000000000000000000
10000000000010000010100010000000000000000000
11000000000100000000010010000000000000000000
10100000000010000000010010000000000000000000
10000001000000010000010010000000000000000000
10000000001000001000010010000000000000000000
10000000010000000100010010000000000000000000
10000000000000100010010010000000000000000000
10100100000000000000001010000000000000000000
11000000001000000000001010000000000000000000
10001000000010000000001010000000000000000000
10000001000000100000001010000000000000000000
10001000100000000000000110000000000000000000
10010000000100000000000110000000000000000000
10000000000011000000000110000000000000000000
10000100000000000100000110000000000000000000
10000000000000001001000110000000000000000000
10000010000000000000100110000000000000000000
11000010100000000000000001000000000000000000
10001010000100000000000001000000000000000000
10100100000010000000000001000000000000000000
11001000000001000000000001000000000000000000
10010000000011000000000001000000000000000000
10110000000000100000000001000000000000000000
10000001100000100000000001000000000000000000
10000100001000100000000001000000000000000000
11000000000010100000000001000000000000000000
10000110000000010000000001000000000000000000
10100000010000010000000001000000000000000000
10001000000010010000000001000000000000000000
10010001000000001000000001000000000000000000
10000001001000000100000001000000000000000000
10010000000100000100000001000000000000000000
10000100000001000100000001000000000000000000
10001000000000001100000001000000000000000000
11010000000000000010000001000000000000000000
10100000100000000010000001000000000000000000
10000000010010000010000001000000000000000000
10000000000001100010000001000000000000000000
11000100000000000001000001000000000000000000
10001000000000000011000001000000000000000000
10000101000000000000100001000000000000000000
10001000100000000000100001000000000000000000
10000010001000000000100001000000000000000000
10000000010000100000100001000000000000000000
10001001000000000000010001000000000000000000
10000000010100000000010001000000000000000000
10000010000010000000010001000000000000000000
10000000000000101000010001000000000000000000
10000000001000000001010001000000000000000000
10000000000001000000110001000000000000000000
10000011000000000000001001000000000000000000
10100000000001000000001001000000000000000000
10000000000100000000101001000000000000000000
10000000000000010000011001000000000000000000
10001000001000000000000101000000000000000000
10000001000100000000000101000000000000000000
10000100000000001000000101000000000000000000
10000001010000000000000011000000000000000000
10100000000000001000000011000000000000000000
10000000000010000100000011000000000000000000
10000000100000000000010011000000000000000000
10000000000000100000000111000000000000000000
11001000010000000000000000100000000000000000
10110000000100000000000000100000000000000000
10001000100010000000000000100000000000000000
10000000101001000000000000100000000000000000
10100000000011000000000000100000000000000000
11000000000010010000000000100000000000000000
10100001000000001000000000100000000000000000
10000100100000001000000000100000000000000000
11000000000100001000000000100000000000000000
10000010001000000100000000100000000000000000
10000000010010000100000000100000000000000000
10010000000001000100000000100000000000000000
11100000000000000010000000100000000000000000
10010000010000000010000000100000000000000000
10000100000010000010000000100000000000000000
10000000100000010010000000100000000000000000
10000001000000010001000000100000000000000000
10001000000000000101000000100000000000000000
10000000001100000000100000100000000000000000
10000000000010001000100000100000000000000000
10100000000000000001100000100000000000000000
10000000010000100000010000100000000000000000
10000010000000010000010000100000000000000000
10010000000000001000010000100000000000000000
10000101000000000000001000100000000000000000
10010000100000000000001000100000000000000000
10000010000001000000001000100000000000000000
10000000010000010000001000100000000000000000
10100000000000000100001000100000000000000000
10000000001000000000011000100000000000000000
10001000000100000000000100100000000000000000
10000000100000100000000100100000000000000000
10000001000000000010000100100000000000000000
10000000010000000001000100100000000000000000
10000100000000000000100100100000000000000000
10000010000010000000000010100000000000000000
10001000000001000000000010100000000000000000
10010000000000100000000010100000000000000000
10000000011000000000000001100000000000000000
10000000000101000000000001100000000000000000
10000010000000001000000001100000000000000000
10000000000000100100000001100000000000000000
10000000000000010000100001100000000000000000
10000100000000000000010001100000000000000000
10011000000100000000000000010000000000000000
10000001001100000000000000010000000000000000
10000000100110000000000000010000000000000000
10001000010001000000000000010000000000000000
10000010100000100000000000010000000000000000
11000000001000100000000000010000000000000000
10100000100000010000000000010000000000000000
10000000000011010000000000010000000000000000
10000000010000110000000000010000000000000000
10000011000000001000000000010000000000000000
10000000101000001000000000010000000000000000
10010000000010001000000000010000000000000000
10000000000001101000000000010000000000000000
10100000010000000100000000010000000000000000
10010100000000000010000000010000000000000000
10000001000000100010000000010000000000000000
10000000100000000110000000010000000000000000
10010000001000000001000000010000000000000000
10100000000100000001000000010000000000000000
10001000000010000001000000010000000000000000
10000100000000100001000000010000000000000000
10000000000000010101000000010000000000000000
10000000000001000011000000010000000000000000
11000000000100000000100000010000000000000000
10000001000010000000100000010000000000000000
10000000001000010000100000010000000000000000
10001000000000000100100000010000000000000000
11000000100000000000010000010000000000000000
10000010010000000000010000010000000000000000
10000000000100000100010000010000000000000000
10100000000000000010010000010000000000000000
10000010000010000000001000010000000000000000
10010000000001000000001000010000000000000000
10000000000000100100001000010000000000000000
10000000000100000010001000010000000000000000
10000010001000000000000100010000000000000000
11000000000000010000000100010000000000000000
10000000000010000010000100010000000000000000
10000010000100000000000010010000000000000000
10000000001001000000000010010000000000000000
10000000000010100000000010010000000000000000
10000001000000000100000010010000000000000000
10000000010000000000000110010000000000000000
10100000001000000000000001010000000000000000
10000100000100000000000001010000000000000000
11000000000000001000000001010000000000000000
10001000000000100000000000110000000000000000
10000000000100010000000000110000000000000000
10000010000000000010000000110000000000000000
10000000010000000000100000110000000000000000
10000001000000000000010000110000000000000000
10000000110001000000000000001000000000000000
10100000001001000000000000001000000000000000
11000000000101000000000000001000000000000000
10000001000011000000000000001000000000000000
11000010000000100000000000001000000000000000
10100001000000010000000000001000000000000000
10000000011000010000000000001000000000000000
10010000000001010000000000001000000000000000
10000110000000001000000000001000000000000000
11000001000000001000000000001000000000000000
10100000100000001000000000001000000000000000
10010000001000001000000000001000000000000000
10000000000010001100000000001000000000000000
10001000001000000010000000001000000000000000
10000000000100001010000000001000000000000000
10100000010000000001000000001000000000000000
10000010000001000001000000001000000000000000
10000001000000100001000000001000000000000000
10000100000000000011000000001000000000000000
10000000010010000000100000001000000000000000
10001000000001000000100000001000000000000000
10000000000100010000100000001000000000000000
10000000000010100000010000001000000000000000
10000000100000000010010000001000000000000000
10000001010000000000001000001000000000000000
10010000000000100000001000001000000000000000
10000000100000000000101000001000000000000000
11000000001000000000000100001000000000000000
10000000100100000000000100001000000000000000
10001000000000000100000100001000000000000000
10000001000000000000100100001000000000000000
10000000001010000000000010001000000000000000
10100000000000100000000010001000000000000000
10000000000001000100000010001000000000000000
10000000000001001000000001001000000000000000
10000000000010000001000001001000000000000000
10000000001000000000001001001000000000000000
10010000000010000000000000101000000000000000
10000000100000000100000000101000000000000000
10000000000000100010000000101000000000000000
10000000000100000000001000101000000000000000
10000000000000100000000100011000000000000000
11000010000000010000000000000100000000000000
11000000010000001000000000000100000000000000
10000100000010001000000000000100000000000000
10010100000000000100000000000100000000000000
11000000001000000100000000000100000000000000
10000001000001000100000000000100000000000000
10000000100000001100000000000100000000000000
10001000100000000010000000000100000000000000
10010000000000001010000000000100000000000000
11000000000000100001000000000100000000000000
10100000000000010001000000000100000000000000
10000000100100000000100000000100000000000000
10000010000001000000100000000100000000000000
10000100000000000010100000000100000000000000
10100000010000000000010000000100000000000000
10010000000000100000010000000100000000000000
10000001000000000001010000000100000000000000
10000000000010000000101000000100000000000000
10000000000100000000011000000100000000000000
10000000000101000000000100000100000000000000
10000010000000100000000100000100000000000000
10000001000000001000000100000100000000000000
10010000000000010000000010000100000000000000
10000000000001001000000010000100000000000000
10000000000100000100000010000100000000000000
10000001000000000000100010000100000000000000
10000000100000010000000001000100000000000000
10000000000001000001000001000100000000000000
10000000000010000000000101000100000000000000
10000000000100100000000000100100000000000000
10000000000001000010000000100100000000000000
10000000001000000000000100100100000000000000
10100000000000100000000000010100000000000000
10000000000100001000000000010100000000000000
10000000000001000000010000010100000000000000
10001000000000010000000000001100000000000000
10000000010000000100000000001100000000000000
10000010000000000010000000001100000000000000
10000000001000000001000000001100000000000000
10000000000001000000001000001100000000000000
10100001000000000100000000000010000000000000
10000000001010000100000000000010000000000000
10000000100100000010000000000010000000000000
11000000000001000010000000000010000000000000
10000000000010100010000000000010000000000000
10001010000000000001000000000010000000000000
10000000010100000001000000000010000000000000
10100000000010000001000000000010000000000000
10000001010000000000100000000010000000000000
10000000011000000000010000000010000000000000
10000001000100000000010000000010000000000000
10010000000001000000010000000010000000000000
10000000100000000001010000000010000000000000
10000100000100000000001000000010000000000000
10000000100001000000001000000010000000000000
10000000001000000000101000000010000000000000
10000010000001000000000010000010000000000000
10000000001000100000000010000010000000000000
10001000000000000100000010000010000000000000
10000001000000000001000010000010000000000000
10000001000000000010000001000010000000000000
10000000000010000000100001000010000000000000
10000000000010000000000100100010000000000000
10000000100000000000100000010010000000000000
10000000010000000010000000000110000000000000
10000000000010000000010000000110000000000000
10000001100000000001000000000001000000000000
10000000001001000001000000000001000000000000
10000100000000010001000000000001000000000000
10000010000000001001000000000001000000000000
10001000010000000000100000000001000000000000
10000001000000100000100000000001000000000000
10000000001000001000100000000001000000000000
10000100010000000000010000000001000000000000
10000000000100001000010000000001000000000000
10000001000000000100001000000001000000000000
10001000000001000000000100000001000000000000
10000000000100000000001100000001000000000000
10000010000000000100000010000001000000000000
10000000001000000010000000100001000000000000
10000000000100000001000000100001000000000000
10000000001000000000010000001001000000000000
10000000001000000100010000000000100000000000
10000010000000010000001000000000100000000000
10000000100000000100001000000000100000000000
10010000000001000000000100000000100000000000
10001000000000100000000010000000100000000000
10000000010000000001000010000000100000000000
10000000001000010000000000100000100000000000
10000010000000010000000010000000010000000000
10001100100000000000000000000000000000000001
11010000010000000000000000000000000000000001
10100100010000000000000000000000000000000001
11100000000010000000000000000000000000000001
10010010000001000000000000000000000000000001
10000001100001000000000000000000000000000001
10000000011000100000000000000000000000000001
10001000000100100000000000000000000000000001
10100010000000010000000000000000000000000001
10000000001001010000000000000000000000000001
10000010100000001000000000000000000000000001
11000000000001001000000000000000000000000001
10000001000000101000000000000000000000000001
10000100000000011000000000000000000000000001
10110000000000000100000000000000000000000001
10000001000010000100000000000000000000000001
10000010000000100100000000000000000000000001
10000000001000001100000000000000000000000001
10000010000100000010000000000000000000000001
10000000100000100010000000000000000000000001
10000000000010001010000000000000000000000001
10000001000100000001000000000000000000000001
10100000000001000001000000000000000000000001
10000000001000000011000000000000000000000001
10001001000000000000100000000000000000000001
10010000000010000000100000000000000000000001
11000000000000000010100000000000000000000001
10000100000000000001100000000000000000000001
10010000100000000000010000000000000000000001
10001000010000000000010000000000000000000001
11000000000000100000010000000000000000000001
10000000000000000100110000000000000000000001
10010000000100000000001000000000000000000001
10000000000011000000001000000000000000000001
10000000010000000010001000000000000000000001
10001000000000000001001000000000000000000001
10000000000000001000011000000000000000000001
10101000000000000000000100000000000000000001
10000101000000000000000100000000000000000001
10000000010100000000000100000000000000000001
10000000000001000100000100000000000000000001
10010000000000000010000100000000000000000001
10000000001000000000010100000000000000000001
10100001000000000000000010000000000000000001
10000000010010000000000010000000000000000001
10001000000000010000000010000000000000000001
10000000100000000100000010000000000000000001
10000010000000000001000010000000000000000001
10000010010000000000000001000000000000000001
10000000100010000000000001000000000000000001
10000000000100001000000001000000000000000001
10000000000000000110000001000000000000000001
10000000000000010000000101000000000000000001
10000000000001000000000011000000000000000001
10000100000100000000000000100000000000000001
10000000001010000000000000100000000000000001
10000000000000010100000000100000000000000001
10000000000000100000100000100000000000000001
10010000000000100000000000010000000000000001
10000001000000010000000000010000000000000001
10001000000000001000000000010000000000000001
10000000000010000000010000010000000000000001
10000000100000000000001000010000000000000001
10000000000001000000000000110000000000000001
10000001000000000010000000001000000000000001
10000010000000000000100000001000000000000001
10000000000001000000010000001000000000000001
10000000000100010000000000000100000000000001
10000000010000000001000000000100000000000001
10000000001000000000001000000100000000000001


==> anc/reps/A54_4_5_60632_reps.txt <==
101110100000000000000000000000000000000000000000000000
100111001000000000000000000000000000000000000000000000
110100100010000000000000000000000000000000000000000000
100011100010000000000000000000000000000000000000000000
100101010010000000000000000000000000000000000000000000
101001001010000000000000000000000000000000000000000000
110001000110000000000000000000000000000000000000000000
100010010110000000000000000000000000000000000000000000
100001110000100000000000000000000000000000000000000000
100010101000100000000000000000000000000000000000000000
100000111000001000000000000000000000000000000000000000
101100000100001000000000000000000000000000000000000000
100100001010001000000000000000000000000000000000000000
100010100001001000000000000000000000000000000000000000
100100010001001000000000000000000000000000000000000000
101000000011001000000000000000000000000000000000000000
100110000000101000000000000000000000000000000000000000
101000010000101000000000000000000000000000000000000000
110000000100101000000000000000000000000000000000000000
100001000001101000000000000000000000000000000000000000
101001000000011000000000000000000000000000000000000000
110000010000011000000000000000000000000000000000000000
101001100000000100000000000000000000000000000000000000
100110000100000100000000000000000000000000000000000000
100100000011000100000000000000000000000000000000000000
100011000000100100000000000000000000000000000000000000
100000100001100100000000000000000000000000000000000000
100000000110010100000000000000000000000000000000000000
110100000100000010000000000000000000000000000000000000
100000101010000010000000000000000000000000000000000000
101000100001000010000000000000000000000000000000000000
100001001001000010000000000000000000000000000000000000
100100001000010010000000000000000000000000000000000000
100001000010001010000000000000000000000000000000000000
100000010000010110000000000000000000000000000000000000
100010110000000001000000000000000000000000000000000000
101100001000000001000000000000000000000000000000000000
110000101000000001000000000000000000000000000000000000
101000100100000001000000000000000000000000000000000000
100000000011010001000000000000000000000000000000000000
100000001001000101000000000000000000000000000000000000
100000000100001101000000000000000000000000000000000000
100000000101000011000000000000000000000000000000000000
100000001110000000100000000000000000000000000000000000
100000010101000000100000000000000000000000000000000000
100000100100100000100000000000000000000000000000000000
100001000100010000100000000000000000000000000000000000
100100000001010000100000000000000000000000000000000000
100001010000000100100000000000000000000000000000000000
101000000100000010100000000000000000000000000000000000
110000000000010010100000000000000000000000000000000000
101001000000000001100000000000000000000000000000000000
110000000100000001100000000000000000000000000000000000
110101000000000000010000000000000000000000000000000000
100000011010000000010000000000000000000000000000000000
101001000001000000010000000000000000000000000000000000
110000010001000000010000000000000000000000000000000000
101100000000100000010000000000000000000000000000000000
100000000101100000010000000000000000000000000000000000
110000001000010000010000000000000000000000000000000000
110000000000100010010000000000000000000000000000000000
100000001000001001010000000000000000000000000000000000
100000010000000011010000000000000000000000000000000000
100100010000000000110000000000000000000000000000000000
100000100001000000110000000000000000000000000000000000
100000001000100000110000000000000000000000000000000000
100000000000001010110000000000000000000000000000000000
110010010000000000001000000000000000000000000000000000
100000000111000000001000000000000000000000000000000000
110001000000100000001000000000000000000000000000000000
101000100000100000001000000000000000000000000000000000
100000001010100000001000000000000000000000000000000000
100101000000010000001000000000000000000000000000000000
100000010010010000001000000000000000000000000000000000
100000100010001000001000000000000000000000000000000000
110100000000000100001000000000000000000000000000000000
101100000000000010001000000000000000000000000000000000
100010000010000010001000000000000000000000000000000000
110000000001000010001000000000000000000000000000000000
100100000010000001001000000000000000000000000000000000
100000010000000101001000000000000000000000000000000000
101000000010000000101000000000000000000000000000000000
100000001000001000101000000000000000000000000000000000
100010000000000001101000000000000000000000000000000000
100010000100000000011000000000000000000000000000000000
110000000010000000011000000000000000000000000000000000
100000001000000100011000000000000000000000000000000000
100000000000010010011000000000000000000000000000000000
100001000000000001011000000000000000000000000000000000
110010000100000000000100000000000000000000000000000000
100000110010000000000100000000000000000000000000000000
100011000001000000000100000000000000000000000000000000
100100010000100000000100000000000000000000000000000000
100100000000011000000100000000000000000000000000000000
101010000000000100000100000000000000000000000000000000
100000000001001100000100000000000000000000000000000000
110000010000000010000100000000000000000000000000000000
100010000000010010000100000000000000000000000000000000
100001001000000001000100000000000000000000000000000000
101000000001000001000100000000000000000000000000000000
100000000010000011000100000000000000000000000000000000
111000000000000000100100000000000000000000000000000000
100000011000000000100100000000000000000000000000000000
100000000100001000100100000000000000000000000000000000
100010000010000000010100000000000000000000000000000000
110000000000001000010100000000000000000000000000000000
100000100000000001010100000000000000000000000000000000
101000010000000000001100000000000000000000000000000000
100001000000001000001100000000000000000000000000000000
100000000000100001001100000000000000000000000000000000
100100000000000000011100000000000000000000000000000000
100001010100000000000010000000000000000000000000000000
100100001100000000000010000000000000000000000000000000
100000100110000000000010000000000000000000000000000000
100000000011100000000010000000000000000000000000000000
110100000000010000000010000000000000000000000000000000
101000100000010000000010000000000000000000000000000000
100000000101010000000010000000000000000000000000000000
110000000100000100000010000000000000000000000000000000
100000010001000100000010000000000000000000000000000000
100000000000110010000010000000000000000000000000000000
100001000001000001000010000000000000000000000000000000
100000000000010101000010000000000000000000000000000000
100010000001000000100010000000000000000000000000000000
100000000000011000010010000000000000000000000000000000
110000000000000001010010000000000000000000000000000000
101000000001000000001010000000000000000000000000000000
110000000000001000001010000000000000000000000000000000
100000000100000010001010000000000000000000000000000000
100101000000000000000110000000000000000000000000000000
101000001000000000000110000000000000000000000000000000
100000010000010000000110000000000000000000000000000000
100000000100000000010110000000000000000000000000000000
110000010100000000000001000000000000000000000000000000
101000010001000000000001000000000000000000000000000000
100000100011000000000001000000000000000000000000000000
100010100000010000000001000000000000000000000000000000
110000100000001000000001000000000000000000000000000000
100000010010001000000001000000000000000000000000000000
110000000000100100000001000000000000000000000000000000
110010000000000010000001000000000000000000000000000000
100101000000000010000001000000000000000000000000000000
100000000100010010000001000000000000000000000000000000
100000100000000110000001000000000000000000000000000000
110001000000000001000001000000000000000000000000000000
100000011000000001000001000000000000000000000000000000
100000000000110001000001000000000000000000000000000000
110100000000000000100001000000000000000000000000000000
100100000001000000010001000000000000000000000000000000
100000000010000001010001000000000000000000000000000000
100010000000100000001001000000000000000000000000000000
101000000000001000001001000000000000000000000000000000
100000010000000000101001000000000000000000000000000000
100100000100000000000101000000000000000000000000000000
110000000001000000000101000000000000000000000000000000
100000000000100010000101000000000000000000000000000000
100000001001000000000011000000000000000000000000000000
101000000000100000000011000000000000000000000000000000
100000000000001010000011000000000000000000000000000000
100000000100000001000011000000000000000000000000000000
100000100000000000100011000000000000000000000000000000
100000010000000000010011000000000000000000000000000000
100001000000000000001011000000000000000000000000000000
100001010000010000000000100000000000000000000000000000
100000100010010000000000100000000000000000000000000000
100000000001110000000000100000000000000000000000000000
110000001000001000000000100000000000000000000000000000
100000000010101000000000100000000000000000000000000000
100000000100100100000000100000000000000000000000000000
101001000000000010000000100000000000000000000000000000
100000001000100010000000100000000000000000000000000000
100101000000000001000000100000000000000000000000000000
100000010000100001000000100000000000000000000000000000
100010000000000011000000100000000000000000000000000000
100001001000000000100000100000000000000000000000000000
100000000001001000100000100000000000000000000000000000
100001000000100000010000100000000000000000000000000000
100010000000010000010000100000000000000000000000000000
110000000000000100010000100000000000000000000000000000
100000100000000010010000100000000000000000000000000000
100000000001000001010000100000000000000000000000000000
110000100000000000001000100000000000000000000000000000
100000011000000000001000100000000000000000000000000000
100001000001000000001000100000000000000000000000000000
101000000000000100001000100000000000000000000000000000
110000000010000000000100100000000000000000000000000000
100000010000000000010100100000000000000000000000000000
100010000100000000000010100000000000000000000000000000
110000000000000010000010100000000000000000000000000000
100000001000000000010010100000000000000000000000000000
101000001000000000000001100000000000000000000000000000
100001000100000000000001100000000000000000000000000000
100100000000001000000001100000000000000000000000000000
100000000010000010000001100000000000000000000000000000
100010000000000000100001100000000000000000000000000000
100010001010000000000000010000000000000000000000000000
100100000110000000000000010000000000000000000000000000
110010000000001000000000010000000000000000000000000000
100001100000001000000000010000000000000000000000000000
100000110000000100000000010000000000000000000000000000
100000001000010100000000010000000000000000000000000000
110000100000000010000000010000000000000000000000000000
101000010000000001000000010000000000000000000000000000
100000000010100001000000010000000000000000000000000000
100101000000000000100000010000000000000000000000000000
101000000000010000100000010000000000000000000000000000
100010000000000010100000010000000000000000000000000000
100100001000000000010000010000000000000000000000000000
100001000000000010010000010000000000000000000000000000
100000000010000000110000010000000000000000000000000000
100000100100000000001000010000000000000000000000000000
100010000000010000001000010000000000000000000000000000
100000000001000000011000010000000000000000000000000000
101100000000000000000100010000000000000000000000000000
100000010100000000000100010000000000000000000000000000
100001000000100000000100010000000000000000000000000000
100000000000000101000100010000000000000000000000000000
100000000000000110000010010000000000000000000000000000
100000100000000001000010010000000000000000000000000000
110000000000000000100010010000000000000000000000000000
100000010000000000001010010000000000000000000000000000
100000010000100000000001010000000000000000000000000000
100000001000000000100001010000000000000000000000000000
100010000000000000000011010000000000000000000000000000
100100010000000000000000110000000000000000000000000000
100000000100000000010000110000000000000000000000000000
100000000001000000000100110000000000000000000000000000
111000000100000000000000001000000000000000000000000000
100101000100000000000000001000000000000000000000000000
100110000001000000000000001000000000000000000000000000
101000001001000000000000001000000000000000000000000000
100001000011000000000000001000000000000000000000000000
100000000000111000000000001000000000000000000000000000
100001001000000100000000001000000000000000000000000000
100000010000100100000000001000000000000000000000000000
100000100000010100000000001000000000000000000000000000
110001000000000010000000001000000000000000000000000000
100000000010010010000000001000000000000000000000000000
100100000000001010000000001000000000000000000000000000
101000000000100001000000001000000000000000000000000000
100000000100010001000000001000000000000000000000000000
100010000000001001000000001000000000000000000000000000
110000000000000101000000001000000000000000000000000000
100100000000100000100000001000000000000000000000000000
100010000000010000100000001000000000000000000000000000
101000000010000000010000001000000000000000000000000000
100000010000010000010000001000000000000000000000000000
100000000001001000010000001000000000000000000000000000
100010000000000010010000001000000000000000000000000000
101001000000000000001000001000000000000000000000000000
100100010000000000001000001000000000000000000000000000
110000001000000000001000001000000000000000000000000000
100000000001010000001000001000000000000000000000000000
110100000000000000000100001000000000000000000000000000
100001000000010000000100001000000000000000000000000000
100000000000000110000100001000000000000000000000000000
100000000001000000100100001000000000000000000000000000
100000010010000000000010001000000000000000000000000000
100000000100100000000010001000000000000000000000000000
100000001000010000000010001000000000000000000000000000
100100000000000001000010001000000000000000000000000000
100010000100000000000001001000000000000000000000000000
100000000010100000000001001000000000000000000000000000
100100000000010000000001001000000000000000000000000000
100000001000001000000001001000000000000000000000000000
101000000000000000100001001000000000000000000000000000
100000100000000000010001001000000000000000000000000000
100000000000000001000101001000000000000000000000000000
100000000000000100000011001000000000000000000000000000
100100001000000000000000101000000000000000000000000000
101000000000010000000000101000000000000000000000000000
100000000100001000000000101000000000000000000000000000
100000010000000010000000101000000000000000000000000000
100000000000000100100000101000000000000000000000000000
100000100000000000000100101000000000000000000000000000
100000000101000000000000011000000000000000000000000000
110000000000010000000000011000000000000000000000000000
100000100000000000100000011000000000000000000000000000
100000000010000000000100011000000000000000000000000000
100001000000000000000001011000000000000000000000000000
100000000000000001000000111000000000000000000000000000
100000010011000000000000000100000000000000000000000000
100010010000100000000000000100000000000000000000000000
100100000010100000000000000100000000000000000000000000
100000001001100000000000000100000000000000000000000000
100010000010010000000000000100000000000000000000000000
100011000000001000000000000100000000000000000000000000
100000100000101000000000000100000000000000000000000000
101000000001000100000000000100000000000000000000000000
100000001000001100000000000100000000000000000000000000
100000000110000010000000000100000000000000000000000000
100001100000000001000000000100000000000000000000000000
100010000100000001000000000100000000000000000000000000
101000000000010001000000000100000000000000000000000000
100010001000000000100000000100000000000000000000000000
101000000000100000100000000100000000000000000000000000
100100000000001000100000000100000000000000000000000000
100000000001000001100000000100000000000000000000000000
101000100000000000010000000100000000000000000000000000
100000000000110000010000000100000000000000000000000000
100000000000000110010000000100000000000000000000000000
100001000100000000001000000100000000000000000000000000
100000000000000011001000000100000000000000000000000000
100000000000010100000100000100000000000000000000000000
100100000000000010000100000100000000000000000000000000
101100000000000000000010000100000000000000000000000000
100000010000000000100010000100000000000000000000000000
100010000000000000010010000100000000000000000000000000
100000000010000000000110000100000000000000000000000000
100001001000000000000001000100000000000000000000000000
100000000000001001000001000100000000000000000000000000
100000000010000000100001000100000000000000000000000000
100000000100000000010001000100000000000000000000000000
100000000000000100001001000100000000000000000000000000
100000000000010000000011000100000000000000000000000000
100000100001000000000000100100000000000000000000000000
100000000100010000000000100100000000000000000000000000
100000000000000101000000100100000000000000000000000000
101000000000000000000100100100000000000000000000000000
100100100000000000000000010100000000000000000000000000
100000000010001000000000010100000000000000000000000000
100000000100000100000000010100000000000000000000000000
100000000000100010000000010100000000000000000000000000
100000001000000000000100010100000000000000000000000000
100001000000000000000000110100000000000000000000000000
111100000000000000000000000010000000000000000000000000
100011010000000000000000000010000000000000000000000000
101000110000000000000000000010000000000000000000000000
110000001010000000000000000010000000000000000000000000
100000011000010000000000000010000000000000000000000000
100000100100010000000000000010000000000000000000000000
100010000000110000000000000010000000000000000000000000
100000000010001100000000000010000000000000000000000000
100001000100000010000000000010000000000000000000000000
100000000011000010000000000010000000000000000000000000
100000000000101010000000000010000000000000000000000000
100001000000010001000000000010000000000000000000000000
100000000001001001000000000010000000000000000000000000
100100000000000011000000000010000000000000000000000000
100010100000000000100000000010000000000000000000000000
100000000000011000100000000010000000000000000000000000
100000000000100001100000000010000000000000000000000000
100000100010000000010000000010000000000000000000000000
100000000100001000010000000010000000000000000000000000
100010000000000001010000000010000000000000000000000000
101000000100000000001000000010000000000000000000000000
100000100000000010001000000010000000000000000000000000
100000010000000000011000000010000000000000000000000000
101001000000000000000100000010000000000000000000000000
100000001100000000000100000010000000000000000000000000
100000100001000000000100000010000000000000000000000000
110000000000010000000100000010000000000000000000000000
100000000000000100001100000010000000000000000000000000
110001000000000000000010000010000000000000000000000000
100000001000100000000010000010000000000000000000000000
100000100000001000000010000010000000000000000000000000
100000010000000001000010000010000000000000000000000000
100000000100000000100010000010000000000000000000000000
100000000000000100010010000010000000000000000000000000
100010000000000000001010000010000000000000000000000000
101000000010000000000001000010000000000000000000000000
100001000000001000000001000010000000000000000000000000
100000000001000100000001000010000000000000000000000000
100000000000100000010001000010000000000000000000000000
100000101000000000000000100010000000000000000000000000
100000000101000000000000100010000000000000000000000000
110000000000100000000000100010000000000000000000000000
100010000000001000000000100010000000000000000000000000
100000000000000110000000100010000000000000000000000000
101000000000000000100000100010000000000000000000000000
100000000010000000000010100010000000000000000000000000
100000000000000000000101100010000000000000000000000000
100000000001100000000000010010000000000000000000000000
100100000000001000000000010010000000000000000000000000
110000000000000000000001010010000000000000000000000000
100010000010000000000000001010000000000000000000000000
101000000000001000000000001010000000000000000000000000
100001000000000000100000001010000000000000000000000000
100000001000000000010000001010000000000000000000000000
100000000000000000000110001010000000000000000000000000
100000010000000000000001001010000000000000000000000000
100101000000000000000000000110000000000000000000000000
110000000000001000000000000110000000000000000000000000
100000010000000100000000000110000000000000000000000000
100010000000000010000000000110000000000000000000000000
100000000000000000101000000110000000000000000000000000
100000100000000000000001000110000000000000000000000000
101101000000000000000000000001000000000000000000000000
110011000000000000000000000001000000000000000000000000
100001011000000000000000000001000000000000000000000000
110000001000100000000000000001000000000000000000000000
100010000100100000000000000001000000000000000000000000
110000000010010000000000000001000000000000000000000000
100000000100011000000000000001000000000000000000000000
100000101000000100000000000001000000000000000000000000
100010000010000100000000000001000000000000000000000000
100000000000110100000000000001000000000000000000000000
100010010000000010000000000001000000000000000000000000
100000100100000010000000000001000000000000000000000000
100000000001100010000000000001000000000000000000000000
100000001010000001000000000001000000000000000000000000
100010000001000001000000000001000000000000000000000000
100000000000001011000000000001000000000000000000000000
101000000000000100100000000001000000000000000000000000
100000000010000010100000000001000000000000000000000000
100000000000010001100000000001000000000000000000000000
100010100000000000010000000001000000000000000000000000
100000000001010000010000000001000000000000000000000000
101000001000000000001000000001000000000000000000000000
100100000000001000001000000001000000000000000000000000
100000000000000110001000000001000000000000000000000000
100000010001000000000100000001000000000000000000000000
101000000000000010000100000001000000000000000000000000
100010000000000000100100000001000000000000000000000000
100000000000100000010100000001000000000000000000000000
100000100000000000001100000001000000000000000000000000
100110000000000000000010000001000000000000000000000000
101000000010000000000010000001000000000000000000000000
110000000001000000000010000001000000000000000000000000
100000001000000000100010000001000000000000000000000000
100000001100000000000001000001000000000000000000000000
100100000000100000000001000001000000000000000000000000
101000000000000000010001000001000000000000000000000000
100000000000010000001001000001000000000000000000000000
100000000000001000000101000001000000000000000000000000
100000000000000000000110100001000000000000000000000000
100000001001000000000000010001000000000000000000000000
100000000000100000100000010001000000000000000000000000
100000000000001000010000010001000000000000000000000000
100000000000000001001000010001000000000000000000000000
100000000000010000000010010001000000000000000000000000
100000000010000000000001010001000000000000000000000000
100000000100000100000000001001000000000000000000000000
100000100000000001000000001001000000000000000000000000
100000010000000000000000011001000000000000000000000000
100000100010000000000000000101000000000000000000000000
100000001000010000000000000101000000000000000000000000
100000000001001000000000000101000000000000000000000000
100000010000000000010000000101000000000000000000000000
100000000100000000000100000101000000000000000000000000
110000000000000000000000010101000000000000000000000000
100000010000000000100000000011000000000000000000000000
100000000000000010010000000011000000000000000000000000
100000000000000001000100000011000000000000000000000000
100110010000000000000000000000100000000000000000000000
110000110000000000000000000000100000000000000000000000
100010000010100000000000000000100000000000000000000000
100001000001010000000000000000100000000000000000000000
100000001000110000000000000000100000000000000000000000
110100000000001000000000000000100000000000000000000000
110000000001000100000000000000100000000000000000000000
100001000000100010000000000000100000000000000000000000
100000000000001110000000000000100000000000000000000000
100001000100000001000000000000100000000000000000000000
100000100010000001000000000000100000000000000000000000
100100000000100001000000000000100000000000000000000000
100000101000000000100000000000100000000000000000000000
100100000100000000100000000000100000000000000000000000
100000000000100100100000000000100000000000000000000000
100100000010000000010000000000100000000000000000000000
100000100000001000010000000000100000000000000000000000
100001001000000000001000000000100000000000000000000000
100000000100100000001000000000100000000000000000000000
100000000010000100001000000000100000000000000000000000
101000000000000001001000000000100000000000000000000000
100100001000000000000100000000100000000000000000000000
100000000100000100000100000000100000000000000000000000
100000000010000000100100000000100000000000000000000000
110010000000000000000010000000100000000000000000000000
101000010000000000000010000000100000000000000000000000
100000001000000100000010000000100000000000000000000000
100000000000000001100010000000100000000000000000000000
100000100000000000001010000000100000000000000000000000
110000000000010000000001000000100000000000000000000000
100000010000000100000001000000100000000000000000000000
100000001010000000000000100000100000000000000000000000
100000100000000100000000100000100000000000000000000000
100000000001000010000000100000100000000000000000000000
100000000000010000001000100000100000000000000000000000
100010000000000000000100100000100000000000000000000000
100000000000100000000010100000100000000000000000000000
111000000000000000000000010000100000000000000000000000
100010100000000000000000010000100000000000000000000000
100100000001000000000000010000100000000000000000000000
100000000000001000100000010000100000000000000000000000
100000000000000001010000010000100000000000000000000000
100000000000010000000100010000100000000000000000000000
100000000010000000000010010000100000000000000000000000
100000100100000000000000001000100000000000000000000000
100010000000000100000000001000100000000000000000000000
100000000000000000101000001000100000000000000000000000
100001000000000000000000101000100000000000000000000000
101000000010000000000000000100100000000000000000000000
100100000000000100000000000100100000000000000000000000
100000000000010000100000000100100000000000000000000000
100001000000000000010000000100100000000000000000000000
100000000001000000001000000100100000000000000000000000
100000000000100000000100000100100000000000000000000000
100000000100000000000010000100100000000000000000000000
110000000000000000000000100100100000000000000000000000
100000000010010000000000000010100000000000000000000000
101000000000000100000000000010100000000000000000000000
110000000000000010000000000010100000000000000000000000
100100000000000000001000000010100000000000000000000000
100000001000000000000001000010100000000000000000000000
101000000000001000000000000001100000000000000000000000
100000010000000001000000000001100000000000000000000000
100000000000000100010000000001100000000000000000000000
100000001000000000000000001001100000000000000000000000
100000000000000010000000000101100000000000000000000000
100011000100000000000000000000010000000000000000000000
100100100100000000000000000000010000000000000000000000
110000001100000000000000000000010000000000000000000000
100101000001000000000000000000010000000000000000000000
100000001011000000000000000000010000000000000000000000
101000000001100000000000000000010000000000000000000000
100000100001010000000000000000010000000000000000000000
100000010000110000000000000000010000000000000000000000
110000000010001000000000000000010000000000000000000000
100000000101001000000000000000010000000000000000000000
100000100010000100000000000000010000000000000000000000
100100000000010100000000000000010000000000000000000000
100000011000000010000000000000010000000000000000000000
100010000010000001000000000000010000000000000000000000
110000000001000001000000000000010000000000000000000000
100000000000010011000000000000010000000000000000000000
101100000000000000100000000000010000000000000000000000
110000000000100000100000000000010000000000000000000000
100000000000001100100000000000010000000000000000000000
100000001000000001100000000000010000000000000000000000
110000100000000000010000000000010000000000000000000000
100010001000000000010000000000010000000000000000000000
100001000000000100010000000000010000000000000000000000
100000000010000010010000000000010000000000000000000000
111000000000000000001000000000010000000000000000000000
100001010000000000001000000000010000000000000000000000
100000101000000000001000000000010000000000000000000000
100010010000000000000100000000010000000000000000000000
100000000000100100000100000000010000000000000000000000
100000100000000000100100000000010000000000000000000000
100100000000000010000010000000010000000000000000000000
100000000000000001001010000000010000000000000000000000
100110000000000000000001000000010000000000000000000000
100001100000000000000001000000010000000000000000000000
100000000000011000000001000000010000000000000000000000
101000000000000001000001000000010000000000000000000000
100000000000000000001101000000010000000000000000000000
100001000000001000000000100000010000000000000000000000
100000000000000000110000100000010000000000000000000000
100000000000000100000001100000010000000000000000000000
101000000100000000000000010000010000000000000000000000
100000000010010000000000010000010000000000000000000000
110000000000000100000000010000010000000000000000000000
100001000000000001000000010000010000000000000000000000
100000000000000000101000010000010000000000000000000000
100000000000000010000100010000010000000000000000000000
100000000001000000000001010000010000000000000000000000
100010000000000000000000110000010000000000000000000000
101010000000000000000000001000010000000000000000000000
100000100000001000000000001000010000000000000000000000
100000000000100010000000001000010000000000000000000000
100000010000000001000000001000010000000000000000000000
100000000001000000000000101000010000000000000000000000
100000001000000000000000011000010000000000000000000000
100000110000000000000000000100010000000000000000000000
110000000000010000000000000100010000000000000000000000
100100000000000000001000000100010000000000000000000000
100000000000001000000100000100010000000000000000000000
100000000000100000000001000100010000000000000000000000
100000000010000000000000100100010000000000000000000000
110000010000000000000000000010010000000000000000000000
100010000001000000000000000010010000000000000000000000
100000000100000100000000000010010000000000000000000000
100000000000000010100000000010010000000000000000000000
100000000000000000001000001010010000000000000000000000
100000001000000000000000000110010000000000000000000000
100000001000001000000000000001010000000000000000000000
100000000000000000011000000001010000000000000000000000
100000100000000000000010000001010000000000000000000000
100000000000010000000000000011010000000000000000000000
100000100000000010000000000000110000000000000000000000
100010000000000000100000000000110000000000000000000000
100000000000010000010000000000110000000000000000000000
100000000000001000001000000000110000000000000000000000
100000000000000001000100000000110000000000000000000000
100100000000000000000000100000110000000000000000000000
100000000000100000000000010000110000000000000000000000
100000000001000000000000000001110000000000000000000000
100001100001000000000000000000001000000000000000000000
101000000101000000000000000000001000000000000000000000
110000000011000000000000000000001000000000000000000000
100000010100100000000000000000001000000000000000000000
110010000000010000000000000000001000000000000000000000
100001001000001000000000000000001000000000000000000000
100000001000100100000000000000001000000000000000000000
100000000100001010000000000000001000000000000000000000
110000000000100001000000000000001000000000000000000000
100000000000011001000000000000001000000000000000000000
100000000000000111000000000000001000000000000000000000
101000100000000000100000000000001000000000000000000000
100100000010000000100000000000001000000000000000000000
100001000000100000100000000000001000000000000000000000
100000001000010000100000000000001000000000000000000000
100000010000000001100000000000001000000000000000000000
100000001100000000010000000000001000000000000000000000
101000000000000010010000000000001000000000000000000000
100000000000000100110000000000001000000000000000000000
100000100000010000001000000000001000000000000000000000
100000000000100010001000000000001000000000000000000000
110000000000000000101000000000001000000000000000000000
100010000000001000000100000000001000000000000000000000
100000000001000010000100000000001000000000000000000000
100010000000100000000010000000001000000000000000000000
100000100000000100000010000000001000000000000000000000
100000000010000010000010000000001000000000000000000000
100100000000000000001010000000001000000000000000000000
111000000000000000000001000000001000000000000000000000
100100000000000100000001000000001000000000000000000000
100000000000000010100001000000001000000000000000000000
100000010010000000000000100000001000000000000000000000
100010000000000100000000100000001000000000000000000000
100000000000001000010000100000001000000000000000000000
100000000000000001001000100000001000000000000000000000
100001000000000000000010100000001000000000000000000000
100000000000010000000001100000001000000000000000000000
101010000000000000000000010000001000000000000000000000
100001000100000000000000010000001000000000000000000000
100000000000001100000000010000001000000000000000000000
100000010000000010000000010000001000000000000000000000
100000100000000000000100010000001000000000000000000000
100000001000000000000010010000001000000000000000000000
100000000000000000001001010000001000000000000000000000
100000010001000000000000001000001000000000000000000000
100000100000000010000000001000001000000000000000000000
100000000010000001000000001000001000000000000000000000
100000000000100000010000001000001000000000000000000000
100000001010000000000000000100001000000000000000000000
100001000000000010000000000100001000000000000000000000
100100000000000000010000000100001000000000000000000000
100000000000001000001000000100001000000000000000000000
110000000000000000000010000100001000000000000000000000
100000010000000000000001000100001000000000000000000000
100000000000000000100000100100001000000000000000000000
101000000000010000000000000010001000000000000000000000
100000001000000001000000000010001000000000000000000000
100000000001000000100000000010001000000000000000000000
100000000010000000001000000010001000000000000000000000
100100000000000000000000100010001000000000000000000000
100000000010100000000000000001001000000000000000000000
100001000000010000000000000001001000000000000000000000
100100000000000010000000000001001000000000000000000000
100000000100000001000000000001001000000000000000000000
100000000000001000000010000001001000000000000000000000
100000000000010010000000000000101000000000000000000000
100010000000000000010000000000101000000000000000000000
100000000000001000000000001000101000000000000000000000
100000000000101000000000000000011000000000000000000000
110000000000000010000000000000011000000000000000000000
100000000000000100001000000000011000000000000000000000
100000000000000000010000000010011000000000000000000000
100000110000010000000000000000000100000000000000000000
100001001000010000000000000000000100000000000000000000
101000000100010000000000000000000100000000000000000000
100010000001010000000000000000000100000000000000000000
110000000000110000000000000000000100000000000000000000
101000100000001000000000000000000100000000000000000000
100000010100001000000000000000000100000000000000000000
100010100000000100000000000000000100000000000000000000
100000000010100100000000000000000100000000000000000000
100001000000001100000000000000000100000000000000000000
100010000100000010000000000000000100000000000000000000
100100000010000010000000000000000100000000000000000000
110000000000001010000000000000000100000000000000000000
100000001000000110000000000000000100000000000000000000
100000000010001001000000000000000100000000000000000000
100100000000000101000000000000000100000000000000000000
110010000000000000100000000000000100000000000000000000
101000010000000000100000000000000100000000000000000000
100100001000000000100000000000000100000000000000000000
100000010000000100010000000000000100000000000000000000
100000000100000001001000000000000100000000000000000000
100110000000000000000100000000000100000000000000000000
100001010000000000000100000000000100000000000000000000
100000100000000010000100000000000100000000000000000000
100000000001000000010100000000000100000000000000000000
111000000000000000000010000000000100000000000000000000
100001100000000000000010000000000100000000000000000000
100010010000000000000010000000000100000000000000000000
100000000000101000000010000000000100000000000000000000
100000001000000001000010000000000100000000000000000000
100000000010000000010010000000000100000000000000000000
100011000000000000000001000000000100000000000000000000
100000000001001000000001000000000100000000000000000000
101000000000000100000001000000000100000000000000000000
100000000000000010010001000000000100000000000000000000
110000000000000000001001000000000100000000000000000000
100000000000000000100101000000000100000000000000000000
101010000000000000000000100000000100000000000000000000
110001000000000000000000100000000100000000000000000000
100000000000010010000000100000000100000000000000000000
100000001000000000000100100000000100000000000000000000
100000010000000000000001100000000100000000000000000000
110000000010000000000000010000000100000000000000000000
100000000100100000000000010000000100000000000000000000
100000000001000010000000010000000100000000000000000000
100000000000000001100000010000000100000000000000000000
100000100000000000000000110000000100000000000000000000
100100100000000000000000001000000100000000000000000000
100000000110000000000000001000000100000000000000000000
100000000000001000100000001000000100000000000000000000
100000000000000000010000101000000100000000000000000000
100000001100000000000000000100000100000000000000000000
101000000000000010000000000100000100000000000000000000
100000000000100001000000000100000100000000000000000000
110000000000000000000100000100000100000000000000000000
100010001000000000000000000010000100000000000000000000
100000000000000000110000000010000100000000000000000000
100100000000000000000001000010000100000000000000000000
100000000000100000000000001010000100000000000000000000
100000000001000000000000000110000100000000000000000000
100100000000000000010000000001000100000000000000000000
100000000000000001000000100001000100000000000000000000
100000000001000000000000001001000100000000000000000000
100000000000000000100000000101000100000000000000000000
100000000010000000000000000011000100000000000000000000
100010000000001000000000000000100100000000000000000000
100000000000000010100000000000100100000000000000000000
101000000000000000010000000000100100000000000000000000
100000000000000001000001000000100100000000000000000000
100000000000000100000000010000100100000000000000000000
100000000000100000000000000001100100000000000000000000
100100000000001000000000000000010100000000000000000000
100000100000000001000000000000010100000000000000000000
100000000010000000100000000000010100000000000000000000
100000000000000100000000001000010100000000000000000000
100000000000000000010000000100010100000000000000000000
100000000010010000000000000000001100000000000000000000
100000000000000001010000000000001100000000000000000000
100000001000000000000001000000001100000000000000000000
100000000100000000000000000010001100000000000000000000
100000000000000100000000000001001100000000000000000000
100000011000000100000000000000000010000000000000000000
100000100100000100000000000000000010000000000000000000
100001000010000100000000000000000010000000000000000000
100010000001000100000000000000000010000000000000000000
100100000000100100000000000000000010000000000000000000
101000000000010100000000000000000010000000000000000000
110000000000001100000000000000000010000000000000000000
100010100000000010000000000000000010000000000000000000
100100000001000010000000000000000010000000000000000000
101000000000100010000000000000000010000000000000000000
110000001000000000100000000000000010000000000000000000
100000010010000000100000000000000010000000000000000000
100001000001000000100000000000000010000000000000000000
100010000000100000100000000000000010000000000000000000
101000010000000000010000000000000010000000000000000000
100001000100000000010000000000000010000000000000000000
100000000010010000010000000000000010000000000000000000
100000000000000101010000000000000010000000000000000000
100000001100000000001000000000000010000000000000000000
100000010000100000001000000000000010000000000000000000
100001000000000010001000000000000010000000000000000000
100000000000001001001000000000000010000000000000000000
100000000101000000000100000000000010000000000000000000
100000100000001000000100000000000010000000000000000000
100000000000010001000100000000000010000000000000000000
100001001000000000000010000000000010000000000000000000
101000000100000000000010000000000010000000000000000000
101010000000000000000001000000000010000000000000000000
100100010000000000000001000000000010000000000000000000
100000101000000000000001000000000010000000000000000000
100000000001000001000001000000000010000000000000000000
100000110000000000000000100000000010000000000000000000
101000000001000000000000100000000010000000000000000000
110000000000010000000000100000000010000000000000000000
100000000010000001000000100000000010000000000000000000
100000000000000100000100100000000010000000000000000000
101000001000000000000000010000000010000000000000000000
110000000001000000000000010000000010000000000000000000
100000000100000001000000010000000010000000000000000000
100000000000010000000001010000000010000000000000000000
100100000010000000000000001000000010000000000000000000
100000001000000001000000001000000010000000000000000000
100000000000001000000000011000000010000000000000000000
100000010000000001000000000100000010000000000000000000
100000000000001000000010000100000010000000000000000000
100000000000000010000000100100000010000000000000000000
100000100000000001000000000010000010000000000000000000
100000000000010000001000000010000010000000000000000000
100010000000000000000100000010000010000000000000000000
100100000000000000000010000010000010000000000000000000
100000000001000000000000001010000010000000000000000000
100000000010000000000000000110000010000000000000000000
100010000000010000000000000001000010000000000000000000
100001000000000001000000000001000010000000000000000000
100000000000001000100000000001000010000000000000000000
100000000000000010000001000001000010000000000000000000
100000000000000100000000010001000010000000000000000000
100000000000100000000000001001000010000000000000000000
100000100000010000000000000000100010000000000000000000
100010000000000001000000000000100010000000000000000000
100001000000000000000100000000100010000000000000000000
100000000000000010000010000000100010000000000000000000
100000000000000000100000000010100010000000000000000000
100100000000000001000000000000010010000000000000000000
100000000000000000100001000000010010000000000000000000
100000001000000000000000100000010010000000000000000000
100000000001000000000000000100010010000000000000000000
101000000000000001000000000000001010000000000000000000
100000000000000000100010000000001010000000000000000000
100000000010000000000001000000001010000000000000000000
100000000000100000000000010000001010000000000000000000
100000000100000000000000001000001010000000000000000000
100000000000000100000000000100001010000000000000000000
110000000000000001000000000000000110000000000000000000
100000000010000000000100000000000110000000000000000000
100000000100000000000001000000000110000000000000000000
100000000000000010000000001000000110000000000000000000
100000010010000001000000000000000001000000000000000000
100001000000100001000000000000000001000000000000000000
100010000000010001000000000000000001000000000000000000
100100000000001001000000000000000001000000000000000000
101000000000000101000000000000000001000000000000000000
110000000000000011000000000000000001000000000000000000
100000000001100000100000000000000001000000000000000000
100000010100000000010000000000000001000000000000000000
100000000000001100010000000000000001000000000000000000
100010100000000000001000000000000001000000000000000000
100100000100000000001000000000000001000000000000000000
100000000000011000001000000000000001000000000000000000
100000001000000001001000000000000001000000000000000000
101000100000000000000100000000000001000000000000000000
100000001001000000000100000000000001000000000000000000
110000000000100000000100000000000001000000000000000000
100000000100010000000100000000000001000000000000000000
100000000000000010001100000000000001000000000000000000
101010000000000000000010000000000001000000000000000000
110000001000000000000010000000000001000000000000000000
100100000010000000000010000000000001000000000000000000
100000000000000100000110000000000001000000000000000000
100000110000000000000001000000000001000000000000000000
100000001000010000000001000000000001000000000000000000
100010000000000100000001000000000001000000000000000000
101000000000000010000001000000000001000000000000000000
100000000010000000000101000000000001000000000000000000
100100100000000000000000100000000001000000000000000000
100000000010000000100000100000000001000000000000000000
100001000000000000000100100000000001000000000000000000
100000010000000000000010100000000001000000000000000000
100000000000000001000001100000000001000000000000000000
100000001100000000000000010000000001000000000000000000
100000000000101000000000010000000001000000000000000000
100100000000000010000000010000000001000000000000000000
100000000001000001000000010000000001000000000000000000
100010001000000000000000001000000001000000000000000000
110000000001000000000000001000000001000000000000000000
100001000000000000010000001000000001000000000000000000
100000000000001000000010001000000001000000000000000000
100000100000000010000000000100000001000000000000000000
100000000000000100100000000100000001000000000000000000
110000000000000000010000000100000001000000000000000000
100000010000000000000100000100000001000000000000000000
100000000000100000000010000100000001000000000000000000
100000000000001000000000100100000001000000000000000000
100000000010000000000000001100000001000000000000000000
100001000010000000000000000010000001000000000000000000
100000000001010000000000000010000001000000000000000000
100000001000001000000000000010000001000000000000000000
100000100000000100000000000010000001000000000000000000
101000000000000000010000000010000001000000000000000000
100100000000000000000100000010000001000000000000000000
100000000000000010000000001010000001000000000000000000
100000001000000000010000000001000001000000000000000000
100000010000000000001000000001000001000000000000000000
100001000000000000000001000001000001000000000000000000
100000000000100000000000000011000001000000000000000000
100000000001001000000000000000100001000000000000000000
100000000100000010000000000000100001000000000000000000
100000000000100000001000000000010001000000000000000000
100000000000000100000000000001010001000000000000000000
100000000010000000010000000000001001000000000000000000
100000000000010000000000010000001001000000000000000000
100000000000000100000000001000001001000000000000000000
100000010000000010000000000000000101000000000000000000
100000000000100000010000000000000101000000000000000000
100000000000001000000000000001000101000000000000000000
100000000000001000000001000000000011000000000000000000
100000000100000000000000100000000011000000000000000000
100000000000010000000000000100000011000000000000000000
111000000000000000010000000000000000100000000000000000
100001010000000000010000000000000000100000000000000000
100000001001000000010000000000000000100000000000000000
100000000000101000010000000000000000100000000000000000
100010000000000100010000000000000000100000000000000000
100000100001000000001000000000000000100000000000000000
100000000100010000001000000000000000100000000000000000
100000000000001100001000000000000000100000000000000000
100000000000000010101000000000000000100000000000000000
100000000110000000000100000000000000100000000000000000
100000000001010000000100000000000000100000000000000000
100000000000000100100100000000000000100000000000000000
100100000001000000000010000000000000100000000000000000
100000000010000100000010000000000000100000000000000000
100000000000001000100010000000000000100000000000000000
100000000000000010000110000000000000100000000000000000
100100100000000000000001000000000000100000000000000000
100000000101000000000001000000000000100000000000000000
100001000000100000000001000000000000100000000000000000
100000000000010000100001000000000000100000000000000000
101000000100000000000000100000000000100000000000000000
100000000011000000000000100000000000100000000000000000
100000001000000100000000100000000000100000000000000000
100000000000100000100000100000000000100000000000000000
110000000100000000000000010000000000100000000000000000
100000000001000000100000010000000000100000000000000000
100000000010000000001000010000000000100000000000000000
100000000000000100000001010000000000100000000000000000
100000000001000010000000001000000000100000000000000000
100000000010000000100000001000000000100000000000000000
100000000000001000000100001000000000100000000000000000
100000100000000000000010001000000000100000000000000000
100000000000100000000000011000000000100000000000000000
100001000010000000000000000100000000100000000000000000
110000000000000000100000000100000000100000000000000000
100000000000000010000001000100000000100000000000000000
100000000000010000000000010100000000100000000000000000
100000000000000100000000001100000000100000000000000000
100001000000000100000000000010000000100000000000000000
100000000000100000000100000010000000100000000000000000
100000100000100000000000000001000000100000000000000000
100001000000000000000010000001000000100000000000000000
100000000010001000000000000000100000100000000000000000
110000000000000001000000000000100000100000000000000000
100000000000000010000000010000100000100000000000000000
100010000000000010000000000000010000100000000000000000
100100000000000000010000000000010000100000000000000000
100000001000000000000100000000010000100000000000000000
100000000000010000000000100000010000100000000000000000
100010000000000000100000000000001000100000000000000000
100001000000000000001000000000001000100000000000000000
100001000000000001000000000000000100100000000000000000
100000000000001000000000010000000100100000000000000000
101000000000000000100000000000000010100000000000000000
100000000000100000000000000100000010100000000000000000
100000100000000000010000000000000001100000000000000000
100000000001000000000000000100000001100000000000000000
100000000011000000000100000000000000010000000000000000
100000000100100000000100000000000000010000000000000000
100000100000010000000100000000000000010000000000000000
100000010000001000000100000000000000010000000000000000
100000001000000100000100000000000000010000000000000000
100010000000000001000100000000000000010000000000000000
100100000000000000100100000000000000010000000000000000
100100100000000000000010000000000000010000000000000000
100000000000100000100010000000000000010000000000000000
100000001000000000001010000000000000010000000000000000
100010000010000000000001000000000000010000000000000000
100000000000010100000001000000000000010000000000000000
100010001000000000000000100000000000010000000000000000
100000000110000000000000100000000000010000000000000000
100000010000000100000000100000000000010000000000000000
100000100000000001000000100000000000010000000000000000
100000000000100000001000100000000000010000000000000000
100000000000001000000010100000000000010000000000000000
101000000001000000000000010000000000010000000000000000
100000000000010001000000010000000000010000000000000000
100000000000000100010000010000000000010000000000000000
100001000000001000000000001000000000010000000000000000
100001000000100000000000000100000000010000000000000000
100010000000000100000000000010000000010000000000000000
100100000000000000010000000010000000010000000000000000
100000000000010000000000000110000000010000000000000000
110000000000001000000000000001000000010000000000000000
100000000000000101000000000001000000010000000000000000
100001000000000000000100000001000000010000000000000000
100000000000010000000010000000100000010000000000000000
100001000000000000100000000000010000010000000000000000
100000000000010000001000000000010000010000000000000000
100000100000000000010000000000001000010000000000000000
100000000001000000000001000000001000010000000000000000
100000000010000000000000010000001000010000000000000000
100000000100000000000010000000000100010000000000000000
100000000000001000000000000100000100010000000000000000
100000000000100000000000001000000001010000000000000000
100000001000000000000001000000000000110000000000000000
100010001000000000000001000000000000001000000000000000
100001000001000000000001000000000000001000000000000000
100000000010010000000001000000000000001000000000000000
100000000100001000000001000000000000001000000000000000
100000010000000010000001000000000000001000000000000000
100000100000000001000001000000000000001000000000000000
100000000000100000100001000000000000001000000000000000
100000000000010001000000100000000000001000000000000000
100001000010000000000000010000000000001000000000000000
100000000000010000010000010000000000001000000000000000
100000000000001000000100010000000000001000000000000000
101000000000000010000000001000000000001000000000000000
110000000000000010000000000100000000001000000000000000
100000000001000000010000000100000000001000000000000000
100100000000000000100000000010000000001000000000000000
100000010000001000000000000001000000001000000000000000
100000100000000000100000000001000000001000000000000000
100001000000000000001000000001000000001000000000000000
100000001000000000010000000000100000001000000000000000
100000010000000000010000000000010000001000000000000000
100000000100000000001000000000001000001000000000000000
100001000000000000010000000000000100001000000000000000
100000000000100000000010000000000000101000000000000000
110000000000100000000000010000000000000100000000000000
100000000010000100000000010000000000000100000000000000
100000000100000010000000010000000000000100000000000000
100000001000000001000000010000000000000100000000000000
100000100000000000010000010000000000000100000000000000
100000000000010000000000110000000000000100000000000000
100000100000100000000000001000000000000100000000000000
100001000000000001000000001000000000000100000000000000
100000000001000000000001001000000000000100000000000000
110000000000000100000000000100000000000100000000000000
100000010000001000000000000010000000000100000000000000
100000000000010010000000000010000000000100000000000000
100001000000000000010000000001000000000100000000000000
100000001000000010000000000000100000000100000000000000
100000010000000000000100000000100000000100000000000000
100000000000010000000010000000000010000100000000000000
100000010000001000000000000100000000000010000000000000
100000000000100100000000000100000000000010000000000000
100000000001000010000000000100000000000010000000000000
100000000100000000100000000100000000000010000000000000
100000001000000000010000000100000000000010000000000000
100000000000100000001000000010000000000010000000000000
100000001000000010000000000001000000000010000000000000
100001000000000000100000000001000000000010000000000000
100000010000000000001000000000100000000010000000000000
100000000100000000001000000000010000000010000000000000
100000001000000000001000000000001000000010000000000000
100000000001000000100000000001000000000001000000000000
100000000010000000010000000001000000000001000000000000
100000000100000000001000000001000000000001000000000000
100000010000000000010000000000100000000001000000000000
100000000010000000001000000000010000000000100000000000
110110000000000000000000000000000000000000000000000001
110001100000000000000000000000000000000000000000000001
101001010000000000000000000000000000000000000000000001
101000101000000000000000000000000000000000000000000001
110000011000000000000000000000000000000000000000000001
100010010001000000000000000000000000000000000000000001
100100001001000000000000000000000000000000000000000001
100100000100100000000000000000000000000000000000000001
101000000010100000000000000000000000000000000000000001
110000000001100000000000000000000000000000000000000001
100010000100010000000000000000000000000000000000000001
100100000010010000000000000000000000000000000000000001
101000000001010000000000000000000000000000000000000001
100010000010001000000000000000000000000000000000000001
100000010100000010000000000000000000000000000000000001
100010000000100010000000000000000000000000000000000001
101000000000001010000000000000000000000000000000000001
110000000000000110000000000000000000000000000000000001
100000001100000001000000000000000000000000000000000001
100000100001000001000000000000000000000000000000000001
100100000000000100100000000000000000000000000000000001
100000000110000000010000000000000000000000000000000001
100000010000100000010000000000000000000000000000000001
100000100000010000010000000000000000000000000000000001
100001000000001000010000000000000000000000000000000001
101000000000000001010000000000000000000000000000000001
110000000000000000110000000000000000000000000000000001
100001000000000100001000000000000000000000000000000001
100000001000010000000100000000000000000000000000000001
100000100000000100000100000000000000000000000000000001
100001000000000010000100000000000000000000000000000001
100000001000001000000010000000000000000000000000000001
100000100000000010000010000000000000000000000000000001
100100000000000000010010000000000000000000000000000001
110000000000000000000110000000000000000000000000000001
100000001000000100000001000000000000000000000000000001
100001000000000000100001000000000000000000000000000001
100010000000000000010001000000000000000000000000000001
100100000000000000001001000000000000000000000000000001
100000100000000000100000100000000000000000000000000001
100010000000000000001000100000000000000000000000000001
100100000000000000000100100000000000000000000000000001
101000000000000000000010100000000000000000000000000001
100000000000110000000000010000000000000000000000000001
100000000001001000000000010000000000000000000000000001
100000010000000000100000010000000000000000000000000001
101000000000000000000001010000000000000000000000000001
110000000000000000000000110000000000000000000000000001
100000000001000100000000001000000000000000000000000001
100000001000000000100000001000000000000000000000000001
100000100000000000001000001000000000000000000000000001
100010000000000000000010001000000000000000000000000001
100000000000011000000000000100000000000000000000000001
100000000010000001000000000100000000000000000000000001
100000010000000000001000000100000000000000000000000001
100001000000000000000010000100000000000000000000000001
100000000000010100000000000010000000000000000000000001
100000001000000000001000000010000000000000000000000001
100000010000000000000100000010000000000000000000000001
110000000000000000000000001010000000000000000000000001
100000000000010010000000000001000000000000000000000001
100000000000100001000000000001000000000000000000000001
100000100000000000000001000001000000000000000000000001
100010000000000000000000010001000000000000000000000001
101000000000000000000000001001000000000000000000000001
100000000000010001000000000000100000000000000000000001
100000000001000000010000000000100000000000000000000001
100001000000000000000000010000100000000000000000000001
100100000000000000000000001000100000000000000000000001
100000000000001001000000000000010000000000000000000001
100000000001000000001000000000010000000000000000000001
100000000010000000000100000000010000000000000000000001
110000000000000000000001000000010000000000000000000001
100000010000000000000000100000010000000000000000000001
100100000000000000000000010000010000000000000000000001
100000000000001000100000000000001000000000000000000001
100000000100000000000001000000001000000000000000000001
100000001000000000000000100000001000000000000000000001
100001000000000000000000001000001000000000000000000001
100000000000000011000000000000000100000000000000000001
100000000000100000000100000000000100000000000000000001
100000000010000000000001000000000100000000000000000001
100000000100000000000000100000000100000000000000000001
100000000000000010100000000000000010000000000000000001
110000000000000000001000000000000010000000000000000001
101000000000000000000100000000000010000000000000000001
100000000000100000000010000000000010000000000000000001
100001000000000000000000100000000010000000000000000001
100000100000000000000000010000000010000000000000000001
100000010000000000000000001000000010000000000000000001
101000000000000000001000000000000001000000000000000001
100000000000010000000010000000000001000000000000000001
100000000000100000000001000000000001000000000000000001
100000000001000000000000100000000001000000000000000001
100000000010000000000000010000000001000000000000000001
100000000100000000000000001000000001000000000000000001
100010000000000000000100000000000000100000000000000001
100000001000000000000000010000000000100000000000000001
100000000000000100000010000000000000010000000000000001
100000010000000000000001000000000000010000000000000001
100000000100000000000000010000000000010000000000000001
100000000010000000000000001000000000010000000000000001
100000000000001000000000100000000000001000000000000001
100000000000100000000000001000000000001000000000000001


==> anc/reps/A55_4_5_66144_reps.txt <==
1001110010000000000000000000000000000000000000000000000
1000111000100000000000000000000000000000000000000000000
1001010100100000000000000000000000000000000000000000000
1010010010100000000000000000000000000000000000000000000
1100010001100000000000000000000000000000000000000000000
1100101000001000000000000000000000000000000000000000000
1000001010011000000000000000000000000000000000000000000
1010110000000010000000000000000000000000000000000000000
1000001110000010000000000000000000000000000000000000000
1100001000010010000000000000000000000000000000000000000
1001000100010010000000000000000000000000000000000000000
1010000010010010000000000000000000000000000000000000000
1001001000001010000000000000000000000000000000000000000
1010000100001010000000000000000000000000000000000000000
1000000001101010000000000000000000000000000000000000000
1100000100000110000000000000000000000000000000000000000
1001000010000110000000000000000000000000000000000000000
1010000001100001000000000000000000000000000000000000000
1000011000000101000000000000000000000000000000000000000
1100000001000101000000000000000000000000000000000000000
1010001000000011000000000000000000000000000000000000000
1100100010000000100000000000000000000000000000000000000
1000001010100000100000000000000000000000000000000000000
1000010010010000100000000000000000000000000000000000000
1000000010001001100000000000000000000000000000000000000
1011100000000000010000000000000000000000000000000000000
1100001010000000010000000000000000000000000000000000000
1000100101000000010000000000000000000000000000000000000
1101000000001000010000000000000000000000000000000000000
1000000010100100010000000000000000000000000000000000000
1100000000010100010000000000000000000000000000000000000
1000000000000111010000000000000000000000000000000000000
1000101000000000110000000000000000000000000000000000000
1000000001010000110000000000000000000000000000000000000
1000010000000010110000000000000000000000000000000000000
1001100001000000001000000000000000000000000000000000000
1000000101010000001000000000000000000000000000000000000
1100000010001000001000000000000000000000000000000000000
1000010001000100001000000000000000000000000000000000000
1101000000000010001000000000000000000000000000000000000
1010000010000001001000000000000000000000000000000000000
1100000000010001001000000000000000000000000000000000000
1000000001000011001000000000000000000000000000000000000
1100000100000000101000000000000000000000000000000000000
1010000001000000101000000000000000000000000000000000000
1001000000100000101000000000000000000000000000000000000
1001000100000000011000000000000000000000000000000000000
1100000001000000011000000000000000000000000000000000000
1000001000100000011000000000000000000000000000000000000
1010000000010000011000000000000000000000000000000000000
1000100000000001011000000000000000000000000000000000000
1101001000000000000100000000000000000000000000000000000
1011000001000000000100000000000000000000000000000000000
1001100000001000000100000000000000000000000000000000000
1010000000100100000100000000000000000000000000000000000
1100000000001010000100000000000000000000000000000000000
1001000000000011000100000000000000000000000000000000000
1000110000000000100100000000000000000000000000000000000
1000000100000001100100000000000000000000000000000000000
1000001001000000010100000000000000000000000000000000000
1100000000000001010100000000000000000000000000000000000
1000000000100000110100000000000000000000000000000000000
1010100000000000001100000000000000000000000000000000000
1000010100000000001100000000000000000000000000000000000
1000000000000100101100000000000000000000000000000000000
1000001011000000000010000000000000000000000000000000000
1000000001110000000010000000000000000000000000000000000
1000011000001000000010000000000000000000000000000000000
1010000001001000000010000000000000000000000000000000000
1000000010101000000010000000000000000000000000000000000
1101000000000100000010000000000000000000000000000000000
1000000100100100000010000000000000000000000000000000000
1000001000010100000010000000000000000000000000000000000
1000000101000010000010000000000000000000000000000000000
1000001000100010000010000000000000000000000000000000000
1000000000011010000010000000000000000000000000000000000
1010100000000001000010000000000000000000000000000000000
1001000000010001000010000000000000000000000000000000000
1000000010000011000010000000000000000000000000000000000
1001000010000000100010000000000000000000000000000000000
1000100000100000100010000000000000000000000000000000000
1000010001000000010010000000000000000000000000000000000
1000100000001000010010000000000000000000000000000000000
1010000000100000001010000000000000000000000000000000000
1000000010010000001010000000000000000000000000000000000
1000010000000000101010000000000000000000000000000000000
1100000000100000000110000000000000000000000000000000000
1000000100000000010110000000000000000000000000000000000
1011000100000000000001000000000000000000000000000000000
1100010100000000000001000000000000000000000000000000000
1010100001000000000001000000000000000000000000000000000
1000001001100000000001000000000000000000000000000000000
1100100000000001000001000000000000000000000000000000000
1001000000100001000001000000000000000000000000000000000
1000000000011001000001000000000000000000000000000000000
1000010000000011000001000000000000000000000000000000000
1000001100000000100001000000000000000000000000000000000
1010000000100000100001000000000000000000000000000000000
1001000010000000010001000000000000000000000000000000000
1100000000100000010001000000000000000000000000000000000
1000001000010000001001000000000000000000000000000000000
1000100000000100001001000000000000000000000000000000000
1000010000010000000101000000000000000000000000000000000
1000000000001000010101000000000000000000000000000000000
1000000000000010001101000000000000000000000000000000000
1000100000010000000011000000000000000000000000000000000
1000000000000010100011000000000000000000000000000000000
1000001000000000010011000000000000000000000000000000000
1100001001000000000000100000000000000000000000000000000
1000000101100000000000100000000000000000000000000000000
1001100000010000000000100000000000000000000000000000000
1000100100001000000000100000000000000000000000000000000
1000000000111000000000100000000000000000000000000000000
1100000010000100000000100000000000000000000000000000000
1000000001010100000000100000000000000000000000000000000
1000100000000110000000100000000000000000000000000000000
1100010000000001000000100000000000000000000000000000000
1000000100010001000000100000000000000000000000000000000
1000000000001101000000100000000000000000000000000000000
1001000000000001100000100000000000000000000000000000000
1000010000010000010000100000000000000000000000000000000
1001010000000000001000100000000000000000000000000000000
1000000011000000001000100000000000000000000000000000000
1000000000100001001000100000000000000000000000000000000
1000001100000000000100100000000000000000000000000000000
1000100000000000010100100000000000000000000000000000000
1000000000010000001100100000000000000000000000000000000
1010000000010000000010100000000000000000000000000000000
1100000000000010000010100000000000000000000000000000000
1010000010000000000001100000000000000000000000000000000
1000000001000010000001100000000000000000000000000000000
1000000000000100100001100000000000000000000000000000000
1000000100000000010001100000000000000000000000000000000
1101000010000000000000010000000000000000000000000000000
1010001001000000000000010000000000000000000000000000000
1011000000010000000000010000000000000000000000000000000
1100000001010000000000010000000000000000000000000000000
1000001000110000000000010000000000000000000000000000000
1001000100001000000000010000000000000000000000000000000
1000001010000100000000010000000000000000000000000000000
1000000101000100000000010000000000000000000000000000000
1000100000010100000000010000000000000000000000000000000
1100100000000010000000010000000000000000000000000000000
1000100100000001000000010000000000000000000000000000000
1010000000001001000000010000000000000000000000000000000
1000010001000000100000010000000000000000000000000000000
1000000000100010100000010000000000000000000000000000000
1001010000000000010000010000000000000000000000000000000
1000000000001100010000010000000000000000000000000000000
1000000000100001010000010000000000000000000000000000000
1000000100000010001000010000000000000000000000000000000
1000000000101000000100010000000000000000000000000000000
1100000000000100000100010000000000000000000000000000000
1000000010000000100100010000000000000000000000000000000
1010000100000000000010010000000000000000000000000000000
1000000000010000100010010000000000000000000000000000000
1000001000000000001010010000000000000000000000000000000
1100001000000000000001010000000000000000000000000000000
1000000010010000000001010000000000000000000000000000000
1001000000000000100001010000000000000000000000000000000
1000000000000010010001010000000000000000000000000000000
1000000000001000000011010000000000000000000000000000000
1000100000100000000000110000000000000000000000000000000
1000000000001010000000110000000000000000000000000000000
1010000000000000010000110000000000000000000000000000000
1000000001000000000100110000000000000000000000000000000
1000000000000001000010110000000000000000000000000000000
1001000110000000000000001000000000000000000000000000000
1010000100100000000000001000000000000000000000000000000
1000010100010000000000001000000000000000000000000000000
1000100000110000000000001000000000000000000000000000000
1010000010001000000000001000000000000000000000000000000
1000000011000100000000001000000000000000000000000000000
1000001000100100000000001000000000000000000000000000000
1000000000011100000000001000000000000000000000000000000
1001010000000001000000001000000000000000000000000000000
1000000001001001000000001000000000000000000000000000000
1000011000000000100000001000000000000000000000000000000
1001000001000000100000001000000000000000000000000000000
1000000000010001100000001000000000000000000000000000000
1000000100001000010000001000000000000000000000000000000
1110000000000000001000001000000000000000000000000000000
1000000000010010001000001000000000000000000000000000000
1100100000000000000100001000000000000000000000000000000
1010000000010000000100001000000000000000000000000000000
1000010000001000000100001000000000000000000000000000000
1000000000000100010100001000000000000000000000000000000
1000000010000000001100001000000000000000000000000000000
1100000000001000000010001000000000000000000000000000000
1000000000000110000010001000000000000000000000000000000
1010000000000010000001001000000000000000000000000000000
1000000010000001000001001000000000000000000000000000000
1000000000000000110001001000000000000000000000000000000
1000000001000000000101001000000000000000000000000000000
1001000000100000000000101000000000000000000000000000000
1100000000010000000000101000000000000000000000000000000
1000010000000100000000101000000000000000000000000000000
1000000000001000100000101000000000000000000000000000000
1000000000000010010000101000000000000000000000000000000
1000100000001000000000011000000000000000000000000000000
1010000000000100000000011000000000000000000000000000000
1000010000000000000010011000000000000000000000000000000
1000001000000000000000111000000000000000000000000000000
1100000100100000000000000100000000000000000000000000000
1001000000110000000000000100000000000000000000000000000
1000000110001000000000000100000000000000000000000000000
1000100100000100000000000100000000000000000000000000000
1000000010100010000000000100000000000000000000000000000
1000100000001010000000000100000000000000000000000000000
1000001100000001000000000100000000000000000000000000000
1000010010000001000000000100000000000000000000000000000
1101000000000000100000000100000000000000000000000000000
1100000000000010010000000100000000000000000000000000000
1000000000010001010000000100000000000000000000000000000
1011000000000000001000000100000000000000000000000000000
1000001000000010001000000100000000000000000000000000000
1000000000000100011000000100000000000000000000000000000
1000010001000000000100000100000000000000000000000000000
1000000100010000000100000100000000000000000000000000000
1000000000100000001100000100000000000000000000000000000
1000001000000000100010000100000000000000000000000000000
1000000000100000010010000100000000000000000000000000000
1000100000000000000110000100000000000000000000000000000
1000011000000000000001000100000000000000000000000000000
1100000010000000000001000100000000000000000000000000000
1000000000010100000001000100000000000000000000000000000
1010000000000000010001000100000000000000000000000000000
1000000000001000001001000100000000000000000000000000000
1001000000000000000011000100000000000000000000000000000
1000110000000000000000100100000000000000000000000000000
1000000000000011000000100100000000000000000000000000000
1010000000000000100000100100000000000000000000000000000
1100010000000000000000010100000000000000000000000000000
1000100010000000000000010100000000000000000000000000000
1001000001000000000000010100000000000000000000000000000
1000000100000000000000110100000000000000000000000000000
1000000010010000000000001100000000000000000000000000000
1000100000000000010000001100000000000000000000000000000
1000000000000001001000001100000000000000000000000000000
1010000000000000000010001100000000000000000000000000000
1000000001000000000000101100000000000000000000000000000
1000101100000000000000000010000000000000000000000000000
1000011010000000000000000010000000000000000000000000000
1000000111000000000000000010000000000000000000000000000
1011000000100000000000000010000000000000000000000000000
1000110000010000000000000010000000000000000000000000000
1000001001010000000000000010000000000000000000000000000
1010000000011000000000000010000000000000000000000000000
1010000010000100000000000010000000000000000000000000000
1000000000001110000000000010000000000000000000000000000
1001000001000001000000000010000000000000000000000000000
1000000100001001000000000010000000000000000000000000000
1000000000100100100000000010000000000000000000000000000
1000000001000100010000000010000000000000000000000000000
1000000100000010010000000010000000000000000000000000000
1000000001001000000100000010000000000000000000000000000
1000000100000100000100000010000000000000000000000000000
1000000000010010000100000010000000000000000000000000000
1000001000000001000100000010000000000000000000000000000
1000000000000000011100000010000000000000000000000000000
1010010000000000000010000010000000000000000000000000000
1000000100010000000010000010000000000000000000000000000
1000000000000001010010000010000000000000000000000000000
1001000000010000000001000010000000000000000000000000000
1000100000001000000001000010000000000000000000000000000
1000010000000100000001000010000000000000000000000000000
1000000000000000001011000010000000000000000000000000000
1000010000000010000000100010000000000000000000000000000
1100000000000000100000100010000000000000000000000000000
1001000000000000010000100010000000000000000000000000000
1000000000000000000110100010000000000000000000000000000
1000000000000001000001100010000000000000000000000000000
1000100001000000000000010010000000000000000000000000000
1001000000000100000000010010000000000000000000000000000
1000010000000001000000010010000000000000000000000000000
1000000000010000010000010010000000000000000000000000000
1100000000000000001000010010000000000000000000000000000
1000000000000011000000001010000000000000000000000000000
1100000000000000010000001010000000000000000000000000000
1000000000000100001000001010000000000000000000000000000
1000001000000000000001001010000000000000000000000000000
1000000000000000100000011010000000000000000000000000000
1001000010000000000000000110000000000000000000000000000
1010000001000000000000000110000000000000000000000000000
1000100000100000000000000110000000000000000000000000000
1100000000000100000000000110000000000000000000000000000
1011001000000000000000000001000000000000000000000000000
1010100010000000000000000001000000000000000000000000000
1000101001000000000000000001000000000000000000000000000
1000000100110000000000000001000000000000000000000000000
1100000001001000000000000001000000000000000000000000000
1000001000101000000000000001000000000000000000000000000
1000000010010100000000000001000000000000000000000000000
1000100100000010000000000001000000000000000000000000000
1000010010000010000000000001000000000000000000000000000
1010000000010001000000000001000000000000000000000000000
1000000110000000100000000001000000000000000000000000000
1000100000000100100000000001000000000000000000000000000
1100010000000000010000000001000000000000000000000000000
1000001000000100010000000001000000000000000000000000000
1000010000010000001000000001000000000000000000000000000
1001000000000100001000000001000000000000000000000000000
1000001000000000101000000001000000000000000000000000000
1000100000100000000100000001000000000000000000000000000
1000010000000001000100000001000000000000000000000000000
1000000000000010100100000001000000000000000000000000000
1001000000000000010100000001000000000000000000000000000
1110000000000000000010000001000000000000000000000000000
1001000001000000000010000001000000000000000000000000000
1000000000000000110010000001000000000000000000000000000
1000000000010000000110000001000000000000000000000000000
1010010000000000000001000001000000000000000000000000000
1000000001010000000001000001000000000000000000000000000
1000000000100010000001000001000000000000000000000000000
1000000000000001010001000001000000000000000000000000000
1000000010001000000000100001000000000000000000000000000
1010000000000010000000100001000000000000000000000000000
1000100000000001000000100001000000000000000000000000000
1000000001000000100000100001000000000000000000000000000
1000000000000100000100100001000000000000000000000000000
1000010000001000000000010001000000000000000000000000000
1000000000010010000000010001000000000000000000000000000
1000000010000000010000010001000000000000000000000000000
1000000000000100000010010001000000000000000000000000000
1000000000000000001001010001000000000000000000000000000
1001000000000000000000110001000000000000000000000000000
1000110000000000000000001001000000000000000000000000000
1000000010100000000000001001000000000000000000000000000
1100000000000100000000001001000000000000000000000000000
1000000001000010000000001001000000000000000000000000000
1000000100000000001000001001000000000000000000000000000
1000010000000100000000000101000000000000000000000000000
1000000000001000100000000101000000000000000000000000000
1000001000000000000000100101000000000000000000000000000
1000000000000000000100010101000000000000000000000000000
1000000000000000000001001101000000000000000000000000000
1001000000000010000000000011000000000000000000000000000
1000000000000001001000000011000000000000000000000000000
1000000000100000000000100011000000000000000000000000000
1000000100000000000000000111000000000000000000000000000
1001001100000000000000000000100000000000000000000000000
1000010011000000000000000000100000000000000000000000000
1000100010100000000000000000100000000000000000000000000
1000010000011000000000000000100000000000000000000000000
1100010000000100000000000000100000000000000000000000000
1100000010000010000000000000100000000000000000000000000
1000001000100001000000000000100000000000000000000000000
1000000100000011000000000000100000000000000000000000000
1011000000000000100000000000100000000000000000000000000
1100000000100000100000000000100000000000000000000000000
1000000001000100100000000000100000000000000000000000000
1000000000001010100000000000100000000000000000000000000
1000000000101000010000000000100000000000000000000000000
1000000000010010010000000000100000000000000000000000000
1000000110000000001000000000100000000000000000000000000
1000001001000000001000000000100000000000000000000000000
1000000000010000101000000000100000000000000000000000000
1000100000010000000100000000100000000000000000000000000
1000000010000100000100000000100000000000000000000000000
1000000001000010000100000000100000000000000000000000000
1000000000001001000100000000100000000000000000000000000
1000000001000001000010000000100000000000000000000000000
1000001010000000000001000000100000000000000000000000000
1000000000000110000001000000100000000000000000000000000
1000010000000000010001000000100000000000000000000000000
1010000000000000001001000000100000000000000000000000000
1100000000000000000101000000100000000000000000000000000
1000000000100000000011000000100000000000000000000000000
1010000000001000000000100000100000000000000000000000000
1000001000000010000000100000100000000000000000000000000
1000100000000000100000100000100000000000000000000000000
1000000000000100001000100000100000000000000000000000000
1000000000100000000100100000100000000000000000000000000
1000000100000000000010100000100000000000000000000000000
1010000000100000000000010000100000000000000000000000000
1000000100010000000000010000100000000000000000000000000
1000010000000010000000010000100000000000000000000000000
1000000000000000110000010000100000000000000000000000000
1000100000000000001000010000100000000000000000000000000
1000000000000000000110010000100000000000000000000000000
1000010000100000000000001000100000000000000000000000000
1000001000001000000000001000100000000000000000000000000
1000100000000010000000001000100000000000000000000000000
1000000001000000010000001000100000000000000000000000000
1000000000000000001010001000100000000000000000000000000
1000000000000000000001100100100000000000000000000000000
1000000100100000000000000010100000000000000000000000000
1010000000000010000000000010100000000000000000000000000
1000001000000000100000000010100000000000000000000000000
1000010000000000001000000010100000000000000000000000000
1000000000001000000000000110100000000000000000000000000
1000000101000000000000000001100000000000000000000000000
1000000000001000001000000001100000000000000000000000000
1000000000000010000010000001100000000000000000000000000
1000000000000001000000010001100000000000000000000000000
1011010000000000000000000000010000000000000000000000000
1100110000000000000000000000010000000000000000000000000
1110000100000000000000000000010000000000000000000000000
1001001000100000000000000000010000000000000000000000000
1000000011100000000000000000010000000000000000000000000
1001000010001000000000000000010000000000000000000000000
1001100000000100000000000000010000000000000000000000000
1100000000100100000000000000010000000000000000000000000
1000000100010100000000000000010000000000000000000000000
1000010000001010000000000000010000000000000000000000000
1000000001000110000000000000010000000000000000000000000
1000100001000001000000000000010000000000000000000000000
1100001000000000100000000000010000000000000000000000000
1000000100001000100000000000010000000000000000000000000
1000010010000000010000000000010000000000000000000000000
1010000001000000010000000000010000000000000000000000000
1000100000100000010000000000010000000000000000000000000
1001000000010000010000000000010000000000000000000000000
1000000010000100001000000000010000000000000000000000000
1000000000100010001000000000010000000000000000000000000
1000000000010001000100000000010000000000000000000000000
1001000000000000001100000000010000000000000000000000000
1010001000000000000010000000010000000000000000000000000
1000000000000001100010000000010000000000000000000000000
1100000000000000001010000000010000000000000000000000000
1000010001000000000001000000010000000000000000000000000
1000000100100000000001000000010000000000000000000000000
1100000000000010000001000000010000000000000000000000000
1000000000010000100001000000010000000000000000000000000
1000000000000000000111000000010000000000000000000000000
1010000000100000000000100000010000000000000000000000000
1100000000001000000000100000010000000000000000000000000
1000000000000100010000100000010000000000000000000000000
1000000000000000101000100000010000000000000000000000000
1000000010000000000100100000010000000000000000000000000
1000100000000000000010100000010000000000000000000000000
1010000000000010000000010000010000000000000000000000000
1000000000000001010000001000010000000000000000000000000
1000000010000000000010001000010000000000000000000000000
1000000000001000000001001000010000000000000000000000000
1000000101000000000000000100010000000000000000000000000
1000000000001000000100000100010000000000000000000000000
1000000000000010000010000100010000000000000000000000000
1100000001000000000000000010010000000000000000000000000
1000000000110000000000000010010000000000000000000000000
1000000000001000001000000010010000000000000000000000000
1000000000000000010001000010010000000000000000000000000
1000000000000000000100010010010000000000000000000000000
1000000000000000100000000110010000000000000000000000000
1000001000000001000000000001010000000000000000000000000
1000000100000000000100000001010000000000000000000000000
1000000000001000000010000001010000000000000000000000000
1000000001000000000000010001010000000000000000000000000
1100000000000000000000000101010000000000000000000000000
1000000001010000000000000000110000000000000000000000000
1000000010000001000000000000110000000000000000000000000
1000000100000000010000000000110000000000000000000000000
1000000000000000100100000000110000000000000000000000000
1001000000000000000010000000110000000000000000000000000
1000000000000100000000010000110000000000000000000000000
1000000000000000000000100001110000000000000000000000000
1001100100000000000000000000001000000000000000000000000
1100001100000000000000000000001000000000000000000000000
1010001000010000000000000000001000000000000000000000000
1100010000001000000000000000001000000000000000000000000
1011000000000100000000000000001000000000000000000000000
1000100001000010000000000000001000000000000000000000000
1000000000110010000000000000001000000000000000000000000
1000010000000110000000000000001000000000000000000000000
1001010000000000100000000000001000000000000000000000000
1000000000001100100000000000001000000000000000000000000
1000000000000011100000000000001000000000000000000000000
1010010000000000010000000000001000000000000000000000000
1001000001000000010000000000001000000000000000000000000
1000000100000001010000000000001000000000000000000000000
1000010010000000001000000000001000000000000000000000000
1000000000001001001000000000001000000000000000000000000
1000000000000010011000000000001000000000000000000000000
1000000001000100000100000000001000000000000000000000000
1000010100000000000010000000001000000000000000000000000
1001000000001000000010000000001000000000000000000000000
1000000010000100000010000000001000000000000000000000000
1100000000000001000010000000001000000000000000000000000
1000100000000000001010000000001000000000000000000000000
1000000000000000100110000000001000000000000000000000000
1000000001000001000001000000001000000000000000000000000
1000000000010000010001000000001000000000000000000000000
1000001000000000000101000000001000000000000000000000000
1100100000000000000000100000001000000000000000000000000
1000000010000001000000100000001000000000000000000000000
1000000000100000010000100000001000000000000000000000000
1001000000000000000001100000001000000000000000000000000
1000000000000101000000010000001000000000000000000000000
1000000001010000000000001000001000000000000000000000000
1000001000000001000000001000001000000000000000000000000
1000010000000000000001001000001000000000000000000000000
1110000000000000000000000100001000000000000000000000000
1000001001000000000000000100001000000000000000000000000
1000100000010000000000000100001000000000000000000000000
1000000000000000110000000100001000000000000000000000000
1000000000001000000000100100001000000000000000000000000
1000000000100000000000010100001000000000000000000000000
1100000000010000000000000010001000000000000000000000000
1000000000101000000000000010001000000000000000000000000
1000100000000001000000000010001000000000000000000000000
1010000000000000001000000010001000000000000000000000000
1000010000000000000100000010001000000000000000000000000
1000000000000000100001000010001000000000000000000000000
1000000011000000000000000001001000000000000000000000000
1001000000000001000000000001001000000000000000000000000
1010000000000000100000000001001000000000000000000000000
1000000000100000001000000001001000000000000000000000000
1000000000000100000001000001001000000000000000000000000
1000000000000010000000000101001000000000000000000000000
1000100000001000000000000000101000000000000000000000000
1001000000000010000000000000101000000000000000000000000
1010000000000001000000000000101000000000000000000000000
1000000000000000000100001000101000000000000000000000000
1000000000000100000000000100101000000000000000000000000
1000000000000000010000000001101000000000000000000000000
1000000000100001000000000000011000000000000000000000000
1000100000000000000100000000011000000000000000000000000
1000000000000000001000000100011000000000000000000000000
1000000010000000000000000010011000000000000000000000000
1100000011000000000000000000000100000000000000000000000
1001100000100000000000000000000100000000000000000000000
1100001000100000000000000000000100000000000000000000000
1000100001010000000000000000000100000000000000000000000
1001000001000010000000000000000100000000000000000000000
1010000100000001000000000000000100000000000000000000000
1010010000000000100000000000000100000000000000000000000
1000100100000000100000000000000100000000000000000000000
1100000000001000100000000000000100000000000000000000000
1000000110000000010000000000000100000000000000000000000
1000000001000001010000000000000100000000000000000000000
1010001000000000001000000000000100000000000000000000000
1000000000001000011000000000000100000000000000000000000
1100000100000000000100000000000100000000000000000000000
1000001010000000000100000000000100000000000000000000000
1000000000000110000100000000000100000000000000000000000
1001000100000000000010000000000100000000000000000000000
1010000010000000000010000000000100000000000000000000000
1000010000000100000010000000000100000000000000000000000
1000001000000001000010000000000100000000000000000000000
1000100010000000000001000000000100000000000000000000000
1000000100000100000001000000000100000000000000000000000
1000000001000000001001000000000100000000000000000000000
1000001000010000000000100000000100000000000000000000000
1000000000100100000000100000000100000000000000000000000
1000000000000010100000100000000100000000000000000000000
1000101000000000000000010000000100000000000000000000000
1001000000000000000100010000000100000000000000000000000
1000010000000000000001010000000100000000000000000000000
1000010010000000000000001000000100000000000000000000000
1000000000100000001000001000000100000000000000000000000
1100000000000000000001001000000100000000000000000000000
1000000000000010000000011000000100000000000000000000000
1010000000100000000000000100000100000000000000000000000
1100000000000001000000000100000100000000000000000000000
1000000000010000100000000100000100000000000000000000000
1000010000000000010000000100000100000000000000000000000
1000000001000000000010000100000100000000000000000000000
1000000000001000000000010100000100000000000000000000000
1010100000000000000000000010000100000000000000000000000
1000000010100000000000000010000100000000000000000000000
1001000000001000000000000010000100000000000000000000000
1000001000000010000000000010000100000000000000000000000
1000000000010000001000000010000100000000000000000000000
1100000000000000000010000010000100000000000000000000000
1000000100000000000000010010000100000000000000000000000
1001000000010000000000000001000100000000000000000000000
1010000000000000010000000001000100000000000000000000000
1100000000000000001000000001000100000000000000000000000
1000000000000000000010100001000100000000000000000000000
1000000000100000000000010001000100000000000000000000000
1000000000000001000000001001000100000000000000000000000
1000000010000000000000000101000100000000000000000000000
1010000001000000000000000000100100000000000000000000000
1000000010001000000000000000100100000000000000000000000
1000010000000000000100000000100100000000000000000000000
1000100000000000000010000000100100000000000000000000000
1000000000000000010000100000100100000000000000000000000
1000000000010000000000001000100100000000000000000000000
1000000000000000000001000001100100000000000000000000000
1000100000000010000000000000010100000000000000000000000
1000001000000000000001000000010100000000000000000000000
1001000000000000000000100000010100000000000000000000000
1000000000010000000000010000010100000000000000000000000
1000000000000000100000001000010100000000000000000000000
1000000000000100000000000100010100000000000000000000000
1000000000000001000000000010010100000000000000000000000
1000000100100000000000000000001100000000000000000000000
1000010000010000000000000000001100000000000000000000000
1000100000000100000000000000001100000000000000000000000
1000001000000000100000000000001100000000000000000000000
1000000000000001000100000000001100000000000000000000000
1000000000001000000000001000001100000000000000000000000
1000000000000000000001000100001100000000000000000000000
1000011000010000000000000000000010000000000000000000000
1100000000110000000000000000000010000000000000000000000
1010010000001000000000000000000010000000000000000000000
1000000101001000000000000000000010000000000000000000000
1100001000000100000000000000000010000000000000000000000
1000000011000010000000000000000010000000000000000000000
1101000000000001000000000000000010000000000000000000000
1000010100000001000000000000000010000000000000000000000
1010000010000000100000000000000010000000000000000000000
1000100000010000100000000000000010000000000000000000000
1100000000000010100000000000000010000000000000000000000
1000100000000010010000000000000010000000000000000000000
1000000000000001110000000000000010000000000000000000000
1000000000001100001000000000000010000000000000000000000
1000000110000000000100000000000010000000000000000000000
1000000001000000100100000000000010000000000000000000000
1000010000000000010100000000000010000000000000000000000
1011000000000000000010000000000010000000000000000000000
1000000000100001000010000000000010000000000000000000000
1000000000001000100010000000000010000000000000000000000
1100000000000000010010000000000010000000000000000000000
1000000000000010000110000000000010000000000000000000000
1000010000000000000011000000000010000000000000000000000
1000000010010000000000100000000010000000000000000000000
1000001000000001000000100000000010000000000000000000000
1000000000100000100000100000000010000000000000000000000
1000000000001000010000100000000010000000000000000000000
1010000000000000000100100000000010000000000000000000000
1110000000000000000000010000000010000000000000000000000
1000000000000100100000010000000010000000000000000000000
1000000100000000010000010000000010000000000000000000000
1010000001000000000000001000000010000000000000000000000
1000010000000010000000001000000010000000000000000000000
1000100000000001000000001000000010000000000000000000000
1000000000100000000001001000000010000000000000000000000
1000000000000000001000011000000010000000000000000000000
1010100000000000000000000100000010000000000000000000000
1000001010000000000000000100000010000000000000000000000
1001000000000010000000000100000010000000000000000000000
1000000001000001000000000100000010000000000000000000000
1000000100000000100000000100000010000000000000000000000
1000000000000000000010010100000010000000000000000000000
1000000000000100000000001100000010000000000000000000000
1100000010000000000000000010000010000000000000000000000
1000100000000100000000000010000010000000000000000000000
1000000000100000010000000010000010000000000000000000000
1001000000000000001000000010000010000000000000000000000
1000000100000000000000001010000010000000000000000000000
1001000100000000000000000001000010000000000000000000000
1000000000011000000000000001000010000000000000000000000
1000000000000101000000000001000010000000000000000000000
1000010000000000100000000001000010000000000000000000000
1000000010000000001000000001000010000000000000000000000
1100000000000000000000100001000010000000000000000000000
1000000000000000010000000101000010000000000000000000000
1010000000010000000000000000100010000000000000000000000
1000000010000000010000000000100010000000000000000000000
1000000000000001001000000000100010000000000000000000000
1000001000000000000100000000100010000000000000000000000
1000000000000000100001000000100010000000000000000000000
1001000000000000000000001000100010000000000000000000000
1010000000000100000000000000010010000000000000000000000
1000001000000010000000000000010010000000000000000000000
1001000000000000100000000000010010000000000000000000000
1000000100000000001000000000010010000000000000000000000
1100000000000000000100000000010010000000000000000000000
1000010000000000000000000100010010000000000000000000000
1000000000100100000000000000001010000000000000000000000
1001000000000000000100000000001010000000000000000000000
1000100000000000000001000000001010000000000000000000000
1000000010000000000000010000001010000000000000000000000
1000000000000000100000001000001010000000000000000000000
1000000000000000000010000001001010000000000000000000000
1000000000001000000000000000011010000000000000000000000
1001000000000100000000000000000110000000000000000000000
1000000000001001000000000000000110000000000000000000000
1000000000000000101000000000000110000000000000000000000
1000001000000000000000001000000110000000000000000000000
1000000000000000000100000010000110000000000000000000000
1000000000000000010000000000010110000000000000000000000
1100100000000100000000000000000001000000000000000000000
1000001100000100000000000000000001000000000000000000000
1000010010000100000000000000000001000000000000000000000
1000000001001100000000000000000001000000000000000000000
1000000001010010000000000000000001000000000000000000000
1000001010000001000000000000000001000000000000000000000
1000100000100001000000000000000001000000000000000000000
1000001001000000100000000000000001000000000000000000000
1010000000000100100000000000000001000000000000000000000
1000010000000001100000000000000001000000000000000000000
1000000000110000010000000000000001000000000000000000000
1010000000001000010000000000000001000000000000000000000
1001000000000001010000000000000001000000000000000000000
1100000000100000001000000000000001000000000000000000000
1000000000001010001000000000000001000000000000000000000
1000101000000000000100000000000001000000000000000000000
1000000010100000000100000000000001000000000000000000000
1001000000000100000100000000000001000000000000000000000
1100000000010000000010000000000001000000000000000000000
1001000000000010000001000000000001000000000000000000000
1000000010000000001001000000000001000000000000000000000
1000000000000001000101000000000001000000000000000000000
1110000000000000000000100000000001000000000000000000000
1000010100000000000000100000000001000000000000000000000
1000100000000000000001100000000001000000000000000000000
1000011000000000000000010000000001000000000000000000000
1000000001000000010000010000000001000000000000000000000
1000000100000000000100010000000001000000000000000000000
1000000000000000100000110000000001000000000000000000000
1010100000000000000000001000000001000000000000000000000
1100000100000000000000001000000001000000000000000000000
1001000000010000000000001000000001000000000000000000000
1000000000100000100000001000000001000000000000000000000
1000000000000000000100101000000001000000000000000000000
1000000010000000000000011000000001000000000000000000000
1000000001100000000000000100000001000000000000000000000
1000000000001001000000000100000001000000000000000000000
1010000000000000000100000100000001000000000000000000000
1000000100000000000001000100000001000000000000000000000
1000000000000010000000010100000001000000000000000000000
1001001000000000000000000010000001000000000000000000000
1000000010001000000000000010000001000000000000000000000
1000000000100010000000000010000001000000000000000000000
1000100000000000001000000010000001000000000000000000000
1000100000010000000000000001000001000000000000000000000
1001000000000000100000000001000001000000000000000000000
1100000000000000000001000001000001000000000000000000000
1000000000000000010000001001000001000000000000000000000
1000000000000000001000000101000001000000000000000000000
1100000000000001000000000000100001000000000000000000000
1000000000000000011000000000100001000000000000000000000
1001000000000000000000010000100001000000000000000000000
1000000000010000000000000010100001000000000000000000000
1000000000100000000000000001100001000000000000000000000
1000000000011000000000000000010001000000000000000000000
1000000100000001000000000000010001000000000000000000000
1010000000000000000001000000010001000000000000000000000
1000001000000000000000100000010001000000000000000000000
1000000000000000001000010000010001000000000000000000000
1000000000000010000000000001010001000000000000000000000
1000001000000000010000000000001001000000000000000000000
1000000000000000101000000000001001000000000000000000000
1000000000001000000100000000001001000000000000000000000
1000000000000010000010000000001001000000000000000000000
1000000001000000000000100000001001000000000000000000000
1000100000001000000000000000000101000000000000000000000
1000000010000010000000000000000101000000000000000000000
1000000000000000010010000000000101000000000000000000000
1000000000000000100001000000000101000000000000000000000
1000010000000000001000000000000011000000000000000000000
1000000000000100000000100000000011000000000000000000000
1000000000000001000000010000000011000000000000000000000
1000000001000000000000000010000011000000000000000000000
1000000110000001000000000000000000100000000000000000000
1000001001000001000000000000000000100000000000000000000
1000100000010001000000000000000000100000000000000000000
1001000000001001000000000000000000100000000000000000000
1010000000000101000000000000000000100000000000000000000
1100000000000011000000000000000000100000000000000000000
1000010000100000100000000000000000100000000000000000000
1001000000010000100000000000000000100000000000000000000
1010000000001000100000000000000000100000000000000000000
1000000001000010100000000000000000100000000000000000000
1000000000000100110000000000000000100000000000000000000
1000110000000000001000000000000000100000000000000000000
1000001100000000001000000000000000100000000000000000000
1000000010000010001000000000000000100000000000000000000
1010000010000000000100000000000000100000000000000000000
1000010000000100000100000000000000100000000000000000000
1000010010000000000010000000000000100000000000000000000
1000000000000010010010000000000000100000000000000000000
1001001000000000000001000000000000100000000000000000000
1000000000001010000001000000000000100000000000000000000
1000000000000000011001000000000000100000000000000000000
1000011000000000000000100000000000100000000000000000000
1000000000000100000010100000000000100000000000000000000
1010100000000000000000010000000000100000000000000000000
1000010100000000000000010000000000100000000000000000000
1000000011000000000000010000000000100000000000000000000
1010001000000000000000001000000000100000000000000000000
1000100000000100000000001000000000100000000000000000000
1000000000100000010000001000000000100000000000000000000
1000000100000000000100001000000000100000000000000000000
1001000000000000000010001000000000100000000000000000000
1010000100000000000000000100000000100000000000000000000
1000010000001000000000000100000000100000000000000000000
1000000010000100000000000100000000100000000000000000000
1000100000000000100000000100000000100000000000000000000
1000000001000000010000000100000000100000000000000000000
1000000000000000001010000100000000100000000000000000000
1100000000001000000000000010000000100000000000000000000
1000000010000000010000000010000000100000000000000000000
1000000000000000100010000010000000100000000000000000000
1000000001000000000001000010000000100000000000000000000
1000001000000000000000010010000000100000000000000000000
1000000000010000000000000110000000100000000000000000000
1000000000100001000000000001000000100000000000000000000
1000000100000000010000000001000000100000000000000000000
1000100000000000000010000001000000100000000000000000000
1000000010010000000000000000100000100000000000000000000
1000001000000000010000000000100000100000000000000000000
1000100000000000000001000000100000100000000000000000000
1001000000000000000000100000100000100000000000000000000
1000000000000000100000000001100000100000000000000000000
1000000000000001000001000000010000100000000000000000000
1000000001000000000000100000010000100000000000000000000
1000000000000000001000001000010000100000000000000000000
1000000000000010000000000010010000100000000000000000000
1000000000010000000000000001010000100000000000000000000
1000000000001000000000000000110000100000000000000000000
1000001000000100000000000000001000100000000000000000000
1000000100000010000000000000001000100000000000000000000
1000100000000000010000000000001000100000000000000000000
1000000001000000001000000000001000100000000000000000000
1000000000100000000001000000001000100000000000000000000
1000000000000000100000000000011000100000000000000000000
1000000000100010000000000000000100100000000000000000000
1001000000000000010000000000000100100000000000000000000
1000000000000000001000010000000100100000000000000000000
1000000000000100000000000000100100100000000000000000000
1010000000000000010000000000000010100000000000000000000
1000000000000000001000100000000010100000000000000000000
1000000000000001000000000010000010100000000000000000000
1000000001000000000000000001000010100000000000000000000
1000000000100000000000000000100010100000000000000000000
1100000000000000010000000000000001100000000000000000000
1000000010000000000000100000000001100000000000000000000
1000000100100000010000000000000000010000000000000000000
1000010000001000010000000000000000010000000000000000000
1000100000000100010000000000000000010000000000000000000
1001000000000010010000000000000000010000000000000000000
1010000000000001010000000000000000010000000000000000000
1100000000000000110000000000000000010000000000000000000
1001000000010000001000000000000000010000000000000000000
1000000000101000001000000000000000010000000000000000000
1100000000000100001000000000000000010000000000000000000
1000001000000001001000000000000000010000000000000000000
1000100001000000000100000000000000010000000000000000000
1000000000110000000100000000000000010000000000000000000
1100010000000000000010000000000000010000000000000000000
1000100100000000000010000000000000010000000000000000000
1000000000001000000110000000000000010000000000000000000
1100000000001000000001000000000000010000000000000000000
1010000000000100000001000000000000010000000000000000000
1010100000000000000000100000000000010000000000000000000
1000000001000000000010100000000000010000000000000000000
1000000000000001100000010000000000010000000000000000000
1000100000000000000001010000000000010000000000000000000
1000000010000000000000110000000000010000000000000000000
1001001000000000000000001000000000010000000000000000000
1100000000000010000000001000000000010000000000000000000
1000000100000000000000101000000000010000000000000000000
1000000001010000000000000100000000010000000000000000000
1001000000001000000000000100000000010000000000000000000
1010000000000010000000000100000000010000000000000000000
1000000010000000000100000100000000010000000000000000000
1000000000000000010000010100000000010000000000000000000
1000000000000000100000001100000000010000000000000000000
1000100010000000000000000010000000010000000000000000000
1000000000000101000000000010000000010000000000000000000
1000001000000000010000000010000000010000000000000000000
1000000000100000000000001010000000010000000000000000000
1000000000001100000000000001000000010000000000000000000
1000000000100000100000000001000000010000000000000000000
1010000000000000001000000001000000010000000000000000000
1100000000000000000100000001000000010000000000000000000
1000000000010100000000000000100000010000000000000000000
1001000000000000000001000000100000010000000000000000000
1000010000000000000000100000100000010000000000000000000
1100000000000001000000000000010000010000000000000000000
1000000001000000001000000000010000010000000000000000000
1000000000000000010010000000010000010000000000000000000
1000010000000000000000010000010000010000000000000000000
1000000100000100000000000000001000010000000000000000000
1000000000001010000000000000000100010000000000000000000
1000000000000000100000000010000100010000000000000000000
1000000000000001000000000000100100010000000000000000000
1000000000100000000000010000000010010000000000000000000
1000000000000000010000001000000010010000000000000000000
1000000010000000010000000000000001010000000000000000000
1000000000100000000001000000000001010000000000000000000
1000000000000010000000100000000001010000000000000000000
1000001000000000000010000000000000110000000000000000000
1000000000010000000001000000000000110000000000000000000
1000000000000000010000100000000000110000000000000000000
1000000000000010000000010000000000110000000000000000000
1000000000000001000000000000001000110000000000000000000
1001000100000000000100000000000000001000000000000000000
1000000010010000000100000000000000001000000000000000000
1000100000000001000100000000000000001000000000000000000
1000000000001000100100000000000000001000000000000000000
1100000100000000000010000000000000001000000000000000000
1010000000000100000010000000000000001000000000000000000
1001010000000000000001000000000000001000000000000000000
1000000000001100000001000000000000001000000000000000000
1000000001000000100001000000000000001000000000000000000
1000000010000000000011000000000000001000000000000000000
1100000000100000000000100000000000001000000000000000000
1000001000000000010000100000000000001000000000000000000
1000000000000010001000100000000000001000000000000000000
1001001000000000000000010000000000001000000000000000000
1000000001100000000000010000000000001000000000000000000
1000000010001000000000010000000000001000000000000000000
1000000000000100001000010000000000001000000000000000000
1000000100000000000001010000000000001000000000000000000
1000000000010000000000110000000000001000000000000000000
1010000000000000100000001000000000001000000000000000000
1000001000000000000100001000000000001000000000000000000
1000000000000001000000011000000000001000000000000000000
1000000000101000000000000100000000001000000000000000000
1000000000000110000000000100000000001000000000000000000
1000000000010000001000000100000000001000000000000000000
1000010000000000100000000010000000001000000000000000000
1010000000000000010000000010000000001000000000000000000
1000000000100000001000000010000000001000000000000000000
1000000000010000000000001010000000001000000000000000000
1000010000100000000000000001000000001000000000000000000
1010000000001000000000000001000000001000000000000000000
1000000000000001000010000001000000001000000000000000000
1000000000000100000000000011000000001000000000000000000
1000000000000001100000000000100000001000000000000000000
1000010000000000000010000000100000001000000000000000000
1000000000000100000000001000100000001000000000000000000
1000001000001000000000000000010000001000000000000000000
1000000000000101000000000000010000001000000000000000000
1000010000000000000000100000010000001000000000000000000
1000100000000000100000000000001000001000000000000000000
1000000000001000010000000000001000001000000000000000000
1000000000000010000100000000001000001000000000000000000
1000000010000000100000000000000100001000000000000000000
1000000000100000000010000000000100001000000000000000000
1000100000000000001000000000000010001000000000000000000
1000001000000000000010000000000010001000000000000000000
1000000000000001000000000000000101001000000000000000000
1010000000000000001000000000000000101000000000000000000
1000000000100000000100000000000000101000000000000000000
1000000000001000000010000000000000101000000000000000000
1000000000000000100000010000000000101000000000000000000
1000000001000000000000001000000000101000000000000000000
1000000000000010000000000010000000011000000000000000000
1000000000000000100000000000010000011000000000000000000
1000000000110000000001000000000000000100000000000000000
1000000001001000000001000000000000000100000000000000000
1000001000000010000001000000000000000100000000000000000
1000000100000001000001000000000000000100000000000000000
1000100000000000010001000000000000000100000000000000000
1001000000000000001001000000000000000100000000000000000
1001001000000000000000100000000000000100000000000000000
1000000000000010000100100000000000000100000000000000000
1010000010000000000000010000000000000100000000000000000
1100000000100000000000010000000000000100000000000000000
1000010000010000000000010000000000000100000000000000000
1000000000000001001000010000000000000100000000000000000
1000100010000000000000001000000000000100000000000000000
1000010001000000000000001000000000000100000000000000000
1000000000001010000000001000000000000100000000000000000
1100000000000001000000001000000000000100000000000000000
1000001000000000000010001000000000000100000000000000000
1000100000000001000000000100000000000100000000000000000
1000010000000000001000000100000000000100000000000000000
1000000000010000000010000100000000000100000000000000000
1000000010000000000000100100000000000100000000000000000
1000000000000100000000010100000000000100000000000000000
1000000000001000010000000010000000000100000000000000000
1000000001000000000000100010000000000100000000000000000
1000000010000000000001000001000000000100000000000000000
1000000000010001000000000000100000000100000000000000000
1001000000000000010000000000100000000100000000000000000
1000000000001001000000000000010000000100000000000000000
1000000000100000100000000000010000000100000000000000000
1000001000000000000100000000010000000100000000000000000
1000000000000100010000000000000100000100000000000000000
1000000010000000001000000000000100000100000000000000000
1000100000000000000100000000000100000100000000000000000
1000000000001000000100000000000010000100000000000000000
1000000000000010000000000010000010000100000000000000000
1000000000000100000000000000100010000100000000000000000
1000001000000000001000000000000001000100000000000000000
1000000000001000000000100000000001000100000000000000000
1000000001000000000010000000000000100100000000000000000
1000000000000010000000000000010000010100000000000000000
1000000000000100000000100000000000001100000000000000000
1000000000000010000000000001000000001100000000000000000
1000000000100100000000010000000000000010000000000000000
1001000000000010000000010000000000000010000000000000000
1000000100000000100000010000000000000010000000000000000
1000001000000000010000010000000000000010000000000000000
1000000001000000000010010000000000000010000000000000000
1000000100000100000000001000000000000010000000000000000
1000000000010000000001001000000000000010000000000000000
1000010000100000000000000100000000000010000000000000000
1000000000000100000100000100000000000010000000000000000
1000001000000100000000000010000000000010000000000000000
1000000000100001000000000010000000000010000000000000000
1001000000000000100000000010000000000010000000000000000
1000000100000000001000000010000000000010000000000000000
1000000001000100000000000001000000000010000000000000000
1100000000000000100000000001000000000010000000000000000
1000000000000010010000000001000000000010000000000000000
1000001000000000000010000001000000000010000000000000000
1001000000000000001000000000100000000010000000000000000
1000000100000000000100000000100000000010000000000000000
1000000000001000000000010000100000000010000000000000000
1000000100000010000000000000010000000010000000000000000
1000010000000000000010000000010000000010000000000000000
1000000000010000000000000100010000000010000000000000000
1000000010000000000100000000001000000010000000000000000
1000100000000000010000000000000100000010000000000000000
1000010000000000001000000000000100000010000000000000000
1000000000100000000100000000000100000010000000000000000
1000000000001000000010000000000100000010000000000000000
1000000000000010000000000100000100000010000000000000000
1000000000010000001000000000000010000010000000000000000
1000000000001000000000000100000010000010000000000000000
1000010000000000000100000000000001000010000000000000000
1000000100000000000010000000000001000010000000000000000
1000000100000000000001000000000000100010000000000000000
1000000000001000000000100000000000010010000000000000000
1000000000100001000000000100000000000001000000000000000
1000000001000000100000000100000000000001000000000000000
1000000100000000010000000100000000000001000000000000000
1000000010000000001000000100000000000001000000000000000
1000001000001000000000000010000000000001000000000000000
1000100000000010000000000010000000000001000000000000000
1000000000100000000100000010000000000001000000000000000
1100000000000001000000000001000000000001000000000000000
1000000100000000100000000000100000000001000000000000000
1000001000000000010000000000010000000001000000000000000
1000010000000000000100000000010000000001000000000000000
1000000000000100000010000000010000000001000000000000000
1000000010000000100000000000001000000001000000000000000
1000000100000000000001000000001000000001000000000000000
1000000000010000000000010000000010000001000000000000000
1000000000100000000000100000000001000001000000000000000
1000000000000100000000000100000000010001000000000000000
1000000000010000100000000001000000000000100000000000000
1000000010000000000100000001000000000000100000000000000
1000000000001000000010000000100000000000100000000000000
1000000010000000100000000000010000000000100000000000000
1000010000000000001000000000010000000000100000000000000
1000000000100000000010000000010000000000100000000000000
1000000000010000000010000000001000000000100000000000000
1000000010000000000010000000000010000000100000000000000
1000000000010000001000000000010000000000010000000000000
1000000000100000000100000000010000000000010000000000000
1000000001000000000010000000010000000000010000000000000
1000000100000000000100000000001000000000010000000000000
1101100000000000000000000000000000000000000000000000010
1100011000000000000000000000000000000000000000000000010
1010010100000000000000000000000000000000000000000000010
1010001010000000000000000000000000000000000000000000010
1100000110000000000000000000000000000000000000000000010
1000100100010000000000000000000000000000000000000000010
1001000010010000000000000000000000000000000000000000010
1001000001001000000000000000000000000000000000000000010
1010000000101000000000000000000000000000000000000000010
1100000000011000000000000000000000000000000000000000010
1000100001000100000000000000000000000000000000000000010
1001000000100100000000000000000000000000000000000000010
1010000000010100000000000000000000000000000000000000010
1000100000100010000000000000000000000000000000000000010
1000000101000000100000000000000000000000000000000000010
1000100000001000100000000000000000000000000000000000010
1010000000000010100000000000000000000000000000000000010
1100000000000001100000000000000000000000000000000000010
1000000011000000010000000000000000000000000000000000010
1000001000010000010000000000000000000000000000000000010
1001000000000001001000000000000000000000000000000000010
1000000001100000000100000000000000000000000000000000010
1000000100001000000100000000000000000000000000000000010
1000001000000100000100000000000000000000000000000000010
1000010000000010000100000000000000000000000000000000010
1010000000000000010100000000000000000000000000000000010
1100000000000000001100000000000000000000000000000000010
1000010000000001000010000000000000000000000000000000010
1000000010000100000001000000000000000000000000000000010
1000001000000001000001000000000000000000000000000000010
1000010000000000100001000000000000000000000000000000010
1000000010000010000000100000000000000000000000000000010
1000001000000000100000100000000000000000000000000000010
1001000000000000000100100000000000000000000000000000010
1100000000000000000001100000000000000000000000000000010
1000000010000001000000010000000000000000000000000000010
1000010000000000001000010000000000000000000000000000010
1000100000000000000100010000000000000000000000000000010
1001000000000000000010010000000000000000000000000000010
1000001000000000001000001000000000000000000000000000010
1000100000000000000010001000000000000000000000000000010
1001000000000000000001001000000000000000000000000000010
1010000000000000000000101000000000000000000000000000010
1000000000001100000000000100000000000000000000000000010
1000000000010010000000000100000000000000000000000000010
1000000100000000001000000100000000000000000000000000010
1010000000000000000000010100000000000000000000000000010
1100000000000000000000001100000000000000000000000000010
1000000000010001000000000010000000000000000000000000010
1000000010000000001000000010000000000000000000000000010
1000001000000000000010000010000000000000000000000000010
1000100000000000000000100010000000000000000000000000010
1000000000000110000000000001000000000000000000000000010
1000000000100000010000000001000000000000000000000000010
1000000100000000000010000001000000000000000000000000010
1000010000000000000000100001000000000000000000000000010
1000000000000101000000000000100000000000000000000000010
1000000010000000000010000000100000000000000000000000010
1000000100000000000001000000100000000000000000000000010
1100000000000000000000000010100000000000000000000000010
1000000000000100100000000000010000000000000000000000010
1000000000001000010000000000010000000000000000000000010
1000001000000000000000010000010000000000000000000000010
1000100000000000000000000100010000000000000000000000010
1010000000000000000000000010010000000000000000000000010
1000000000000100010000000000001000000000000000000000010
1000000000010000000100000000001000000000000000000000010
1000010000000000000000000100001000000000000000000000010
1001000000000000000000000010001000000000000000000000010
1000000000000010010000000000000100000000000000000000010
1000000000010000000010000000000100000000000000000000010
1000000000100000000001000000000100000000000000000000010
1100000000000000000000010000000100000000000000000000010
1000000100000000000000001000000100000000000000000000010
1001000000000000000000000100000100000000000000000000010
1000000000000010001000000000000010000000000000000000010
1000000001000000000000010000000010000000000000000000010
1000000010000000000000001000000010000000000000000000010
1000010000000000000000000010000010000000000000000000010
1000000000000000110000000000000001000000000000000000010
1000000000001000000001000000000001000000000000000000010
1000000000100000000000010000000001000000000000000000010
1000000001000000000000001000000001000000000000000000010
1000000000000000101000000000000000100000000000000000010
1100000000000000000010000000000000100000000000000000010
1010000000000000000001000000000000100000000000000000010
1000000000001000000000100000000000100000000000000000010
1000010000000000000000001000000000100000000000000000010
1000001000000000000000000100000000100000000000000000010
1000000100000000000000000010000000100000000000000000010
1010000000000000000010000000000000010000000000000000010
1000000000000100000000100000000000010000000000000000010
1000000000001000000000010000000000010000000000000000010
1000000000010000000000001000000000010000000000000000010
1000000000100000000000000100000000010000000000000000010
1000000001000000000000000010000000010000000000000000010
1000100000000000000001000000000000001000000000000000010
1000000010000000000000000100000000001000000000000000010
1000000000000001000000100000000000000100000000000000010
1000000100000000000000010000000000000100000000000000010
1000000001000000000000000100000000000100000000000000010
1000000000100000000000000010000000000100000000000000010
1000000000000010000000001000000000000010000000000000010
1000000000001000000000000010000000000010000000000000010
1100000101000000000000000000000000000000000000000000001
1010000011000000000000000000000000000000000000000000001
1101000000010000000000000000000000000000000000000000001
1000000010110000000000000000000000000000000000000000001
1001000000100010000000000000000000000000000000000000001
1000100000010010000000000000000000000000000000000000001
1010010000000001000000000000000000000000000000000000001
1000000000100101000000000000000000000000000000000000001
1000011000000000010000000000000000000000000000000000001
1000000000011000010000000000000000000000000000000000001
1000010000001000001000000000000000000000000000000000001
1000001000000100001000000000000000000000000000000000001
1010000000000010001000000000000000000000000000000000001
1000100000000000101000000000000000000000000000000000001
1001000010000000000100000000000000000000000000000000001
1000000000010000100100000000000000000000000000000000001
1000000110000000000010000000000000000000000000000000001
1000000000001100000010000000000000000000000000000000001
1010000000000000010010000000000000000000000000000000001
1001000000000000001010000000000000000000000000000000001
1010000000010000000001000000000000000000000000000000001
1000000010001000000001000000000000000000000000000000001
1000000001000100000001000000000000000000000000000000001
1000000000100000000101000000000000000000000000000000001
1010001000000000000000100000000000000000000000000000001
1001000100000000000000100000000000000000000000000000001
1100000000000000010000100000000000000000000000000000001
1000000000000001000100100000000000000000000000000000001
1000000000000000100010100000000000000000000000000000001
1000010000000000000001100000000000000000000000000000001
1000010000000100000000010000000000000000000000000000001
1000000010000010000000010000000000000000000000000000001
1000000001000001000000010000000000000000000000000000001
1000100000000000010000010000000000000000000000000000001
1000000000100000001000010000000000000000000000000000001
1000001000000000000100010000000000000000000000000000001
1000100001000000000000001000000000000000000000000000001
1001000000000000010000001000000000000000000000000000001
1000000000000001000010001000000000000000000000000000001
1000000100000000000001001000000000000000000000000000001
1000001000010000000000000100000000000000000000000000001
1000000001001000000000000100000000000000000000000000001
1001000000000001000000000100000000000000000000000000001
1000000000000100100000000100000000000000000000000000001
1000000000000010000100000100000000000000000000000000001
1100000000000000000010000100000000000000000000000000001
1000000000100000000000100100000000000000000000000000001
1000010000000000000000001100000000000000000000000000001
1001100000000000000000000010000000000000000000000000001
1100010000000000000000000010000000000000000000000000001
1000000000000000000000110010000000000000000000000000001
1000000000000000000001000110000000000000000000000000001
1000000010000001000000000001000000000000000000000000001
1000000000001000000100000001000000000000000000000000001
1001000000000000000001000001000000000000000000000000001
1000001000000000000000001001000000000000000000000000001
1000010100000000000000000000100000000000000000000000001
1000000001100000000000000000100000000000000000000000001
1010000000000100000000000000100000000000000000000000001
1000000000000000001100000000100000000000000000000000001
1000001000000000000010000000100000000000000000000000001
1000000010000000000000100000100000000000000000000000001
1000000000000000000001010000100000000000000000000000001
1000000000000001000000000010100000000000000000000000001
1000001001000000000000000000010000000000000000000000001
1010000000000000100000000000010000000000000000000000001
1000100000000000000001000000010000000000000000000000001
1000000000000000000010010000010000000000000000000000001
1000000010000000000000000100010000000000000000000000001
1000000000000100000000000001010000000000000000000000001
1000100000100000000000000000001000000000000000000000001
1100000000000000100000000000001000000000000000000000001
1000000010000000010000000000001000000000000000000000001
1010000000000000000100000000001000000000000000000000001
1000000000000100000000100000001000000000000000000000001
1000000000000000000010000010001000000000000000000000001
1000000000010000000000000000101000000000000000000000001
1000000000000010000000000000011000000000000000000000001
1010000000001000000000000000000100000000000000000000001
1000010000000010000000000000000100000000000000000000001
1000000000100000100000000000000100000000000000000000001
1000000100000000001000000000000100000000000000000000001
1000000000000001000001000000000100000000000000000000001
1000000000000100000000001000000100000000000000000000001
1000000000000000010000000010000100000000000000000000001
1000000000000000000100000000010100000000000000000000001
1000000000000011000000000000000010000000000000000000001
1000000000000000011000000000000010000000000000000000001
1000000001000000000010000000000010000000000000000000001
1000000000001000000000010000000010000000000000000000001
1100000000000010000000000000000001000000000000000000001
1000000000010001000000000000000001000000000000000000001
1000000100000000010000000000000001000000000000000000001
1000000000000000001000100000000001000000000000000000001
1000000000000000100000000010000001000000000000000000001
1000000000000000000100000000000011000000000000000000001
1000000100000000100000000000000000100000000000000000001
1000000000000000001000000001000000100000000000000000001
1000000100000000000000010000000000010000000000000000001
1000000010000000000000001000000000010000000000000000001
1000000000010000000000000001000000010000000000000000001
1000000000001000000000000000100000010000000000000000001
1000000000100000000000001000000000001000000000000000001
1000000000001000000000000010000000001000000000000000001


==> anc/reps/A60_4_5_94105_reps.txt <==
101110100000000000000000000000000000000000000000000000000000
100111001000000000000000000000000000000000000000000000000000
110010011000000000000000000000000000000000000000000000000000
100101010010000000000000000000000000000000000000000000000000
101001001010000000000000000000000000000000000000000000000000
110001000110000000000000000000000000000000000000000000000000
110100010000100000000000000000000000000000000000000000000000
100001110000100000000000000000000000000000000000000000000000
100010101000100000000000000000000000000000000000000000000000
110000100001100000000000000000000000000000000000000000000000
100001000101100000000000000000000000000000000000000000000000
100011100000010000000000000000000000000000000000000000000000
100000011100010000000000000000000000000000000000000000000000
110000001001010000000000000000000000000000000000000000000000
101001000000110000000000000000000000000000000000000000000000
100001010100001000000000000000000000000000000000000000000000
100100010001001000000000000000000000000000000000000000000000
101000010000101000000000000000000000000000000000000000000000
110000010000011000000000000000000000000000000000000000000000
101000010001000100000000000000000000000000000000000000000000
101000100000100100000000000000000000000000000000000000000000
100010001000010100000000000000000000000000000000000000000000
100100000100010100000000000000000000000000000000000000000000
100001011000000010000000000000000000000000000000000000000000
100000101010000010000000000000000000000000000000000000000000
100000001101000010000000000000000000000000000000000000000000
101000001000001010000000000000000000000000000000000000000000
110000001000000110000000000000000000000000000000000000000000
101000001000010001000000000000000000000000000000000000000000
100010000100000101000000000000000000000000000000000000000000
100000110010000000100000000000000000000000000000000000000000
100000001110000000100000000000000000000000000000000000000000
100000010101000000100000000000000000000000000000000000000000
100000100100100000100000000000000000000000000000000000000000
100000001001100000100000000000000000000000000000000000000000
101001000000001000100000000000000000000000000000000000000000
100010000100001000100000000000000000000000000000000000000000
110000000000010100100000000000000000000000000000000000000000
101000000100000010100000000000000000000000000000000000000000
100010000000010010100000000000000000000000000000000000000000
100101000000000001100000000000000000000000000000000000000000
110000000100000001100000000000000000000000000000000000000000
110001000001000000010000000000000000000000000000000000000000
100010000010100000010000000000000000000000000000000000000000
100000010100000100010000000000000000000000000000000000000000
110000010000000010010000000000000000000000000000000000000000
101000000000100010010000000000000000000000000000000000000000
100100010000000001010000000000000000000000000000000000000000
100100000000100000110000000000000000000000000000000000000000
100000001000001000110000000000000000000000000000000000000000
101000110000000000001000000000000000000000000000000000000000
100110000100000000001000000000000000000000000000000000000000
100100001010000000001000000000000000000000000000000000000000
100000011001000000001000000000000000000000000000000000000000
100000000111000000001000000000000000000000000000000000000000
100101000000010000001000000000000000000000000000000000000000
100000010010010000001000000000000000000000000000000000000000
100000000100110000001000000000000000000000000000000000000000
101100000000001000001000000000000000000000000000000000000000
100000100010001000001000000000000000000000000000000000000000
101001000000000010001000000000000000000000000000000000000000
100010000010000010001000000000000000000000000000000000000000
110000000000001010001000000000000000000000000000000000000000
100000000010100001001000000000000000000000000000000000000000
100000010000000101001000000000000000000000000000000000000000
100000000001000011001000000000000000000000000000000000000000
101000000010000000101000000000000000000000000000000000000000
100000000000011000101000000000000000000000000000000000000000
100010000000000100101000000000000000000000000000000000000000
100000100000000001101000000000000000000000000000000000000000
100010100000000000011000000000000000000000000000000000000000
100010001010000000000100000000000000000000000000000000000000
101000001001000000000100000000000000000000000000000000000000
100010010000010000000100000000000000000000000000000000000000
100000100100001000000100000000000000000000000000000000000000
100000010000100100000100000000000000000000000000000000000000
100001000000001100000100000000000000000000000000000000000000
100000110000000010000100000000000000000000000000000000000000
110000000000010010000100000000000000000000000000000000000000
100000000001010001000100000000000000000000000000000000000000
100000001000001001000100000000000000000000000000000000000000
110000100000000000100100000000000000000000000000000000000000
100000000010010000010100000000000000000000000000000000000000
100001001000000000001100000000000000000000000000000000000000
100100000000000100001100000000000000000000000000000000000000
100011010000000000000010000000000000000000000000000000000000
100000000011100000000010000000000000000000000000000000000000
100000100010010000000010000000000000000000000000000000000000
100000000101010000000010000000000000000000000000000000000000
100000010000110000000010000000000000000000000000000000000000
110100000000001000000010000000000000000000000000000000000000
100000001001001000000010000000000000000000000000000000000000
101000000000011000000010000000000000000000000000000000000000
101100000000000100000010000000000000000000000000000000000000
100000000110000100000010000000000000000000000000000000000000
100100000010000010000010000000000000000000000000000000000000
100000100001000010000010000000000000000000000000000000000000
100000000100100010000010000000000000000000000000000000000000
100001000000000110000010000000000000000000000000000000000000
100000110000000001000010000000000000000000000000000000000000
110000000010000001000010000000000000000000000000000000000000
100010000001000000100010000000000000000000000000000000000000
100000000000000101100010000000000000000000000000000000000000
110000000100000000010010000000000000000000000000000000000000
100100000001000000010010000000000000000000000000000000000000
100000100000100000010010000000000000000000000000000000000000
110010000000000000001010000000000000000000000000000000000000
100000001100000000001010000000000000000000000000000000000000
101000000001000000001010000000000000000000000000000000000000
100000010000000000011010000000000000000000000000000000000000
100001000000100000000110000000000000000000000000000000000000
100100000000010000000110000000000000000000000000000000000000
101000000000000000100110000000000000000000000000000000000000
100000001000000000010110000000000000000000000000000000000000
111000001000000000000001000000000000000000000000000000000000
101100000100000000000001000000000000000000000000000000000000
100001001100000000000001000000000000000000000000000000000000
100011000000100000000001000000000000000000000000000000000000
110001000000001000000001000000000000000000000000000000000000
100010000001001000000001000000000000000000000000000000000000
100010000010000100000001000000000000000000000000000000000000
100100000001000010000001000000000000000000000000000000000000
100010010000000001000001000000000000000000000000000000000000
100100001000000001000001000000000000000000000000000000000000
100000000000001100100001000000000000000000000000000000000000
100000000100100000010001000000000000000000000000000000000000
100000001000010000010001000000000000000000000000000000000000
100000100000000010010001000000000000000000000000000000000000
100000000001000000110001000000000000000000000000000000000000
110000000001000000001001000000000000000000000000000000000000
100000010000100000001001000000000000000000000000000000000000
100000100000000100001001000000000000000000000000000000000000
110000000000000001000101000000000000000000000000000000000000
100000000000001000001101000000000000000000000000000000000000
101000100000000000000011000000000000000000000000000000000000
100100000000100000000011000000000000000000000000000000000000
100000000100000000100011000000000000000000000000000000000000
100000000000000100000111000000000000000000000000000000000000
110101000000000000000000100000000000000000000000000000000000
100100011000000000000000100000000000000000000000000000000000
100000101100000000000000100000000000000000000000000000000000
100100100010000000000000100000000000000000000000000000000000
101001000001000000000000100000000000000000000000000000000000
101000100000001000000000100000000000000000000000000000000000
100000000010101000000000100000000000000000000000000000000000
110010000000000100000000100000000000000000000000000000000000
100100000001000100000000100000000000000000000000000000000000
100000000100100100000000100000000000000000000000000000000000
110000100000000010000000100000000000000000000000000000000000
100000001000100010000000100000000000000000000000000000000000
100000010000010010000000100000000000000000000000000000000000
101100000000000001000000100000000000000000000000000000000000
100000001001000001000000100000000000000000000000000000000000
100000010000100001000000100000000000000000000000000000000000
100001010000000000100000100000000000000000000000000000000000
110000000001000000100000100000000000000000000000000000000000
100000000000000110100000100000000000000000000000000000000000
101000000010000000010000100000000000000000000000000000000000
100001000000100000010000100000000000000000000000000000000000
100000100000000001010000100000000000000000000000000000000000
100010000000000000110000100000000000000000000000000000000000
100001100000000000001000100000000000000000000000000000000000
100100000000100000000100100000000000000000000000000000000000
100000000100010000000100100000000000000000000000000000000000
100000000000000011000100100000000000000000000000000000000000
100000000000001000100100100000000000000000000000000000000000
101000000000100000000010100000000000000000000000000000000000
100001000000001000000010100000000000000000000000000000000000
100000000010000000100010100000000000000000000000000000000000
100000000000010000010010100000000000000000000000000000000000
100000010000000000000110100000000000000000000000000000000000
110000000000100000000001100000000000000000000000000000000000
100000100000010000000001100000000000000000000000000000000000
100000001000000000100001100000000000000000000000000000000000
100000000100000000001001100000000000000000000000000000000000
100000000000000000010101100000000000000000000000000000000000
100001101000000000000000010000000000000000000000000000000000
110000100010000000000000010000000000000000000000000000000000
100010010000100000000000010000000000000000000000000000000000
100000000110100000000000010000000000000000000000000000000000
100000100001010000000000010000000000000000000000000000000000
101001000000000100000000010000000000000000000000000000000000
100010100000000010000000010000000000000000000000000000000000
100000010010000010000000010000000000000000000000000000000000
100000000000010110000000010000000000000000000000000000000000
110100000000000001000000010000000000000000000000000000000000
100010000010000001000000010000000000000000000000000000000000
101000000000001001000000010000000000000000000000000000000000
110001000000000000100000010000000000000000000000000000000000
101000000000100000100000010000000000000000000000000000000000
100000100000001000100000010000000000000000000000000000000000
100000000100000100100000010000000000000000000000000000000000
110010000000000000010000010000000000000000000000000000000000
100000010001000000010000010000000000000000000000000000000000
100000000000101000010000010000000000000000000000000000000000
101000001000000000001000010000000000000000000000000000000000
100100000000100000001000010000000000000000000000000000000000
100000000000000001011000010000000000000000000000000000000000
110000000000100000000100010000000000000000000000000000000000
100000001000000100000100010000000000000000000000000000000000
100000000000010000100100010000000000000000000000000000000000
100000000100000000010100010000000000000000000000000000000000
101000010000000000000010010000000000000000000000000000000000
110000000001000000000010010000000000000000000000000000000000
100001000000010000000010010000000000000000000000000000000000
100000001001000000000001010000000000000000000000000000000000
100000010000010000000001010000000000000000000000000000000000
100001000000000001000001010000000000000000000000000000000000
100100000000000000100001010000000000000000000000000000000000
100000000010000000001001010000000000000000000000000000000000
100010000000010000000000110000000000000000000000000000000000
100100000000001000000000110000000000000000000000000000000000
100000000000000100010000110000000000000000000000000000000000
100000010000000000001000110000000000000000000000000000000000
100000100000000000000100110000000000000000000000000000000000
100000001000000000000010110000000000000000000000000000000000
110010100000000000000000001000000000000000000000000000000000
101000100100000000000000001000000000000000000000000000000000
100100001100000000000000001000000000000000000000000000000000
100000010011000000000000001000000000000000000000000000000000
100000001010100000000000001000000000000000000000000000000000
100000000000111000000000001000000000000000000000000000000000
100001010000000100000000001000000000000000000000000000000000
101000000010000100000000001000000000000000000000000000000000
100000000001010100000000001000000000000000000000000000000000
100000000100001100000000001000000000000000000000000000000000
100001000000100010000000001000000000000000000000000000000000
100000000010010010000000001000000000000000000000000000000000
100000000001100001000000001000000000000000000000000000000000
100000000100010001000000001000000000000000000000000000000000
110000000000000101000000001000000000000000000000000000000000
100000001000010000100000001000000000000000000000000000000000
100000000000001010100000001000000000000000000000000000000000
101100000000000000010000001000000000000000000000000000000000
100000000000000110010000001000000000000000000000000000000000
100001000000000001010000001000000000000000000000000000000000
110000000100000000001000001000000000000000000000000000000000
100010000001000000001000001000000000000000000000000000000000
100000100000010000001000001000000000000000000000000000000000
100001000000000000101000001000000000000000000000000000000000
100000101000000000000100001000000000000000000000000000000000
100000010100000000000100001000000000000000000000000000000000
100001000000010000000100001000000000000000000000000000000000
100000000010001000000100001000000000000000000000000000000000
100000000001000000010100001000000000000000000000000000000000
100101000000000000000010001000000000000000000000000000000000
100000100000000100000010001000000000000000000000000000000000
101000000000000010000010001000000000000000000000000000000000
110000000010000000000001001000000000000000000000000000000000
101000000000010000000001001000000000000000000000000000000000
100000000000000001100001001000000000000000000000000000000000
100010000000000000000101001000000000000000000000000000000000
100010000010000000000000101000000000000000000000000000000000
100100000000010000000000101000000000000000000000000000000000
100000000001000010000000101000000000000000000000000000000000
100000000000000001001000101000000000000000000000000000000000
100000010000000000000001101000000000000000000000000000000000
100000000101000000000000011000000000000000000000000000000000
110000000000010000000000011000000000000000000000000000000000
100100000000000010000000011000000000000000000000000000000000
100000100000000001000000011000000000000000000000000000000000
100000000000000000001010011000000000000000000000000000000000
100000100110000000000000000100000000000000000000000000000000
100010100001000000000000000100000000000000000000000000000000
110000000100100000000000000100000000000000000000000000000000
101000100000010000000000000100000000000000000000000000000000
110000000010010000000000000100000000000000000000000000000000
110000001000001000000000000100000000000000000000000000000000
100100000100001000000000000100000000000000000000000000000000
100010000000001100000000000100000000000000000000000000000000
101000000010000010000000000100000000000000000000000000000000
100000001000010010000000000100000000000000000000000000000000
100100000000100001000000000100000000000000000000000000000000
100001000000010001000000000100000000000000000000000000000000
100000000100000011000000000100000000000000000000000000000000
101000010000000000100000000100000000000000000000000000000000
100100001000000000100000000100000000000000000000000000000000
100000000011000000100000000100000000000000000000000000000000
110100000000000000010000000100000000000000000000000000000000
100000000001001000010000000100000000000000000000000000000000
101000000000000100010000000100000000000000000000000000000000
100000100000000000110000000100000000000000000000000000000000
100001000000000000011000000100000000000000000000000000000000
100000001100000000000100000100000000000000000000000000000000
110000000001000000000100000100000000000000000000000000000000
100000000000000001100100000100000000000000000000000000000000
100010000000000000010100000100000000000000000000000000000000
100000011000000000000010000100000000000000000000000000000000
100000000010001000000010000100000000000000000000000000000000
110000000000000010000010000100000000000000000000000000000000
100101000000000000000001000100000000000000000000000000000000
100000101000000000000001000100000000000000000000000000000000
100000000000110000000001000100000000000000000000000000000000
100000000000000010000101000100000000000000000000000000000000
110000010000000000000000100100000000000000000000000000000000
100000000010000100000000100100000000000000000000000000000000
100000000000010000100000100100000000000000000000000000000000
100000000100000000010000100100000000000000000000000000000000
100010000000000000000010100100000000000000000000000000000000
101000000000000000000001100100000000000000000000000000000000
100110000000000000000000010100000000000000000000000000000000
100000001000100000000000010100000000000000000000000000000000
100000000001000001000000010100000000000000000000000000000000
100000000100000000001000010100000000000000000000000000000000
100000000000001000000100010100000000000000000000000000000000
110000000000000000000001010100000000000000000000000000000000
101010000000000000000000001100000000000000000000000000000000
100001000001000000000000001100000000000000000000000000000000
100000100000000010000000001100000000000000000000000000000000
100000000000001001000000001100000000000000000000000000000000
100000000000000100100000001100000000000000000000000000000000
100000000000010000010000001100000000000000000000000000000000
100100000000000000001000001100000000000000000000000000000000
100000001000000000000000101100000000000000000000000000000000
100101100000000000000000000010000000000000000000000000000000
101000011000000000000000000010000000000000000000000000000000
110000000010100000000000000010000000000000000000000000000000
100010000001010000000000000010000000000000000000000000000000
100100001000001000000000000010000000000000000000000000000000
100001000000101000000000000010000000000000000000000000000000
110100000000000100000000000010000000000000000000000000000000
100000000000011100000000000010000000000000000000000000000000
100011000000000001000000000010000000000000000000000000000000
100000000100100001000000000010000000000000000000000000000000
100100000000010001000000000010000000000000000000000000000000
100000000001001001000000000010000000000000000000000000000000
101000000001000000100000000010000000000000000000000000000000
100000010000010000100000000010000000000000000000000000000000
100000000010001000100000000010000000000000000000000000000000
100001000000010000010000000010000000000000000000000000000000
100000000100001000010000000010000000000000000000000000000000
100000000001000010010000000010000000000000000000000000000000
100010010000000000001000000010000000000000000000000000000000
100100000000000000101000000010000000000000000000000000000000
110000000100000000000100000010000000000000000000000000000000
100100000001000000000100000010000000000000000000000000000000
100000000010000100000100000010000000000000000000000000000000
110000000000010000000010000010000000000000000000000000000000
100000100000001000000010000010000000000000000000000000000000
101000000000000001000010000010000000000000000000000000000000
100001000000000000100010000010000000000000000000000000000000
100010000000000000000110000010000000000000000000000000000000
100110000000000000000001000010000000000000000000000000000000
100000100010000000000001000010000000000000000000000000000000
100000000100000100000001000010000000000000000000000000000000
100000000000001010000001000010000000000000000000000000000000
110000000000000000100001000010000000000000000000000000000000
101000000000000000001001000010000000000000000000000000000000
100000110000000000000000100010000000000000000000000000000000
100010000000001000000000100010000000000000000000000000000000
100000000000000101000000100010000000000000000000000000000000
100000001000000000000100100010000000000000000000000000000000
100000000001000000000001100010000000000000000000000000000000
100000001010000000000000010010000000000000000000000000000000
100000000001000100000000010010000000000000000000000000000000
100000010000000001000000010010000000000000000000000000000000
100000000000001000001000010010000000000000000000000000000000
101000000000000000000100010010000000000000000000000000000000
100000000000000000000011010010000000000000000000000000000000
100001000000000000000000110010000000000000000000000000000000
100100010000000000000000001010000000000000000000000000000000
100001001000000000000000001010000000000000000000000000000000
100000100001000000000000001010000000000000000000000000000000
101000000000001000000000001010000000000000000000000000000000
110000000000000010000000001010000000000000000000000000000000
100000000010000001000000001010000000000000000000000000000000
100000000000000000001100001010000000000000000000000000000000
100001000010000000000000000110000000000000000000000000000000
101000000000100000000000000110000000000000000000000000000000
100000100000000100000000000110000000000000000000000000000000
100000000000000010100000000110000000000000000000000000000000
100000010000000000010000000110000000000000000000000000000000
100000000000010000000000010110000000000000000000000000000000
101001000100000000000000000001000000000000000000000000000000
100000001011000000000000000001000000000000000000000000000000
110000001000100000000000000001000000000000000000000000000000
110000000100010000000000000001000000000000000000000000000000
100001000010010000000000000001000000000000000000000000000000
100000000001110000000000000001000000000000000000000000000000
100010100000001000000000000001000000000000000000000000000000
100000010001000010000000000001000000000000000000000000000000
100000000000101010000000000001000000000000000000000000000000
101000010000000001000000000001000000000000000000000000000000
100000101000000001000000000001000000000000000000000000000000
110000000000001001000000000001000000000000000000000000000000
100000000000010101000000000001000000000000000000000000000000
101000100000000000100000000001000000000000000000000000000000
100000010000100000100000000001000000000000000000000000000000
100001000000000100100000000001000000000000000000000000000000
100000000000000011100000000001000000000000000000000000000000
100010010000000000010000000001000000000000000000000000000000
100000100000000100010000000001000000000000000000000000000000
110001000000000000001000000001000000000000000000000000000000
100100010000000000001000000001000000000000000000000000000000
100000001000000000101000000001000000000000000000000000000000
100000000101000000000100000001000000000000000000000000000000
100100000000001000000100000001000000000000000000000000000000
100010000000000010000100000001000000000000000000000000000000
100000000000000000110100000001000000000000000000000000000000
101000001000000000000010000001000000000000000000000000000000
100000000001000001000010000001000000000000000000000000000000
100000000000010000100010000001000000000000000000000000000000
100001000000000000010010000001000000000000000000000000000000
100001010000000000000001000001000000000000000000000000000000
100000000010001000000001000001000000000000000000000000000000
100010000000000000001001000001000000000000000000000000000000
100000000000100000000101000001000000000000000000000000000000
100000010010000000000000100001000000000000000000000000000000
100000000001001000000000100001000000000000000000000000000000
101000000000000100000000100001000000000000000000000000000000
100000000000000010010000100001000000000000000000000000000000
100000100000000000000010100001000000000000000000000000000000
100000100100000000000000010001000000000000000000000000000000
100100000001000000000000010001000000000000000000000000000000
100000001000010000000000010001000000000000000000000000000000
100000000010000000000010010001000000000000000000000000000000
100000000000000100000001010001000000000000000000000000000000
100000001000000100000000001001000000000000000000000000000000
100010000000000000100000001001000000000000000000000000000000
110000000000000000010000001001000000000000000000000000000000
100000000100000000000010001001000000000000000000000000000000
100001000000001000000000000101000000000000000000000000000000
100000010000000000000100000101000000000000000000000000000000
100000000000100000000010000101000000000000000000000000000000
100000000001000000000001000101000000000000000000000000000000
100000000000000000001000100101000000000000000000000000000000
100100000010000000000000000011000000000000000000000000000000
100000000000100100000000000011000000000000000000000000000000
100000000000000010001000000011000000000000000000000000000000
100000000000000001000100000011000000000000000000000000000000
100000000100000000000000100011000000000000000000000000000000
100000011010000000000000000000100000000000000000000000000000
101000000011000000000000000000100000000000000000000000000000
100100001000100000000000000000100000000000000000000000000000
101100000000010000000000000000100000000000000000000000000000
100001100000001000000000000000100000000000000000000000000000
100000001000011000000000000000100000000000000000000000000000
100001001000000100000000000000100000000000000000000000000000
100011000000000010000000000000100000000000000000000000000000
110000000010000010000000000000100000000000000000000000000000
100000000000001110000000000000100000000000000000000000000000
101000000100000001000000000000100000000000000000000000000000
100000100010000001000000000000100000000000000000000000000000
100000010000001001000000000000100000000000000000000000000000
100000000100010000100000000000100000000000000000000000000000
100100000000000010100000000000100000000000000000000000000000
100000000001000001100000000000100000000000000000000000000000
100100000010000000010000000000100000000000000000000000000000
100000000000110000010000000000100000000000000000000000000000
100000000001000100010000000000100000000000000000000000000000
101000000000000000110000000000100000000000000000000000000000
100001000000100000001000000000100000000000000000000000000000
100000000010000100001000000000100000000000000000000000000000
101001000000000000000100000000100000000000000000000000000000
100010000001000000000100000000100000000000000000000000000000
100000000100000100000100000000100000000000000000000000000000
100000000000100001000100000000100000000000000000000000000000
100000010000000000001100000000100000000000000000000000000000
100010000000001000000010000000100000000000000000000000000000
100000000000000011000010000000100000000000000000000000000000
100000000110000000000001000000100000000000000000000000000000
101000000000001000000001000000100000000000000000000000000000
100000010000000100000001000000100000000000000000000000000000
100000000000010010000001000000100000000000000000000000000000
100010000000000000100001000000100000000000000000000000000000
100000000000000000001011000000100000000000000000000000000000
110000000100000000000000100000100000000000000000000000000000
100001000010000000000000100000100000000000000000000000000000
100010000000100000000000100000100000000000000000000000000000
100000100000000100000000100000100000000000000000000000000000
100000000000010000001000100000100000000000000000000000000000
100000000010000000100000010000100000000000000000000000000000
100000100000000000001000010000100000000000000000000000000000
100000000000000100000010010000100000000000000000000000000000
100000000000000010000000110000100000000000000000000000000000
110100000000000000000000001000100000000000000000000000000000
100000010000100000000000001000100000000000000000000000000000
100010000000000100000000001000100000000000000000000000000000
100000001000000010000000001000100000000000000000000000000000
100000100000000000100000001000100000000000000000000000000000
100000000100000000010000001000100000000000000000000000000000
100000000000001000000000011000100000000000000000000000000000
100000000000101000000000000100100000000000000000000000000000
100100000000000100000000000100100000000000000000000000000000
100000000001000000001000000100100000000000000000000000000000
100000000000000000100010000100100000000000000000000000000000
100000000001100000000000000010100000000000000000000000000000
100000010000000010000000000010100000000000000000000000000000
100000000000000000011000000010100000000000000000000000000000
100000000000010000000100000010100000000000000000000000000000
100000000100000000000000010010100000000000000000000000000000
100000000000000001000000000110100000000000000000000000000000
110000000000000100000000000001100000000000000000000000000000
100000000000001000001000000001100000000000000000000000000000
100000100000000000000100000001100000000000000000000000000000
100010000000000000000000000101100000000000000000000000000000
111100000000000000000000000000010000000000000000000000000000
100011000010000000000000000000010000000000000000000000000000
110000010010000000000000000000010000000000000000000000000000
100001001001000000000000000000010000000000000000000000000000
100101000000100000000000000000010000000000000000000000000000
100010010000001000000000000000010000000000000000000000000000
100000000110001000000000000000010000000000000000000000000000
100010100000000100000000000000010000000000000000000000000000
100000001100000100000000000000010000000000000000000000000000
100001100000000010000000000000010000000000000000000000000000
101000100000000001000000000000010000000000000000000000000000
100001000100000001000000000000010000000000000000000000000000
100000000000100011000000000000010000000000000000000000000000
101000001000000000100000000000010000000000000000000000000000
100000000000101000100000000000010000000000000000000000000000
110000000000000010100000000000010000000000000000000000000000
100100000100000000010000000000010000000000000000000000000000
100010000001000000010000000000010000000000000000000000000000
100000000000001100010000000000010000000000000000000000000000
100000000000010001010000000000010000000000000000000000000000
100000001000001000001000000000010000000000000000000000000000
100000000010000000011000000000010000000000000000000000000000
110010000000000000000100000000010000000000000000000000000000
100000011000000000000100000000010000000000000000000000000000
100000000001100000000100000000010000000000000000000000000000
101000000000000010000100000000010000000000000000000000000000
100000100000000000001100000000010000000000000000000000000000
101000000000000000010010000000010000000000000000000000000000
100000000000000001000110000000010000000000000000000000000000
110000100000000000000001000000010000000000000000000000000000
101000000000100000000001000000010000000000000000000000000000
100000000001000001000001000000010000000000000000000000000000
100000000000000010000011000000010000000000000000000000000000
100010001000000000000000100000010000000000000000000000000000
100001000000010000000000100000010000000000000000000000000000
110000000000000000001000100000010000000000000000000000000000
100000000010000000000001100000010000000000000000000000000000
100001010000000000000000010000010000000000000000000000000000
100000000011000000000000010000010000000000000000000000000000
100000010000000000100000001000010000000000000000000000000000
100000000000001000000010001000010000000000000000000000000000
100000000000000000001001001000010000000000000000000000000000
100000100000000000000000101000010000000000000000000000000000
100000000000000100000000011000010000000000000000000000000000
101000000100000000000000000100010000000000000000000000000000
100100000000010000000000000100010000000000000000000000000000
100000000000100000001000000100010000000000000000000000000000
100000010000000000000001000100010000000000000000000000000000
100000000000000001000000100100010000000000000000000000000000
100000000000000010000000010100010000000000000000000000000000
100000000000000000000100001100010000000000000000000000000000
100010000000000000100000000010010000000000000000000000000000
100000000000100000000010000010010000000000000000000000000000
100000000000000000010000001010010000000000000000000000000000
100000000100100000000000000001010000000000000000000000000000
100000000010000100000000000001010000000000000000000000000000
100000001000000000010000000001010000000000000000000000000000
100010000000000000000010000001010000000000000000000000000000
100000000000010000000001000001010000000000000000000000000000
100000000000001000000000010001010000000000000000000000000000
100000010001000000000000000000110000000000000000000000000000
100000000000010100000000000000110000000000000000000000000000
100000000000000000000100100000110000000000000000000000000000
100000001000000000000000010000110000000000000000000000000000
100000000010000000000000000100110000000000000000000000000000
110011000000000000000000000000001000000000000000000000000000
110000010100000000000000000000001000000000000000000000000000
110000001010000000000000000000001000000000000000000000000000
100100000010100000000000000000001000000000000000000000000000
100000010001100000000000000000001000000000000000000000000000
100000101000010000000000000000001000000000000000000000000000
100000000110010000000000000000001000000000000000000000000000
100000110000001000000000000000001000000000000000000000000000
100000000101001000000000000000001000000000000000000000000000
100010000000011000000000000000001000000000000000000000000000
100100010000000100000000000000001000000000000000000000000000
101000001000000100000000000000001000000000000000000000000000
100000100010000100000000000000001000000000000000000000000000
100001000000100100000000000000001000000000000000000000000000
100000000010001010000000000000001000000000000000000000000000
110000000001000001000000000000001000000000000000000000000000
100000000000000111000000000000001000000000000000000000000000
101000000000010000100000000000001000000000000000000000000000
100000001000000001100000000000001000000000000000000000000000
100101000000000000010000000000001000000000000000000000000000
100010000100000000010000000000001000000000000000000000000000
100000000000010010010000000000001000000000000000000000000000
100000000010000001010000000000001000000000000000000000000000
111000000000000000001000000000001000000000000000000000000000
100000000100000100001000000000001000000000000000000000000000
100000000000100010001000000000001000000000000000000000000000
101000010000000000000100000000001000000000000000000000000000
100000000001000010000100000000001000000000000000000000000000
100100000000000001000100000000001000000000000000000000000000
110000000000000000010100000000001000000000000000000000000000
100000000000010100000010000000001000000000000000000000000000
100000000000000010100010000000001000000000000000000000000000
100010100000000000000001000000001000000000000000000000000000
100000000100000010000001000000001000000000000000000000000000
100000000000100001000001000000001000000000000000000000000000
100000000000000000100101000000001000000000000000000000000000
100000000000000000010011000000001000000000000000000000000000
100000000000001100000000100000001000000000000000000000000000
100000000000000000001100010000001000000000000000000000000000
100010000000000000000010010000001000000000000000000000000000
100010010000000000000000001000001000000000000000000000000000
100000000000000001000010001000001000000000000000000000000000
100000000000000000010000101000001000000000000000000000000000
100000000000000000100000011000001000000000000000000000000000
100010000000100000000000000100001000000000000000000000000000
100001000000000010000000000100001000000000000000000000000000
100000000000000001001000000100001000000000000000000000000000
100000010010000000000000000010001000000000000000000000000000
100010000000000010000000000010001000000000000000000000000000
100000000000000000110000000010001000000000000000000000000000
100001000000000000001000000010001000000000000000000000000000
100000000000010000000001000010001000000000000000000000000000
100000100000000000000000010010001000000000000000000000000000
100000000100000000000000001010001000000000000000000000000000
100000000001000100000000000001001000000000000000000000000000
100100000000000010000000000001001000000000000000000000000000
110000000000000000100000000001001000000000000000000000000000
100000000000000000001010000001001000000000000000000000000000
100000000000000001000000010001001000000000000000000000000000
100000000000010000000000000101001000000000000000000000000000
101000000000000010000000000000101000000000000000000000000000
100000000000001000010000000000101000000000000000000000000000
100000000000000001000000100000101000000000000000000000000000
100000000001000000000000010000101000000000000000000000000000
110000000000000000000000000010101000000000000000000000000000
100000000001010000000000000000011000000000000000000000000000
100100000000001000000000000000011000000000000000000000000000
100000000000000100000100000000011000000000000000000000000000
100000000000000000000010100000011000000000000000000000000000
100000000000000000000001010000011000000000000000000000000000
100000000000100000000000000000111000000000000000000000000000
110000110000000000000000000000000100000000000000000000000000
100101000100000000000000000000000100000000000000000000000000
110100000010000000000000000000000100000000000000000000000000
110010000000001000000000000000000100000000000000000000000000
101000000010001000000000000000000100000000000000000000000000
100100000000101000000000000000000100000000000000000000000000
100011000000000100000000000000000100000000000000000000000000
100000100000010100000000000000000100000000000000000000000000
100000001000001100000000000000000100000000000000000000000000
100100010000000010000000000000000100000000000000000000000000
101000000000010010000000000000000100000000000000000000000000
100001000000001010000000000000000100000000000000000000000000
100000100000001001000000000000000100000000000000000000000000
110000001000000000100000000000000100000000000000000000000000
100000000001001000100000000000000100000000000000000000000000
100000001010000000010000000000000100000000000000000000000000
110000000000100000010000000000000100000000000000000000000000
101000000000000000011000000000000100000000000000000000000000
100001010000000000000100000000000100000000000000000000000000
100000000001000100000100000000000100000000000000000000000000
100110000000000000000010000000000100000000000000000000000000
101000000100000000000010000000000100000000000000000000000000
100000001000010000000010000000000100000000000000000000000000
100000000000100000100010000000000100000000000000000000000000
100000000000000100010010000000000100000000000000000000000000
100001000001000000000001000000000100000000000000000000000000
110000000000000100000001000000000100000000000000000000000000
100010000000000010000001000000000100000000000000000000000000
100000000100000001000001000000000100000000000000000000000000
100000001000000000001001000000000100000000000000000000000000
100010100000000000000000100000000100000000000000000000000000
100000000010000010000000100000000100000000000000000000000000
100001000000000001000000100000000100000000000000000000000000
110000000000000000000100100000000100000000000000000000000000
100010000100000000000000010000000100000000000000000000000000
100000000010010000000000010000000100000000000000000000000000
100000000000000000110000010000000100000000000000000000000000
100000000001000000001000010000000100000000000000000000000000
100000000000001000000001010000000100000000000000000000000000
101100000000000000000000000100000100000000000000000000000000
100000000000000010010000000100000100000000000000000000000000
100000000000000000101000000100000100000000000000000000000000
111000000000000000000000000010000100000000000000000000000000
100000000100000010000000000010000100000000000000000000000000
100000000000000001010000000010000100000000000000000000000000
100000000010000000000010000010000100000000000000000000000000
100000000000100000000000001010000100000000000000000000000000
100010000000000000000000000110000100000000000000000000000000
100001100000000000000000000001000100000000000000000000000000
100000000010000001000000000001000100000000000000000000000000
101000000000000000000100000001000100000000000000000000000000
100000001000000000000000100001000100000000000000000000000000
110000000000000000000000010001000100000000000000000000000000
100000000100000000000000000101000100000000000000000000000000
100000000000000000100000000011000100000000000000000000000000
101010000000000000000000000000100100000000000000000000000000
100000000000000000010100000000100100000000000000000000000000
100000000000000001000000001000100100000000000000000000000000
110000000000000000000000000100100100000000000000000000000000
100000000000000000000000100010100100000000000000000000000000
100000000001000000000000000001100100000000000000000000000000
100010000000100000000000000000010100000000000000000000000000
100000000000011000000000000000010100000000000000000000000000
100000000000000001001000000000010100000000000000000000000000
110000000000000000000010000000010100000000000000000000000000
100000000000000000010001000000010100000000000000000000000000
100000000001000000000000100000010100000000000000000000000000
100000100000000000000000000000110100000000000000000000000000
100010001000000000000000000000001100000000000000000000000000
101000000001000000000000000000001100000000000000000000000000
100000000100100000000000000000001100000000000000000000000000
100000000010000000100000000000001100000000000000000000000000
100000000000001000000100000000001100000000000000000000000000
100000000000000100000000010000001100000000000000000000000000
100000000000000000010000000001001100000000000000000000000000
100000000000000000000001000000101100000000000000000000000000
100011000100000000000000000000000010000000000000000000000000
100100100100000000000000000000000010000000000000000000000000
101000010100000000000000000000000010000000000000000000000000
110000001100000000000000000000000010000000000000000000000000
100000101001000000000000000000000010000000000000000000000000
100010000011000000000000000000000010000000000000000000000000
100110000000100000000000000000000010000000000000000000000000
110100000000010000000000000000000010000000000000000000000000
100000000000011010000000000000000010000000000000000000000000
110010000000000000100000000000000010000000000000000000000000
100100000010000000100000000000000010000000000000000000000000
101000001000000000010000000000000010000000000000000000000000
110000000010000000010000000000000010000000000000000000000000
100100000000001000010000000000000010000000000000000000000000
100000000000000101010000000000000010000000000000000000000000
100000000000010000110000000000000010000000000000000000000000
100100000001000000001000000000000010000000000000000000000000
110000000000100000001000000000000010000000000000000000000000
100000000000001001001000000000000010000000000000000000000000
101000000000001000000100000000000010000000000000000000000000
100000000000000110000100000000000010000000000000000000000000
100000000000000000101100000000000010000000000000000000000000
101001000000000000000010000000000010000000000000000000000000
100000001000000100000010000000000010000000000000000000000000
100000000000100001000010000000000010000000000000000000000000
100010000000000000010010000000000010000000000000000000000000
100000000010000000000110000000000010000000000000000000000000
101000000000000100000001000000000010000000000000000000000000
100000010000000000000011000000000010000000000000000000000000
100000010001000000000000100000000010000000000000000000000000
100000000000110000000000100000000010000000000000000000000000
100000000010000001000000100000000010000000000000000000000000
100010000000000000000100100000000010000000000000000000000000
100100001000000000000000010000000010000000000000000000000000
100000000100000001000000010000000010000000000000000000000000
101000000001000000000000001000000010000000000000000000000000
100010000000000010000000001000000010000000000000000000000000
100000001000000001000000001000000010000000000000000000000000
100000000000100000010000001000000010000000000000000000000000
111000000000000000000000000100000010000000000000000000000000
100001001000000000000000000100000010000000000000000000000000
100000000001100000000000000100000010000000000000000000000000
100000010000000001000000000100000010000000000000000000000000
100000100000000000000010000100000010000000000000000000000000
100000000010000000000001000100000010000000000000000000000000
100000010000100000000000000010000010000000000000000000000000
110000000000001000000000000010000010000000000000000000000000
100000100000000001000000000010000010000000000000000000000000
100001000000000000000100000010000010000000000000000000000000
100000000000000000000001001010000010000000000000000000000000
101010000000000000000000000001000010000000000000000000000000
100000100000010000000000000001000010000000000000000000000000
100100000000000100000000000001000010000000000000000000000000
110000000000000010000000000001000010000000000000000000000000
100001000000000001000000000001000010000000000000000000000000
100000010000000000000000001001000010000000000000000000000000
100000000010010000000000000000100010000000000000000000000000
100000000000100100000000000000100010000000000000000000000000
100010000000000001000000000000100010000000000000000000000000
100000001000000000100000000000100010000000000000000000000000
100100000000000000000100000000100010000000000000000000000000
100000000000000000000001100000100010000000000000000000000000
101000000010000000000000000000010010000000000000000000000000
100010000000010000000000000000010010000000000000000000000000
100100000000000001000000000000010010000000000000000000000000
100001000000000000010000000000010010000000000000000000000000
100000000000000100001000000000010010000000000000000000000000
100000000000001000000001000000010010000000000000000000000000
100000000000000010000000100000010010000000000000000000000000
100000000100000000000000001000010010000000000000000000000000
100000000000000000000010000000110010000000000000000000000000
101000000000000001000000000000001010000000000000000000000000
100000000001000000010000000000001010000000000000000000000000
100000000000010000001000000000001010000000000000000000000000
100000001000000000000001000000001010000000000000000000000000
100100000000000000000000100000001010000000000000000000000000
100000000000000100000000001000001010000000000000000000000000
100000000000100000000000000001001010000000000000000000000000
110000000000000001000000000000000110000000000000000000000000
100001000000000000100000000000000110000000000000000000000000
100000100000000000001000000000000110000000000000000000000000
100000000000001000000010000000000110000000000000000000000000
100000000000000100000000100000000110000000000000000000000000
100000000000000010000000000000100110000000000000000000000000
100000000000000000000100000000010110000000000000000000000000
100001100001000000000000000000000001000000000000000000000000
100010010001000000000000000000000001000000000000000000000000
100100001001000000000000000000000001000000000000000000000000
101000000101000000000000000000000001000000000000000000000000
110000000011000000000000000000000001000000000000000000000000
101000000010010000000000000000000001000000000000000000000000
100000001000110000000000000000000001000000000000000000000000
110000000100001000000000000000000001000000000000000000000000
100100000000011000000000000000000001000000000000000000000000
110001000000000100000000000000000001000000000000000000000000
100000100000001100000000000000000001000000000000000000000000
100110000000000001000000000000000001000000000000000000000000
101001000000000001000000000000000001000000000000000000000000
110000000000010001000000000000000001000000000000000000000000
100001000000100000100000000000000001000000000000000000000000
100000010000000100100000000000000001000000000000000000000000
100000000001100000010000000000000001000000000000000000000000
100000000000001001010000000000000001000000000000000000000000
110000010000000000001000000000000001000000000000000000000000
100100000000000010001000000000000001000000000000000000000000
101000100000000000000100000000000001000000000000000000000000
110000001000000000000100000000000001000000000000000000000000
100100000010000000000100000000000001000000000000000000000000
100000000000000010100100000000000001000000000000000000000000
100001001000000000000010000000000001000000000000000000000000
100000000000100100000010000000000001000000000000000000000000
101000000000000000100001000000000001000000000000000000000000
100000000010000000010001000000000001000000000000000000000000
100000000000010000001001000000000001000000000000000000000000
100100000100000000000000100000000001000000000000000000000000
100000000000000010000001100000000001000000000000000000000000
100000001100000000000000010000000001000000000000000000000000
100000000000100010000000010000000001000000000000000000000000
100010000000000000100000010000000001000000000000000000000000
100000100000000000000001010000000001000000000000000000000000
111000000000000000000000001000000001000000000000000000000000
100010000000001000000000001000000001000000000000000000000000
100000100000000000010000001000000001000000000000000000000000
100000010000000000000010001000000001000000000000000000000000
100001000000000000000001001000000001000000000000000000000000
100000000000000000000011000100000001000000000000000000000000
100000000010000000000000001100000001000000000000000000000000
101010000000000000000000000010000001000000000000000000000000
100100000000100000000000000010000001000000000000000000000000
100000000100010000000000000010000001000000000000000000000000
100001000000000010000000000010000001000000000000000000000000
110000000000000000010000000010000001000000000000000000000000
100000000000000001001000000010000001000000000000000000000000
100000000010100000000000000001000001000000000000000000000000
100010000000010000000000000001000001000000000000000000000000
100000000100000010000000000001000001000000000000000000000000
101000000000000000010000000001000001000000000000000000000000
100000000000000000001100000001000001000000000000000000000000
100100100000000000000000000000100001000000000000000000000000
100000000100100000000000000000100001000000000000000000000000
100000010000000000010000000000100001000000000000000000000000
101000000000000000000010000000100001000000000000000000000000
100000000000000001000001000000100001000000000000000000000000
110000000000000000000000010000100001000000000000000000000000
100000000000010000000000000100100001000000000000000000000000
100000000010000001000000000000010001000000000000000000000000
100000000100000000000100000000010001000000000000000000000000
100000100000000000000010000000010001000000000000000000000000
101000000000000000000000010000010001000000000000000000000000
110000000000100000000000000000001001000000000000000000000000
100000000000000100010000000000001001000000000000000000000000
100000000000000000000110000000001001000000000000000000000000
100000010000000000000001000000001001000000000000000000000000
100000000000001000000000010000001001000000000000000000000000
100000000001000000000000001000001001000000000000000000000000
100000000000000000100000000000011001000000000000000000000000
100010000010000000000000000000000101000000000000000000000000
100001000000010000000000000000000101000000000000000000000000
100000100000000010000000000000000101000000000000000000000000
100000000000100001000000000000000101000000000000000000000000
100000000000000000000010010000000101000000000000000000000000
100000000000001000000000000001000101000000000000000000000000
100000000000000000100000000000100101000000000000000000000000
100000010000000010000000000000000011000000000000000000000000
100000000000000000100010000000000011000000000000000000000000
100100000000000000000001000000000011000000000000000000000000
100000000000000000000100001000000011000000000000000000000000
100000000000001000000000000100000011000000000000000000000000
100000000000000100000000000010000011000000000000000000000000
100000000000000000001000000000100011000000000000000000000000
100000110000010000000000000000000000100000000000000000000000
100001001000010000000000000000000000100000000000000000000000
100010000100010000000000000000000000100000000000000000000000
100100000010010000000000000000000000100000000000000000000000
100010010000000100000000000000000000100000000000000000000000
100000000010100100000000000000000000100000000000000000000000
100110000000000010000000000000000000100000000000000000000000
101000010000000010000000000000000000100000000000000000000000
110000000100000010000000000000000000100000000000000000000000
100000011000000001000000000000000000100000000000000000000000
100000100000100001000000000000000000100000000000000000000000
100001000000000101000000000000000000100000000000000000000000
100000000010000011000000000000000000100000000000000000000000
100001100000000000010000000000000000100000000000000000000000
110000000000001000010000000000000000100000000000000000000000
100000000000000001110000000000000000100000000000000000000000
100001010000000000001000000000000000100000000000000000000000
100000100100000000001000000000000000100000000000000000000000
100000000001010000001000000000000000100000000000000000000000
100000000000101000001000000000000000100000000000000000000000
100000000000000010101000000000000000100000000000000000000000
100100000100000000000100000000000000100000000000000000000000
110000000010000000000100000000000000100000000000000000000000
100000000000100010000100000000000000100000000000000000000000
100000000000000100100100000000000000100000000000000000000000
100000000000001000100010000000000000100000000000000000000000
100100010000000000000001000000000000100000000000000000000000
100000000000010000100001000000000000100000000000000000000000
100000000011000000000000100000000000100000000000000000000000
100000000000100000100000100000000000100000000000000000000000
100000000000000100001000100000000000100000000000000000000000
100000000000000010000010100000000000100000000000000000000000
100001000000000000000001100000000000100000000000000000000000
111000000000000000000000010000000000100000000000000000000000
100000000001000000100000010000000000100000000000000000000000
100000100000000000000010010000000000100000000000000000000000
100000000000000010000001010000000000100000000000000000000000
100011000000000000000000001000000000100000000000000000000000
110000000000000000100000001000000000100000000000000000000000
100000000000000000011000001000000000100000000000000000000000
100000000000000000000100101000000000100000000000000000000000
100000000000100000000000011000000000100000000000000000000000
100001000000100000000000000100000000100000000000000000000000
101000000000000000000100000100000000100000000000000000000000
100100000000000000000010000100000000100000000000000000000000
100010000010000000000000000010000000100000000000000000000000
101000000000000100000000000010000000100000000000000000000000
110000000000000001000000000010000000100000000000000000000000
100000001000000000100000000010000000100000000000000000000000
100000010000000000000010000010000000100000000000000000000000
100100000000000000000000100010000000100000000000000000000000
100100100000000000000000000001000000100000000000000000000000
101000000001000000000000000001000000100000000000000000000000
100000001000001000000000000001000000100000000000000000000000
100010000000000001000000000001000000100000000000000000000000
100000000000000000010000000011000000100000000000000000000000
100000000001001000000000000000100000100000000000000000000000
100000000000000000010000100000100000100000000000000000000000
100100000000000000000000010000100000100000000000000000000000
100000000000000010000000000100100000100000000000000000000000
100000000000110000000000000000010000100000000000000000000000
110000000000000100000000000000010000100000000000000000000000
100001000000000000100000000000010000100000000000000000000000
101000000000000000001000000000010000100000000000000000000000
100000000000000000010100000000010000100000000000000000000000
100000000100000000000000100000010000100000000000000000000000
100100000000000000000000001000010000100000000000000000000000
100000000000000010000000000001010000100000000000000000000000
100000000000000001000000000000110000100000000000000000000000
100010000000000000100000000000001000100000000000000000000000
100000010000000000010000000000001000100000000000000000000000
100000001000000000000000001000001000100000000000000000000000
100000000000000000000100000001001000100000000000000000000000
100000000010000000000000000000011000100000000000000000000000
100000100001000000000000000000000100100000000000000000000000
100000001000100000000000000000000100100000000000000000000000
100000000100001000000000000000000100100000000000000000000000
100100000000000000100000000000000100100000000000000000000000
100000000000000100000000000100000100100000000000000000000000
100000000000010000000000000001000100100000000000000000000000
100000000000000000001000000000001100100000000000000000000000
100000000100000100000000000000000010100000000000000000000000
100001000000000010000000000000000010100000000000000000000000
101000000000000000100000000000000010100000000000000000000000
100000001000000000000100000000000010100000000000000000000000
110000000000000000000010000000000010100000000000000000000000
100000010000000000000000010000000010100000000000000000000000
100000000000000000001000000001000010100000000000000000000000
101000000000001000000000000000000001100000000000000000000000
100000000010000000100000000000000001100000000000000000000000
100000001000000000010000000000000001100000000000000000000000
100001000000000000000100000000000001100000000000000000000000
100000000000000001000010000000000001100000000000000000000000
100000000000000100000000001000000001100000000000000000000000
100000000000000000001000000100000001100000000000000000000000
100000011000000100000000000000000000010000000000000000000000
100001000010000100000000000000000000010000000000000000000000
100100000000100100000000000000000000010000000000000000000000
101000000000010100000000000000000000010000000000000000000000
110010000000000010000000000000000000010000000000000000000000
100101000000000010000000000000000000010000000000000000000000
100000010000100010000000000000000000010000000000000000000000
100010000001000001000000000000000000010000000000000000000000
100000100000000101000000000000000000010000000000000000000000
100000000000010011000000000000000000010000000000000000000000
100001100000000000100000000000000000010000000000000000000000
100000000010100000100000000000000000010000000000000000000000
110000000000001000100000000000000000010000000000000000000000
100000101000000000010000000000000000010000000000000000000000
101000000001000000010000000000000000010000000000000000000000
100000000010001000010000000000000000010000000000000000000000
100010000000100000001000000000000000010000000000000000000000
100000000100001000001000000000000000010000000000000000000000
100000010000000000101000000000000000010000000000000000000000
100100000000000000011000000000000000010000000000000000000000
100010100000000000000100000000000000010000000000000000000000
100000000001001000000100000000000000010000000000000000000000
100000010000000001000100000000000000010000000000000000000000
100000000000100000010100000000000000010000000000000000000000
100000110000000000000001000000000000010000000000000000000000
100000000000010000000101000000000000010000000000000000000000
111000000000000000000000100000000000010000000000000000000000
100011000000000000000000100000000000010000000000000000000000
100000000000001010000000100000000000010000000000000000000000
100000000100000001000000100000000000010000000000000000000000
100000000000000000001100100000000000010000000000000000000000
101000100000000000000000010000000000010000000000000000000000
100001000100000000000000010000000000010000000000000000000000
100010000000001000000000010000000000010000000000000000000000
110000000000000100000000010000000000010000000000000000000000
100000000000000010100000010000000000010000000000000000000000
101000000000000001000000001000000000010000000000000000000000
110000000000000000000100001000000000010000000000000000000000
100000000000000010000001001000000000010000000000000000000000
100000010001000000000000000100000000010000000000000000000000
100100000000000000000100000100000000010000000000000000000000
100000000000000000100001000100000000010000000000000000000000
100000000000000000010000010100000000010000000000000000000000
100000000100000000000000001100000000010000000000000000000000
110000010000000000000000000010000000010000000000000000000000
100000000011000000000000000010000000010000000000000000000000
100000000000010000001000000010000000010000000000000000000000
100000000000000001000001000010000000010000000000000000000000
100100000100000000000000000001000000010000000000000000000000
100000100010000000000000000001000000010000000000000000000000
100001000000000000000000001001000000010000000000000000000000
100010001000000000000000000000100000010000000000000000000000
101000000000100000000000000000100000010000000000000000000000
100000000000000001010000000000100000010000000000000000000000
100000000000000010001000000000100000010000000000000000000000
110000000000000000000001000000100000010000000000000000000000
100100000000000000000000100000100000010000000000000000000000
100000000000000000000100010000100000010000000000000000000000
100000000010000000000000001000100000010000000000000000000000
110000000001000000000000000000010000010000000000000000000000
100001000000000000000100000000010000010000000000000000000000
100000000000000000001010000000010000010000000000000000000000
100100000000000000000000010000010000010000000000000000000000
100000001000000000000000000100010000010000000000000000000000
100000000000000000100000000001010000010000000000000000000000
100000000000001000000000000000110000010000000000000000000000
100000001001000000000000000000001000010000000000000000000000
100010000000000100000000000000001000010000000000000000000000
100000100000000010000000000000001000010000000000000000000000
100000000000100000000000000010001000010000000000000000000000
100000000000000000010000000000011000010000000000000000000000
101000000000000000100000000000000100010000000000000000000000
100001000000000000000010000000000100010000000000000000000000
100000000000100000000001000000000100010000000000000000000000
100000000000000001000000010000000100010000000000000000000000
100000000000000000001000001000000100010000000000000000000000
100000000000000010000000000000010100010000000000000000000000
100000000000010000000000000000001100010000000000000000000000
100000010000010000000000000000000010010000000000000000000000
100000000010000010000000000000000010010000000000000000000000
100000000000000001100000000000000010010000000000000000000000
100000001000000000000000000010000010010000000000000000000000
100000000000000000000100000000001010010000000000000000000000
100010000000000000010000000000000001010000000000000000000000
100000000001000000001000000000000001010000000000000000000000
100000010000000000000000010000000001010000000000000000000000
100000000000000000100000001000000001010000000000000000000000
100000000000100000000000000000010001010000000000000000000000
100000000001000010000000000000000000110000000000000000000000
100000000000100000000010000000000000110000000000000000000000
100000000000000000010001000000000000110000000000000000000000
100000100000000000000000001000000000110000000000000000000000
100000000100000000000000000000100000110000000000000000000000
100000000000000000000100000000000100110000000000000000000000
100000010010000001000000000000000000001000000000000000000000
100000100001000001000000000000000000001000000000000000000000
100001000000100001000000000000000000001000000000000000000000
100010000000010001000000000000000000001000000000000000000000
100100000000001001000000000000000000001000000000000000000000
101000000000000101000000000000000000001000000000000000000000
110000000000000011000000000000000000001000000000000000000000
100100100000000000100000000000000000001000000000000000000000
100001001000000000100000000000000000001000000000000000000000
100010000000001000010000000000000000001000000000000000000000
110000100000000000001000000000000000001000000000000000000000
101000000100000000001000000000000000001000000000000000000000
100000010000000010001000000000000000001000000000000000000000
100000000000100000011000000000000000001000000000000000000000
100000000000000001010100000000000000001000000000000000000000
100100001000000000000010000000000000001000000000000000000000
100001000100000000000010000000000000001000000000000000000000
101000000010000000000010000000000000001000000000000000000000
100010000000000100000010000000000000001000000000000000000000
100000000000000010010010000000000000001000000000000000000000
110000000100000000000001000000000000001000000000000000000000
100000010001000000000001000000000000001000000000000000000000
100000000010000000100001000000000000001000000000000000000000
100000000000000100010001000000000000001000000000000000000000
101000010000000000000000100000000000001000000000000000000000
100000001000000000001000100000000000001000000000000000000000
100000000001000000000010100000000000001000000000000000000000
101010000000000000000000010000000000001000000000000000000000
110000001000000000000000010000000000001000000000000000000000
100000000100001000000000010000000000001000000000000000000000
100000000000010000010000010000000000001000000000000000000000
100000000000000000110000001000000000001000000000000000000000
100010000010000000000000000100000000001000000000000000000000
100000010000100000000000000100000000001000000000000000000000
100000000000001010000000000100000000001000000000000000000000
100000100100000000000000000010000000001000000000000000000000
101000000000010000000000000010000000001000000000000000000000
100000001000000001000000000010000000001000000000000000000000
100000000010000000010000000010000000001000000000000000000000
100000000000000100001000000010000000001000000000000000000000
100010001000000000000000000001000000001000000000000000000000
101000000000100000000000000001000000001000000000000000000000
100000000100000000010000000001000000001000000000000000000000
100100000000000000000001000001000000001000000000000000000000
100000000000010000000000100001000000001000000000000000000000
100001000001000000000000000000100000001000000000000000000000
100000000000001000100000000000100000001000000000000000000000
100000001000000000010000000000100000001000000000000000000000
100000000010000000000100000000100000001000000000000000000000
110000000000000000000010000000100000001000000000000000000000
110000000000100000000000000000010000001000000000000000000000
100000010000000000010000000000010000001000000000000000000000
100000000000000000100010000000010000001000000000000000000000
100001000000000000000001000000010000001000000000000000000000
100100000000000000000000100000010000001000000000000000000000
100000000001000000000000001000010000001000000000000000000000
100000000000000100000000000100010000001000000000000000000000
101000000000001000000000000000001000001000000000000000000000
100000100000000000010000000000001000001000000000000000000000
100010000000000000000000100000001000001000000000000000000000
100001000000000000000000001000001000001000000000000000000000
100000000010000000000000000001001000001000000000000000000000
100000010000000100000000000000000100001000000000000000000000
100010000000000000100000000000000100001000000000000000000000
100001000000000000010000000000000100001000000000000000000000
100000001000000000000000000100000100001000000000000000000000
100000000000000010000000000001000100001000000000000000000000
100000000000000000001000000000100100001000000000000000000000
100000100000001000000000000000000010001000000000000000000000
110000000000000100000000000000000010001000000000000000000000
100001000000000000001000000000000010001000000000000000000000
100000000000000010000001000000000010001000000000000000000000
100000000000000000010000100000000010001000000000000000000000
100000000001000000000000000010000010001000000000000000000000
100000000100000100000000000000000001001000000000000000000000
100100000000000000010000000000000001001000000000000000000000
100000000000000010000000000000100001001000000000000000000000
100000000000000000001000000000001001001000000000000000000000
101000000000000000010000000000000000101000000000000000000000
100000100000000000000000100000000000101000000000000000000000
100000000010000000000000010000000000101000000000000000000000
100000000100000000000000001000000000101000000000000000000000
100000000000000010000000000010000000101000000000000000000000
100000000000000000100000000001000000101000000000000000000000
100000000000001000000000000000010000101000000000000000000000
110000000000000000010000000000000000011000000000000000000000
100010000000000000000001000000000000011000000000000000000000
100000010000000000000000001000000000011000000000000000000000
100000000000000100000000000001000000011000000000000000000000
100000000000010000000000000000100000011000000000000000000000
100000000000000000100000000000001000011000000000000000000000
101000010000000000010000000000000000000100000000000000000000
100000100010000000010000000000000000000100000000000000000000
100000001001000000010000000000000000000100000000000000000000
100000000100010000010000000000000000000100000000000000000000
100001000000001000010000000000000000000100000000000000000000
100010000000000100010000000000000000000100000000000000000000
100100000000000010010000000000000000000100000000000000000000
100000000000100001010000000000000000000100000000000000000000
110000000000000000110000000000000000000100000000000000000000
100010000000001000001000000000000000000100000000000000000000
100010000000100000000100000000000000000100000000000000000000
101000000000000100000100000000000000000100000000000000000000
100000000010000010000100000000000000000100000000000000000000
111000000000000000000010000000000000000100000000000000000000
100000100000000000100010000000000000000100000000000000000000
100000000000001000000110000000000000000100000000000000000000
100000011000000000000001000000000000000100000000000000000000
100000000010100000000001000000000000000100000000000000000000
100000000001000100000001000000000000000100000000000000000000
100000000000001001000001000000000000000100000000000000000000
100000100000000000000101000000000000000100000000000000000000
100010000000000000000011000000000000000100000000000000000000
101010000000000000000000100000000000000100000000000000000000
100000000101000000000000100000000000000100000000000000000000
100100010000000000000000010000000000000100000000000000000000
101000000000010000000000010000000000000100000000000000000000
100000000000000001100000010000000000000100000000000000000000
100000000000000010000010010000000000000100000000000000000000
110000010000000000000000001000000000000100000000000000000000
100001000000000000000000101000000000000100000000000000000000
100010000000010000000000000100000000000100000000000000000000
100000100000001000000000000100000000000100000000000000000000
100010001000000000000000000010000000000100000000000000000000
100001000100000000000000000010000000000100000000000000000000
100000000000000010000000100010000000000100000000000000000000
100001000001000000000000000001000000000100000000000000000000
101000000000001000000000000001000000000100000000000000000000
100100000000000001000000000001000000000100000000000000000000
100000000000000000100001000001000000000100000000000000000000
100000000000000010000000000101000000000100000000000000000000
100001000000000001000000000000100000000100000000000000000000
100000010000000000100000000000100000000100000000000000000000
110000000000000000000100000000100000000100000000000000000000
100100000000000000000010000000100000000100000000000000000000
100000000000000100000000000010100000000100000000000000000000
110000000000010000000000000000010000000100000000000000000000
100001000000000100000000000000010000000100000000000000000000
100000010000000001000000000000010000000100000000000000000000
100100000000000000000001000000010000000100000000000000000000
100000100000100000000000000000001000000100000000000000000000
100100000000000000100000000000001000000100000000000000000000
100000000100000000000100000000001000000100000000000000000000
100000001000000000000010000000001000000100000000000000000000
100001000000000000000000010000001000000100000000000000000000
100000000000000010000000000000011000000100000000000000000000
100000000000000010100000000000000100000100000000000000000000
100000000000000001000100000000000100000100000000000000000000
100000000000100000000000010000000100000100000000000000000000
100000000000010100000000000000000010000100000000000000000000
101000000000000010000000000000000010000100000000000000000000
100000000100000000000010000000000010000100000000000000000000
100000001000000000000000100000000010000100000000000000000000
100000000010000000000000000010000010000100000000000000000000
100000000001000000000000000000100010000100000000000000000000
100000000000000011000000000000000001000100000000000000000000
100000000000000000010000010000000001000100000000000000000000
100000000000100000000000001000000001000100000000000000000000
100000000000000000100000000100000001000100000000000000000000
100000000100000001000000000000000000100100000000000000000000
100000010000000000000100000000000000100100000000000000000000
100000000010000000000010000000000000100100000000000000000000
100000000000001000000000000000001000100100000000000000000000
100001000000000000000001000000000000010100000000000000000000
100000000000000000100000100000000000010100000000000000000000
100000000010000000000000010000000000010100000000000000000000
100000000000001000000000001000000000010100000000000000000000
100000001000000000000000001000000000001100000000000000000000
100000000000010000000000000000001000001100000000000000000000
111000000000000000000100000000000000000010000000000000000000
100000000011000000000100000000000000000010000000000000000000
100000001000010000000100000000000000000010000000000000000000
100000010000001000000100000000000000000010000000000000000000
100010000000000100000100000000000000000010000000000000000000
100001000000000010000100000000000000000010000000000000000000
100000100000000001000100000000000000000010000000000000000000
100100000000000000100100000000000000000010000000000000000000
100000100100000000000010000000000000000010000000000000000000
100000000001000100000010000000000000000010000000000000000000
100000000000001010000010000000000000000010000000000000000000
100000000000000000101010000000000000000010000000000000000000
110000000000010000000001000000000000000010000000000000000000
101000000000000010000001000000000000000010000000000000000000
100000010000000000100001000000000000000010000000000000000000
100000000000000001001001000000000000000010000000000000000000
101000000100000000000000100000000000000010000000000000000000
110000000010000000000000100000000000000010000000000000000000
100000001000000100000000100000000000000010000000000000000000
100100100000000000000000010000000000000010000000000000000000
100000000000000100001000010000000000000010000000000000000000
100000000000100000000010010000000000000010000000000000000000
100000000100000000000001010000000000000010000000000000000000
100000000001000000000000110000000000000010000000000000000000
100001000100000000000000001000000000000010000000000000000000
100000100010000000000000001000000000000010000000000000000000
100000000000001000001000001000000000000010000000000000000000
100000000000010000000010001000000000000010000000000000000000
100000001000000000000001001000000000000010000000000000000000
100000000000000000100000101000000000000010000000000000000000
100010001000000000000000000100000000000010000000000000000000
100100000001000000000000000100000000000010000000000000000000
100000000100000100000000000100000000000010000000000000000000
100000000000100010000000000100000000000010000000000000000000
100000000000001000100000000100000000000010000000000000000000
100000000000010000001000000100000000000010000000000000000000
100100000000000010000000000010000000000010000000000000000000
100000000000000100100000000010000000000010000000000000000000
100000001000000000010000000010000000000010000000000000000000
100000000000100000001000000010000000000010000000000000000000
100000000000010000000000100010000000000010000000000000000000
100001000000100000000000000001000000000010000000000000000000
100000000000000110000000000001000000000010000000000000000000
100000000001000000001000000001000000000010000000000000000000
100000000000000000100000010001000000000010000000000000000000
100001000000000000100000000000100000000010000000000000000000
110000000000000000001000000000100000000010000000000000000000
100000010000000000000000010000100000000010000000000000000000
100000100000100000000000000000010000000010000000000000000000
100000000000000101000000000000010000000010000000000000000000
100000000100000000001000000000010000000010000000000000000000
100100000000000000000010000000010000000010000000000000000000
100000000000010000000000010000010000000010000000000000000000
110000000000000100000000000000001000000010000000000000000000
100000000000001001000000000000001000000010000000000000000000
100000001000000000001000000000001000000010000000000000000000
100000000000100000000100000000001000000010000000000000000000
100001000000000000000000100000001000000010000000000000000000
100000000000000010000000010000001000000010000000000000000000
100000000010000100000000000000000100000010000000000000000000
110000000000000010000000000000000100000010000000000000000000
100000010000000000001000000000000100000010000000000000000000
100000000000000001000010000000000100000010000000000000000000
100000000000001000000000000000100010000010000000000000000000
100000000000000000100000000000010010000010000000000000000000
100001000000000000001000000000000001000010000000000000000000
100000000010000000000010000000000001000010000000000000000000
100000000001000000000000000010000001000010000000000000000000
100000000000001000000000000000010001000010000000000000000000
100010000000000000001000000000000000100010000000000000000000
101000000000000000001000000000000000010010000000000000000000
100000000000100000000000100000000000010010000000000000000000
100000000000010000000000000001000000010010000000000000000000
100100000000000000001000000000000000001010000000000000000000
100000000000000001000000100000000000001010000000000000000000
100000000000000010000000000000010000001010000000000000000000
100000010000000000000000100000000000000110000000000000000000
100000001000000000000000010000000000000110000000000000000000
100000000000000001000000000100000000000110000000000000000000
100000000000000010000000000000100000000110000000000000000000
100000001010000000000001000000000000000001000000000000000000
100000000001100000000001000000000000000001000000000000000000
100000000000010100000001000000000000000001000000000000000000
100000010000000010000001000000000000000001000000000000000000
100000100000000001000001000000000000000001000000000000000000
100010000000000000010001000000000000000001000000000000000000
100100000000000000001001000000000000000001000000000000000000
100001000000000010000000100000000000000001000000000000000000
100100000000000000010000100000000000000001000000000000000000
100000100000000100000000010000000000000001000000000000000000
100000000010000000000100010000000000000001000000000000000000
100010001000000000000000001000000000000001000000000000000000
101000000000100000000000001000000000000001000000000000000000
100000100000001000000000001000000000000001000000000000000000
100000000010000000010000001000000000000001000000000000000000
101000000000000001000000000100000000000001000000000000000000
100000000000100000010000000100000000000001000000000000000000
100000100000000000001000000010000000000001000000000000000000
100100000000010000000000000001000000000001000000000000000000
100000000010000010000000000001000000000001000000000000000000
100000000000001000000010000001000000000001000000000000000000
100000000100000000000001000001000000000001000000000000000000
100000100000100000000000000000100000000001000000000000000000
100001000000010000000000000000100000000001000000000000000000
100000000100001000000000000000100000000001000000000000000000
100000001000000000000000100000100000000001000000000000000000
101000000000001000000000000000010000000001000000000000000000
100000000000000010001000000000010000000001000000000000000000
100100000000000000000100000000010000000001000000000000000000
100000000000000100000010000000010000000001000000000000000000
100000000000100000000000010000010000000001000000000000000000
100000000000100000100000000000001000000001000000000000000000
100000001000000000000100000000001000000001000000000000000000
100001000000000000000001000000001000000001000000000000000000
100000000001000000000000000100001000000001000000000000000000
100000000001000001000000000000000100000001000000000000000000
100000000100000000001000000000000100000001000000000000000000
100000010000000000000000010000000100000001000000000000000000
100000000000010000000100000000000001000001000000000000000000
100000000000000010000000001000000001000001000000000000000000
100000000000000100000000000100000001000001000000000000000000
100000000000000001000000010000000000100001000000000000000000
100000000001000000000000000010000000100001000000000000000000
100000000000000001000010000000000000001001000000000000000000
100000000000100000000000000010000000001001000000000000000000
100000000000001000000000100000000000000101000000000000000000
100000000010000000000000000100000000000101000000000000000000
100000000000000100000000000001000000000101000000000000000000
100010001000000000000000010000000000000000100000000000000000
100000000000110000000000010000000000000000100000000000000000
110000000000000010000000010000000000000000100000000000000000
100000010000000000100000010000000000000000100000000000000000
100000100000000000010000010000000000000000100000000000000000
100001000000000000001000010000000000000000100000000000000000
100000000100000000000000110000000000000000100000000000000000
100000001000001000000000001000000000000000100000000000000000
100000000000000010000100001000000000000000100000000000000000
100000000001000000000001001000000000000000100000000000000000
100000100000000001000000000100000000000000100000000000000000
100010000000000000100000000100000000000000100000000000000000
100000000000001000001000000100000000000000100000000000000000
100000000000000100000100000100000000000000100000000000000000
100000000100000000000010000100000000000000100000000000000000
100000000001000000000000100100000000000000100000000000000000
100000000000100000100000000010000000000000100000000000000000
100000000000001000000100000010000000000000100000000000000000
100000000000000100000010000010000000000000100000000000000000
100000100000100000000000000001000000000000100000000000000000
100000000100001000000000000001000000000000100000000000000000
100000000010000000100000000001000000000000100000000000000000
100100000000000000010000000001000000000000100000000000000000
100000000000010000000100000001000000000000100000000000000000
110000000000000000100000000000100000000000100000000000000000
100010000000000000010000000000100000000000100000000000000000
100000001000000000000100000000100000000000100000000000000000
100000010000000000000010000000100000000000100000000000000000
100000000000001000000000100000100000000000100000000000000000
100010000000000001000000000000010000000000100000000000000000
100000000000000100100000000000010000000000100000000000000000
100000000000000010010000000000010000000000100000000000000000
100100000000000000001000000000010000000000100000000000000000
100000000010000000000100000000001000000000100000000000000000
100001000000000000000010000000001000000000100000000000000000
100000000000010000000000100000001000000000100000000000000000
100000000000000100001000000000000100000000100000000000000000
100000000100000000000100000000000100000000100000000000000000
100000010000000000000000100000000100000000100000000000000000
100000000000010000000000000010000100000000100000000000000000
100000010000000000010000000000000010000000100000000000000000
100000000000100000000100000000000010000000100000000000000000
100000000000000010000000000010000010000000100000000000000000
100000000000100000001000000000000001000000100000000000000000
100000001000000000000001000000000001000000100000000000000000
100000100000000000000100000000000000100000100000000000000000
100000000000000100000000010000000000100000100000000000000000
100000000000100000000001000000000000001000100000000000000000
100000000000000100000000100000000000001000100000000000000000
100000000001000000000000010000000000001000100000000000000000
100000000000010000000001000000000000000100100000000000000000
100000000000011000000000000100000000000000010000000000000000
100000000000100100000000000100000000000000010000000000000000
100000000010000001000000000100000000000000010000000000000000
100000000100000000100000000100000000000000010000000000000000
100000100000000000000100000100000000000000010000000000000000
100000100000100000000000000010000000000000010000000000000000
100000000100000001000000000001000000000000010000000000000000
100100000000000000100000000001000000000000010000000000000000
110000000000000001000000000000100000000000010000000000000000
100000000010000000000010000000100000000000010000000000000000
100000000001000000100000000000010000000000010000000000000000
100000001000000000000010000000010000000000010000000000000000
100000001000000010000000000000001000000000010000000000000000
100010000000000001000000000000001000000000010000000000000000
100000100000000000100000000000001000000000010000000000000000
100000000100000000000010000000001000000000010000000000000000
100000000000100000000000010000001000000000010000000000000000
100000100000000000010000000000000100000000010000000000000000
100000000000010000000100000000000100000000010000000000000000
100000010000000000000001000000000100000000010000000000000000
100000000001000000000100000000000010000000010000000000000000
100000000000001000000000001000000010000000010000000000000000
100000000000100000000100000000000001000000010000000000000000
100000000010000000000000100000000000010000010000000000000000
100000000001000000000000010000000000010000010000000000000000
100000000001000000000000001000000000000100010000000000000000
100000000000001000000000010000000000000010010000000000000000
100000010000001000000000000001000000000000001000000000000000
100000000000010010000000000001000000000000001000000000000000
100000000000100001000000000001000000000000001000000000000000
100000000001000000100000000001000000000000001000000000000000
100000000010000000010000000001000000000000001000000000000000
100000001000000000000100000001000000000000001000000000000000
100000000100000010000000000000100000000000001000000000000000
100000001000000001000000000000100000000000001000000000000000
100000000001000000000000100000100000000000001000000000000000
100000001000000010000000000000010000000000001000000000000000
100100000000000000100000000000010000000000001000000000000000
100000000000010000000010000000010000000000001000000000000000
100000100000000000001000000000001000000000001000000000000000
100000000000100000000010000000001000000000001000000000000000
100000000000001000001000000000000100000000001000000000000000
100000010000000000000010000000000100000000001000000000000000
100000010000000000000100000000000010000000001000000000000000
100000000100000000000000100000000010000000001000000000000000
100000000100000000000010000000000001000000001000000000000000
100000000000001000000000000010000001000000001000000000000000
100000001000000000000010000000000000100000001000000000000000
100000000000001000000000000100000000100000001000000000000000
100000000010000000000001000000000000010000001000000000000000
100000000000100000000000100000000000001000001000000000000000
100000000000010000100000000000010000000000000100000000000000
100000000000100000010000000000010000000000000100000000000000
100000000001000000001000000000010000000000000100000000000000
100000000010000000000100000000010000000000000100000000000000
100000000100000000000010000000010000000000000100000000000000
100000000100000000100000000000001000000000000100000000000000
100000000010000000001000000000000010000000000100000000000000
100000000100000000000001000000000010000000000100000000000000
100000000010000000001000000000000100000000000010000000000000
100000000000100000000100000000000100000000000010000000000000
100000000001000000000010000000000100000000000010000000000000
100000000000100000000001000000000010000000000010000000000000
100000000001000000000001000000000001000000000010000000000000
110110000000000000000000000000000000000000000000000000000001
101001010000000000000000000000000000000000000000000000000001
101000101000000000000000000000000000000000000000000000000001
100011000001000000000000000000000000000000000000000000000001
100000110001000000000000000000000000000000000000000000000001
100100000100100000000000000000000000000000000000000000000001
101000000001010000000000000000000000000000000000000000000001
100010000010001000000000000000000000000000000000000000000001
100000010100000010000000000000000000000000000000000000000001
100010000000100010000000000000000000000000000000000000000001
100100000000010010000000000000000000000000000000000000000001
100100010000000000100000000000000000000000000000000000000001
100000000001000100100000000000000000000000000000000000000001
100000001100000000010000000000000000000000000000000000000001
100000000011000000010000000000000000000000000000000000000001
100000010000100000010000000000000000000000000000000000000001
100001000000000100001000000000000000000000000000000000000001
100000100000000100000100000000000000000000000000000000000001
101000000000000000010100000000000000000000000000000000000001
110000000000000000001100000000000000000000000000000000000001
110000100000000000000010000000000000000000000000000000000001
100000001010000000000010000000000000000000000000000000000001
100000000000101000000010000000000000000000000000000000000001
100001000000000001000010000000000000000000000000000000000001
100000000000000010000110000000000000000000000000000000000001
100010000100000000000001000000000000000000000000000000000001
100000001000000100000001000000000000000000000000000000000001
100001000000000000100001000000000000000000000000000000000001
100000000000001000010001000000000000000000000000000000000001
100000100000000000100000100000000000000000000000000000000001
100000000001100000000000010000000000000000000000000000000001
100000000000011000000000010000000000000000000000000000000001
100000001000000001000000010000000000000000000000000000000001
100010000000000000000100010000000000000000000000000000000001
100100000000000000000010010000000000000000000000000000000001
110000000000000000000000110000000000000000000000000000000001
100000000110000000000000001000000000000000000000000000000001
100001000000001000000000001000000000000000000000000000000001
100000000000000011000000001000000000000000000000000000000001
100000000000100000000100001000000000000000000000000000000001
100010000000000000000010001000000000000000000000000000000001
100000000010100000000000000100000000000000000000000000000001
100000000001000010000000000100000000000000000000000000000001
100000000000000101000000000100000000000000000000000000000001
101000000000000000001000000100000000000000000000000000000001
100000010000000000000000010100000000000000000000000000000001
100000000000110000000000000010000000000000000000000000000001
100000000000000110000000000010000000000000000000000000000001
100000100000000000010000000010000000000000000000000000000001
100000001000000000001000000010000000000000000000000000000001
100000010000000000000100000010000000000000000000000000000001
100000000100000000000010000010000000000000000000000000000001
110000000000000000000000000110000000000000000000000000000001
100000000000001100000000000001000000000000000000000000000001
100000000100000000001000000001000000000000000000000000000001
100000010000000000000010000001000000000000000000000000000001
100010000000000000000000100001000000000000000000000000000001
100001000000000000000000010001000000000000000000000000000001
101000000000000000000000001001000000000000000000000000000001
100100000000000000000000000101000000000000000000000000000001
100100000001000000000000000000100000000000000000000000000001
100000000000010001000000000000100000000000000000000000000001
100000100000000000000001000000100000000000000000000000000001
100000010000000000000000100000100000000000000000000000000001
100000000000000000010000000100100000000000000000000000000001
100000000000001001000000000000010000000000000000000000000001
100000000010000000100000000000010000000000000000000000000001
100000000000010000000100000000010000000000000000000000000001
110000000000000000000000000001010000000000000000000000000001
100000010000010000000000000000001000000000000000000000000001
100000000000001000100000000000001000000000000000000000000001
100000001000000000000000100000001000000000000000000000000001
100000000000000000010000010000001000000000000000000000000001
100000100000000000000000001000001000000000000000000000000001
100000000000100100000000000000000100000000000000000000000001
100000000000010000001000000000000100000000000000000000000001
100000000000000000100100000000000100000000000000000000000001
100000000010000000000001000000000100000000000000000000000001
101000000000000000000000100000000100000000000000000000000001
100000000100000000000000000000010100000000000000000000000001
100001000000010000000000000000000010000000000000000000000001
100000000001001000000000000000000010000000000000000000000001
100000000000000000001001000000000010000000000000000000000001
110000000000000000000000001000000010000000000000000000000001
100100000000000000000000000010000010000000000000000000000001
100000000000000000000100000001000010000000000000000000000001
100000010000000001000000000000000001000000000000000000000001
100000000000000010010000000000000001000000000000000000000001
100010000000000000001000000000000001000000000000000000000001
100000000000100000000001000000000001000000000000000000000001
100000000010000000000000010000000001000000000000000000000001
100000000000000000100000000010000001000000000000000000000001
100000000000000100000000000000010001000000000000000000000001
100000100000001000000000000000000000100000000000000000000001
100010000000000000010000000000000000100000000000000000000001
100100000000000000001000000000000000100000000000000000000001
100000000100000000000000000100000000100000000000000000000001
100001000000000000000000000010000000100000000000000000000001
100000000000000000000010000000100000100000000000000000000001
100000000000000001000000000000001000100000000000000000000001
100000000000000010000000000000000100100000000000000000000001
100000000000000000110000000000000000010000000000000000000001
100000000000010000000000100000000000010000000000000000000001
100000000001000000000000001000000000010000000000000000000001
100001000000000000000000000100000000010000000000000000000001
100000000000000010100000000000000000001000000000000000000001
100000000000000000001010000000000000001000000000000000000001
101000000000000000000001000000000000001000000000000000000001
100000000000001000000000100000000000001000000000000000000001
100000100000000000000000000100000000001000000000000000000001
100000000001000000000000000010000000000100000000000000000001
100000000010000000000000000001000000000100000000000000000001
100000010000000000000000001000000000000010000000000000000001
100000000000000010000000010000000000000001000000000000000001
100000000000100000000000000001000000000001000000000000000001
100000000000010000000000000001000000000000010000000000000001


==> anc/reps/A62_4_5_107360_reps.txt <==
10111010000000000000000000000000000000000000000000000000000000
11001001100000000000000000000000000000000000000000000000000000
10001110001000000000000000000000000000000000000000000000000000
10010101001000000000000000000000000000000000000000000000000000
10100100101000000000000000000000000000000000000000000000000000
11000100010100000000000000000000000000000000000000000000000000
10100010001100000000000000000000000000000000000000000000000000
10000111000010000000000000000000000000000000000000000000000000
10001010100010000000000000000000000000000000000000000000000000
10000011100000100000000000000000000000000000000000000000000000
10000101010000100000000000000000000000000000000000000000000000
10001001001000100000000000000000000000000000000000000000000000
10010001000100100000000000000000000000000000000000000000000000
10100001000010100000000000000000000000000000000000000000000000
11000001000001100000000000000000000000000000000000000000000000
11010010000000010000000000000000000000000000000000000000000000
11000101000000010000000000000000000000000000000000000000000000
10000110100000010000000000000000000000000000000000000000000000
10000001011000010000000000000000000000000000000000000000000000
10000000101000110000000000000000000000000000000000000000000000
10000000010010110000000000000000000000000000000000000000000000
10000001110000001000000000000000000000000000000000000000000000
10000100100100001000000000000000000000000000000000000000000000
10010000100001001000000000000000000000000000000000000000000000
10100000100000101000000000000000000000000000000000000000000000
11000000100000011000000000000000000000000000000000000000000000
10100001000100000100000000000000000000000000000000000000000000
10000010001000010100000000000000000000000000000000000000000000
11000000000100010100000000000000000000000000000000000000000000
10100010000000001100000000000000000000000000000000000000000000
10000000111000000010000000000000000000000000000000000000000000
11010000000100000010000000000000000000000000000000000000000000
10000001010100000010000000000000000000000000000000000000000000
10011000000010000010000000000000000000000000000000000000000000
10100100000010000010000000000000000000000000000000000000000000
10000010010010000010000000000000000000000000000000000000000000
10110000000001000010000000000000000000000000000000000000000000
10001001000001000010000000000000000000000000000000000000000000
10000100000100100010000000000000000000000000000000000000000000
10000010000000110010000000000000000000000000000000000000000000
10100000010000001010000000000000000000000000000000000000000000
10000010000001001010000000000000000000000000000000000000000000
10000100000000011010000000000000000000000000000000000000000000
11000000010000000110000000000000000000000000000000000000000000
10000001000000010110000000000000000000000000000000000000000000
10011000010000000001000000000000000000000000000000000000000000
10100001001000000001000000000000000000000000000000000000000000
10000100001100000001000000000000000000000000000000000000000000
10100000000110000001000000000000000000000000000000000000000000
10100100000001000001000000000000000000000000000000000000000000
10000000110000100001000000000000000000000000000000000000000000
10000000001000011001000000000000000000000000000000000000000000
10000001100000000101000000000000000000000000000000000000000000
10000000010010000101000000000000000000000000000000000000000000
11000000000001000101000000000000000000000000000000000000000000
10000010000000100101000000000000000000000000000000000000000000
10100010000000000011000000000000000000000000000000000000000000
10110000010000000000100000000000000000000000000000000000000000
11001000010000000000100000000000000000000000000000000000000000
10000000011100000000100000000000000000000000000000000000000000
11000001000010000000100000000000000000000000000000000000000000
10000000101010000000100000000000000000000000000000000000000000
10000001001001000000100000000000000000000000000000000000000000
10000010001000100000100000000000000000000000000000000000000000
11000000000100100000100000000000000000000000000000000000000000
10001000001000001000100000000000000000000000000000000000000000
10100000000000011000100000000000000000000000000000000000000000
10010000001000000100100000000000000000000000000000000000000000
10001100000000000010100000000000000000000000000000000000000000
10000000000100000110100000000000000000000000000000000000000000
10000010010000000001100000000000000000000000000000000000000000
11000000001000000001100000000000000000000000000000000000000000
10000000100001000001100000000000000000000000000000000000000000
10000000000100001001100000000000000000000000000000000000000000
10011000100000000000010000000000000000000000000000000000000000
10101000001000000000010000000000000000000000000000000000000000
11001000000010000000010000000000000000000000000000000000000000
10010000010001000000010000000000000000000000000000000000000000
11000000000001010000010000000000000000000000000000000000000000
10001001000000001000010000000000000000000000000000000000000000
10000100000000100100010000000000000000000000000000000000000000
10000000100010000010010000000000000000000000000000000000000000
10100000000000100010010000000000000000000000000000000000000000
10000000000001000110010000000000000000000000000000000000000000
10010001000000000001010000000000000000000000000000000000000000
10000000000100000101010000000000000000000000000000000000000000
10000010100000000000110000000000000000000000000000000000000000
10000000010000000100110000000000000000000000000000000000000000
11000010001000000000001000000000000000000000000000000000000000
10000000010101000000001000000000000000000000000000000000000000
10000000100100100000001000000000000000000000000000000000000000
10010000000010100000001000000000000000000000000000000000000000
10100000000001100000001000000000000000000000000000000000000000
10000001000100010000001000000000000000000000000000000000000000
10000010000100001000001000000000000000000000000000000000000000
10010000000000011000001000000000000000000000000000000000000000
10110000000000000100001000000000000000000000000000000000000000
10000100000100000100001000000000000000000000000000000000000000
11000000000000100100001000000000000000000000000000000000000000
10001000000000010100001000000000000000000000000000000000000000
10000101000000000010001000000000000000000000000000000000000000
10100000001000000010001000000000000000000000000000000000000000
10001000000100000010001000000000000000000000000000000000000000
11000000000000001010001000000000000000000000000000000000000000
10000011000000000001001000000000000000000000000000000000000000
10000000101000000001001000000000000000000000000000000000000000
10010000000100000001001000000000000000000000000000000000000000
10100000000000010001001000000000000000000000000000000000000000
10010001000000000000101000000000000000000000000000000000000000
10000000110000000000101000000000000000000000000000000000000000
10100000000100000000101000000000000000000000000000000000000000
10001000000010000000101000000000000000000000000000000000000000
10000100000000000001101000000000000000000000000000000000000000
10001010000000000000011000000000000000000000000000000000000000
10000100100000000000011000000000000000000000000000000000000000
11000000000100000000011000000000000000000000000000000000000000
10000000000010001000011000000000000000000000000000000000000000
10001011000000000000000100000000000000000000000000000000000000
10110000001000000000000100000000000000000000000000000000000000
10100000100010000000000100000000000000000000000000000000000000
10000001010010000000000100000000000000000000000000000000000000
10000010000101000000000100000000000000000000000000000000000000
10000100000011000000000100000000000000000000000000000000000000
10001100000000010000000100000000000000000000000000000000000000
10100000010000010000000100000000000000000000000000000000000000
10000000000100101000000100000000000000000000000000000000000000
11000100000000000100000100000000000000000000000000000000000000
10010000100000000100000100000000000000000000000000000000000000
10000000001010000100000100000000000000000000000000000000000000
10000000001100000010000100000000000000000000000000000000000000
10010000000000100010000100000000000000000000000000000000000000
10000000000000001101000100000000000000000000000000000000000000
10000000100000000011000100000000000000000000000000000000000000
10000100010000000000100100000000000000000000000000000000000000
10000010000000010000100100000000000000000000000000000000000000
10000000100000100000010100000000000000000000000000000000000000
10000000000100010000010100000000000000000000000000000000000000
11000000000000000010010100000000000000000000000000000000000000
10000000000001000000110100000000000000000000000000000000000000
10100100000000000000001100000000000000000000000000000000000000
10000010000000000010001100000000000000000000000000000000000000
10010001100000000000000010000000000000000000000000000000000000
10001001010000000000000010000000000000000000000000000000000000
10001010000100000000000010000000000000000000000000000000000000
10100000010010000000000010000000000000000000000000000000000000
10000000000111000000000010000000000000000000000000000000000000
11010000000000100000000010000000000000000000000000000000000000
10000000001010100000000010000000000000000000000000000000000000
10100100000000010000000010000000000000000000000000000000000000
10000000100100010000000010000000000000000000000000000000000000
10010000000001010000000010000000000000000000000000000000000000
10010100000000001000000010000000000000000000000000000000000000
10000000100010001000000010000000000000000000000000000000000000
10000000010001001000000010000000000000000000000000000000000000
11000000001000000100000010000000000000000000000000000000000000
10000001000010000100000010000000000000000000000000000000000000
10010000001000000010000010000000000000000000000000000000000000
10000100000010000001000010000000000000000000000000000000000000
10001000000001000001000010000000000000000000000000000000000000
11000000000000001001000010000000000000000000000000000000000000
10000100000100000000100010000000000000000000000000000000000000
10000000000000010100100010000000000000000000000000000000000000
10000000000001000010100010000000000000000000000000000000000000
10000000010100000000010010000000000000000000000000000000000000
10010000000010000000010010000000000000000000000000000000000000
10000010000000100000010010000000000000000000000000000000000000
10000000000000001100010010000000000000000000000000000000000000
10000000100000000001010010000000000000000000000000000000000000
10000000000010010000001010000000000000000000000000000000000000
10000000010000000001001010000000000000000000000000000000000000
10000100100000000000000110000000000000000000000000000000000000
11000000000010000000000110000000000000000000000000000000000000
10000001000000100000000110000000000000000000000000000000000000
10000000001000000000010110000000000000000000000000000000000000
10011100000000000000000001000000000000000000000000000000000000
10100110000000000000000001000000000000000000000000000000000000
10100001100000000000000001000000000000000000000000000000000000
10010000100010000000000001000000000000000000000000000000000000
10000000010110000000000001000000000000000000000000000000000000
11000100000001000000000001000000000000000000000000000000000000
10001010000001000000000001000000000000000000000000000000000000
10010001000001000000000001000000000000000000000000000000000000
10000000110000010000000001000000000000000000000000000000000000
10000001000010010000000001000000000000000000000000000000000000
10000000000001101000000001000000000000000000000000000000000000
10000000001000001100000001000000000000000000000000000000000000
10000000001001000010000001000000000000000000000000000000000000
11000000000000100010000001000000000000000000000000000000000000
11010000000000000001000001000000000000000000000000000000000000
10000101000000000001000001000000000000000000000000000000000000
10100000010000000001000001000000000000000000000000000000000000
10001000000000000011000001000000000000000000000000000000000000
10010000000000010000100001000000000000000000000000000000000000
10000010000000000010100001000000000000000000000000000000000000
10000011000000000000010001000000000000000000000000000000000000
10010000000000001000010001000000000000000000000000000000000000
10000000000010000001010001000000000000000000000000000000000000
10001000010000000000001001000000000000000000000000000000000000
10000100001000000000001001000000000000000000000000000000000000
10000000000001000100001001000000000000000000000000000000000000
10000000000010000010001001000000000000000000000000000000000000
10000000000000000000111001000000000000000000000000000000000000
10000010000000001000000101000000000000000000000000000000000000
10000000000000000110000101000000000000000000000000000000000000
10000000000000000001100101000000000000000000000000000000000000
10000001000100000000000011000000000000000000000000000000000000
10000000000010000000100011000000000000000000000000000000000000
10000010000000000000001011000000000000000000000000000000000000
10001001000010000000000000100000000000000000000000000000000000
10000000001110000000000000100000000000000000000000000000000000
10100000000011000000000000100000000000000000000000000000000000
10010100000000100000000000100000000000000000000000000000000000
11000000001000100000000000100000000000000000000000000000000000
10110000000000010000000000100000000000000000000000000000000000
10000000000101010000000000100000000000000000000000000000000000
11000001000000001000000000100000000000000000000000000000000000
10000000001001001000000000100000000000000000000000000000000000
10000000000000111000000000100000000000000000000000000000000000
10000000010001000100000000100000000000000000000000000000000000
10000100010000000010000000100000000000000000000000000000000000
10000000100001000010000000100000000000000000000000000000000000
11000000000000010010000000100000000000000000000000000000000000
10010000000000001010000000100000000000000000000000000000000000
11001000000000000001000000100000000000000000000000000000000000
10000001000001000001000000100000000000000000000000000000000000
10000100000000000101000000100000000000000000000000000000000000
10000101000000000000100000100000000000000000000000000000000000
10000010000001000000100000100000000000000000000000000000000000
10001000000000000100100000100000000000000000000000000000000000
10000001010000000000010000100000000000000000000000000000000000
10001000000100000000010000100000000000000000000000000000000000
10000100000001000000010000100000000000000000000000000000000000
10000000100000000100010000100000000000000000000000000000000000
10000010000000000001010000100000000000000000000000000000000000
10000010010000000000001000100000000000000000000000000000000000
10000100000000010000001000100000000000000000000000000000000000
10000000000000100001001000100000000000000000000000000000000000
10000000101000000000000100100000000000000000000000000000000000
10010000000001000000000100100000000000000000000000000000000000
10000000000010000000010100100000000000000000000000000000000000
10000000000001100000000010100000000000000000000000000000000000
10000000000100000000000110100000000000000000000000000000000000
10000000100100000000000001100000000000000000000000000000000000
10000000000010001000000001100000000000000000000000000000000000
10000000001000000001000001100000000000000000000000000000000000
10000001000000000000001001100000000000000000000000000000000000
10011000000100000000000000010000000000000000000000000000000000
10000001100010000000000000010000000000000000000000000000000000
10000000001100100000000000010000000000000000000000000000000000
10000100000010100000000000010000000000000000000000000000000000
10100000000010001000000000010000000000000000000000000000000000
10000010000000011000000000010000000000000000000000000000000000
10000000000001001100000000010000000000000000000000000000000000
11000000000010000010000000010000000000000000000000000000000000
10000100000000000110000000010000000000000000000000000000000000
10010100000000000001000000010000000000000000000000000000000000
10001000000000100001000000010000000000000000000000000000000000
10010000000000100000100000010000000000000000000000000000000000
10000000000000010001100000010000000000000000000000000000000000
11010000000000000000010000010000000000000000000000000000000000
10000000000110000000010000010000000000000000000000000000000000
10100000000000000100010000010000000000000000000000000000000000
10000000011000000000001000010000000000000000000000000000000000
10000000000001010000001000010000000000000000000000000000000000
11000000000000000001001000010000000000000000000000000000000000
10100001000000000000000100010000000000000000000000000000000000
11000000000100000000000100010000000000000000000000000000000000
10000000100001000000000100010000000000000000000000000000000000
10100000001000000000000010010000000000000000000000000000000000
10000001000001000000000010010000000000000000000000000000000000
11000000000000000000100010010000000000000000000000000000000000
10000000100000000000001010010000000000000000000000000000000000
10000000000000001000000110010000000000000000000000000000000000
11000000010000000000000001010000000000000000000000000000000000
10000010001000000000000001010000000000000000000000000000000000
10000000000100010000000001010000000000000000000000000000000000
10010000000000000100000001010000000000000000000000000000000000
10001000000000000000100001010000000000000000000000000000000000
10010001000000000000000000110000000000000000000000000000000000
10000100100000000000000000110000000000000000000000000000000000
10000000010000010000000000110000000000000000000000000000000000
10001000000000001000000000110000000000000000000000000000000000
10100000000000000010000000110000000000000000000000000000000000
10000010000000000000000010110000000000000000000000000000000000
11000001001000000000000000001000000000000000000000000000000000
11001000000001000000000000001000000000000000000000000000000000
10001010000000010000000000001000000000000000000000000000000000
11000000010000001000000000001000000000000000000000000000000000
10000100000001001000000000001000000000000000000000000000000000
10000000000010101000000000001000000000000000000000000000000000
11000000100000000100000000001000000000000000000000000000000000
10010000010000000100000000001000000000000000000000000000000000
10000000000100100100000000001000000000000000000000000000000000
10100001000000000010000000001000000000000000000000000000000000
10010000100000000010000000001000000000000000000000000000000000
10000000001000100010000000001000000000000000000000000000000000
10010000000000100001000000001000000000000000000000000000000000
10100000000000001001000000001000000000000000000000000000000000
10000110000000000000100000001000000000000000000000000000000000
10000000100000100000100000001000000000000000000000000000000000
11000000000000000010100000001000000000000000000000000000000000
10010100000000000000010000001000000000000000000000000000000000
10100000000100000000010000001000000000000000000000000000000000
10000010000000001000010000001000000000000000000000000000000000
10000001000010000000001000001000000000000000000000000000000000
10000010000000100000001000001000000000000000000000000000000000
10000100000000100000000100001000000000000000000000000000000000
10000000000010010000000100001000000000000000000000000000000000
10010000000000001000000100001000000000000000000000000000000000
10001000000000000000010100001000000000000000000000000000000000
10000000100000000000001100001000000000000000000000000000000000
10000101000000000000000010001000000000000000000000000000000000
11000000000100000000000010001000000000000000000000000000000000
10001000000000100000000010001000000000000000000000000000000000
10000000000001000000001010001000000000000000000000000000000000
11000010000000000000000001001000000000000000000000000000000000
10000100000010000000000001001000000000000000000000000000000000
10000000010000100000000001001000000000000000000000000000000000
10100000000000000100000001001000000000000000000000000000000000
10000000000100000001000001001000000000000000000000000000000000
10000000001000000000100001001000000000000000000000000000000000
10000001000000000000000101001000000000000000000000000000000000
10010000000100000000000000101000000000000000000000000000000000
10000000010010000000000000101000000000000000000000000000000000
10100000000000100000000000101000000000000000000000000000000000
10000001000000000100000000101000000000000000000000000000000000
10000000001000000000010000101000000000000000000000000000000000
11000000000000000000000100101000000000000000000000000000000000
10100100000000000000000000011000000000000000000000000000000000
10000000101000000000000000011000000000000000000000000000000000
10001000000000000100000000011000000000000000000000000000000000
10000000000010000001000000011000000000000000000000000000000000
10000000000100000000100000011000000000000000000000000000000000
10000000000000000010010000011000000000000000000000000000000000
10010000000000000000001000011000000000000000000000000000000000
10000000000000010000000010011000000000000000000000000000000000
10010100010000000000000000000100000000000000000000000000000000
10100000110000000000000000000100000000000000000000000000000000
10100100000100000000000000000100000000000000000000000000000000
11000000100010000000000000000100000000000000000000000000000000
10000001000110000000000000000100000000000000000000000000000000
11010000000001000000000000000100000000000000000000000000000000
10000000101001000000000000000100000000000000000000000000000000
10001000000101000000000000000100000000000000000000000000000000
11001000000000100000000000000100000000000000000000000000000000
10100010000000100000000000000100000000000000000000000000000000
10000100100000100000000000000100000000000000000000000000000000
10001000001000010000000000000100000000000000000000000000000000
10000010000010010000000000000100000000000000000000000000000000
10000001000001010000000000000100000000000000000000000000000000
10001100000000001000000000000100000000000000000000000000000000
10100000001000001000000000000100000000000000000000000000000000
10001010000000000100000000000100000000000000000000000000000000
10000000100000010001000000000100000000000000000000000000000000
10000001000000000011000000000100000000000000000000000000000000
10000011000000000000100000000100000000000000000000000000000000
10000100000010000000100000000100000000000000000000000000000000
10100000000001000000100000000100000000000000000000000000000000
11000100000000000000010000000100000000000000000000000000000000
10000010010000000000010000000100000000000000000000000000000000
10000000001000100000010000000100000000000000000000000000000000
10000000000000001001010000000100000000000000000000000000000000
10010010000000000000001000000100000000000000000000000000000000
10000000001100000000001000000100000000000000000000000000000000
10000000000000101000001000000100000000000000000000000000000000
10000000000000000110001000000100000000000000000000000000000000
11000000001000000000000100000100000000000000000000000000000000
10000000000000100100000100000100000000000000000000000000000000
10010000000000000001000100000100000000000000000000000000000000
10000000100000000000100100000100000000000000000000000000000000
10000000010000000000001100000100000000000000000000000000000000
10000000010000000100000010000100000000000000000000000000000000
10000000000000010000010010000100000000000000000000000000000000
10010000000100000000000001000100000000000000000000000000000000
10000000000000001010000001000100000000000000000000000000000000
10000000000000100001000001000100000000000000000000000000000000
11000000000000000000001001000100000000000000000000000000000000
10000000000010000000000101000100000000000000000000000000000000
10000000000001000000000011000100000000000000000000000000000000
10000010001000000000000000100100000000000000000000000000000000
11000000000000000100000000100100000000000000000000000000000000
10001000000000000010000000100100000000000000000000000000000000
10000001000000000000000100100100000000000000000000000000000000
10000000000000000000100010100100000000000000000000000000000000
10000000010000001000000000010100000000000000000000000000000000
10000000000001000001000000010100000000000000000000000000000000
10000000000000000000110000010100000000000000000000000000000000
10000000000000010000000100010100000000000000000000000000000000
10000000000000000010000010010100000000000000000000000000000000
10001001000000000000000000001100000000000000000000000000000000
10010000000010000000000000001100000000000000000000000000000000
10000010000000000001000000001100000000000000000000000000000000
10000000000000000100010000001100000000000000000000000000000000
10000000100000000000000010001100000000000000000000000000000000
10000000000000010000000001001100000000000000000000000000000000
10000000000000001000000000101100000000000000000000000000000000
10101100000000000000000000000010000000000000000000000000000000
10110001000000000000000000000010000000000000000000000000000000
10000101100000000000000000000010000000000000000000000000000000
10000010110000000000000000000010000000000000000000000000000000
10000011001000000000000000000010000000000000000000000000000000
10100000100100000000000000000010000000000000000000000000000000
10100010000010000000000000000010000000000000000000000000000000
11000000010010000000000000000010000000000000000000000000000000
11000000001001000000000000000010000000000000000000000000000000
10000100000101000000000000000010000000000000000000000000000000
10001000000011000000000000000010000000000000000000000000000000
11000010000000100000000000000010000000000000000000000000000000
10100000001000100000000000000010000000000000000000000000000000
10000100000000110000000000000010000000000000000000000000000000
10000000001010001000000000000010000000000000000000000000000000
10000000000001010100000000000010000000000000000000000000000000
10000000000100001100000000000010000000000000000000000000000000
10010100000000000010000000000010000000000000000000000000000000
11000000100000000010000000000010000000000000000000000000000000
10000000000010010010000000000010000000000000000000000000000000
10000000000001100001000000000010000000000000000000000000000000
10000000000100010001000000000010000000000000000000000000000000
10011000000000000000100000000010000000000000000000000000000000
10000010000100000000100000000010000000000000000000000000000000
10000000001000010000100000000010000000000000000000000000000000
10000000000000100010100000000010000000000000000000000000000000
10001000000000100000010000000010000000000000000000000000000000
10000000010000010000010000000010000000000000000000000000000000
11000000000000001000010000000010000000000000000000000000000000
10000001000000000000110000000010000000000000000000000000000000
11010000000000000000001000000010000000000000000000000000000000
10000010000001000000001000000010000000000000000000000000000000
10000000100000010000001000000010000000000000000000000000000000
10000000011000000000000100000010000000000000000000000000000000
10100000000000000100000100000010000000000000000000000000000000
10010000000000000000010100000010000000000000000000000000000000
10100000000001000000000010000010000000000000000000000000000000
10000010000000010000000010000010000000000000000000000000000000
10000000100000000100000010000010000000000000000000000000000000
10000000001000000001000010000010000000000000000000000000000000
10000000000000000000011010000010000000000000000000000000000000
10000000000000000000100110000010000000000000000000000000000000
10010000001000000000000001000010000000000000000000000000000000
10000000000000011000000001000010000000000000000000000000000000
10000000000000000101000001000010000000000000000000000000000000
10100000000000000000010001000010000000000000000000000000000000
10000000000000000000001101000010000000000000000000000000000000
10010000100000000000000000100010000000000000000000000000000000
11000000000100000000000000100010000000000000000000000000000000
10001000000000010000000000100010000000000000000000000000000000
10000000010000001000000000100010000000000000000000000000000000
10000000000000000110000000100010000000000000000000000000000000
10000001010000000000000000010010000000000000000000000000000000
10000100000000000000100000010010000000000000000000000000000000
10001000000000000000001000010010000000000000000000000000000000
10000000000010000000000001010010000000000000000000000000000000
10000000001000000000000000110010000000000000000000000000000000
10000100010000000000000000001010000000000000000000000000000000
10000001000001000000000000001010000000000000000000000000000000
10100000000000010000000000001010000000000000000000000000000000
10000010000000000100000000001010000000000000000000000000000000
10000000000000001000100000001010000000000000000000000000000000
10000000000000000001001000001010000000000000000000000000000000
10000000000000000010000010001010000000000000000000000000000000
10000000000000000000000001101010000000000000000000000000000000
10000000000000000000000100011010000000000000000000000000000000
10000000010000100000000000000110000000000000000000000000000000
11000000000000010000000000000110000000000000000000000000000000
10001000000000000001000000000110000000000000000000000000000000
10000000000000000100100000000110000000000000000000000000000000
10000000000000000010010000000110000000000000000000000000000000
10000000000010000000001000000110000000000000000000000000000000
10000000000000001000000010000110000000000000000000000000000000
10000000100000000000000000010110000000000000000000000000000000
10010100000100000000000000000001000000000000000000000000000000
10000000110100000000000000000001000000000000000000000000000000
10000101000001000000000000000001000000000000000000000000000000
10000000011000100000000000000001000000000000000000000000000000
10010001000000010000000000000001000000000000000000000000000000
10001000010000010000000000000001000000000000000000000000000000
10010000010000001000000000000001000000000000000000000000000000
10001000000001001000000000000001000000000000000000000000000000
10000010100000000100000000000001000000000000000000000000000000
10000000001100000100000000000001000000000000000000000000000000
10001000001000000010000000000001000000000000000000000000000000
10001100000000000001000000000001000000000000000000000000000000
10010000000001000001000000000001000000000000000000000000000000
10000000000100000011000000000001000000000000000000000000000000
10001001000000000000100000000001000000000000000000000000000000
10000000000011000000100000000001000000000000000000000000000000
10010000000000000010100000000001000000000000000000000000000000
10110000000000000000010000000001000000000000000000000000000000
10000000000000100000110000000001000000000000000000000000000000
10011000000000000000001000000001000000000000000000000000000000
10000000000000000100011000000001000000000000000000000000000000
10001000000100000000000100000001000000000000000000000000000000
10000001000000000000010100000001000000000000000000000000000000
10000000000000000000101100000001000000000000000000000000000000
10000000101000000000000010000001000000000000000000000000000000
11000000000000010000000010000001000000000000000000000000000000
10001000000000000100000010000001000000000000000000000000000000
10000100100000000000000001000001000000000000000000000000000000
10100000000000010000000001000001000000000000000000000000000000
10000000000000100000000101000001000000000000000000000000000000
10000010000000000000000100100001000000000000000000000000000000
10000000000000000010000010100001000000000000000000000000000000
10001000000000000000000001100001000000000000000000000000000000
10000110000000000000000000010001000000000000000000000000000000
10000001000000100000000000010001000000000000000000000000000000
10000000000000010010000000010001000000000000000000000000000000
10100000000000000001000000010001000000000000000000000000000000
10000000100000000000100000010001000000000000000000000000000000
10000000000001000000010000010001000000000000000000000000000000
10000000000000001000001000010001000000000000000000000000000000
10000000000100000000000010010001000000000000000000000000000000
10000000000010000000000000110001000000000000000000000000000000
10000000000101000000000000001001000000000000000000000000000000
10000000000010000010000000001001000000000000000000000000000000
10000000000000010000001000001001000000000000000000000000000000
10100000000000000000000100001001000000000000000000000000000000
10000000000000001000000010001001000000000000000000000000000000
10000000000000000000100000101001000000000000000000000000000000
10000000010000000000000000011001000000000000000000000000000000
10010000100000000000000000000101000000000000000000000000000000
11000000000100000000000000000101000000000000000000000000000000
10001000000010000000000000000101000000000000000000000000000000
10000010000000001000000000000101000000000000000000000000000000
10000000001000000000000000001101000000000000000000000000000000
10000001000000001000000000000011000000000000000000000000000000
10100000000000000000100000000011000000000000000000000000000000
11110000000000000000000000000000100000000000000000000000000000
10100010010000000000000000000000100000000000000000000000000000
10000011000100000000000000000000100000000000000000000000000000
10000100010010000000000000000000100000000000000000000000000000
10000000110001000000000000000000100000000000000000000000000000
10001000010000100000000000000000100000000000000000000000000000
10100000001000010000000000000000100000000000000000000000000000
10001000000001010000000000000000100000000000000000000000000000
10000000000010100100000000000000100000000000000000000000000000
10000000000000011100000000000000100000000000000000000000000000
11000010000000000010000000000000100000000000000000000000000000
10000000000011000010000000000000100000000000000000000000000000
10000000000000101010000000000000100000000000000000000000000000
10000000100000000110000000000000100000000000000000000000000000
11000001000000000001000000000000100000000000000000000000000000
10000000001010000001000000000000100000000000000000000000000000
10000000010000001000100000000000100000000000000000000000000000
10000000000000010010100000000000100000000000000000000000000000
10000000000000100001100000000000100000000000000000000000000000
10100000100000000000010000000000100000000000000000000000000000
10000010000001000000010000000000100000000000000000000000000000
10000000000100001000010000000000100000000000000000000000000000
11000000000000000100010000000000100000000000000000000000000000
10000100000000000001010000000000100000000000000000000000000000
10000001100000000000001000000000100000000000000000000000000000
10000100000000100000001000000000100000000000000000000000000000
10000000001000001000001000000000100000000000000000000000000000
10000000010000000010001000000000100000000000000000000000000000
10001000000000000001001000000000100000000000000000000000000000
10000000000001000000101000000000100000000000000000000000000000
10000010100000000000000100000000100000000000000000000000000000
10000000001000100000000100000000100000000000000000000000000000
10000000000010001000000100000000100000000000000000000000000000
10100001000000000000000010000000100000000000000000000000000000
10000000000000110000000010000000100000000000000000000000000000
10000000000000000001000110000000100000000000000000000000000000
10000100000100000000000001000000100000000000000000000000000000
10000001000000001000000001000000100000000000000000000000000000
10001000000000000100000001000000100000000000000000000000000000
11000000000000000000100001000000100000000000000000000000000000
10000000001000000000000011000000100000000000000000000000000000
10001100000000000000000000100000100000000000000000000000000000
11000000100000000000000000100000100000000000000000000000000000
10000010000000001000000000100000100000000000000000000000000000
10000000000100000001000000100000100000000000000000000000000000
10000000010000000000000010100000100000000000000000000000000000
10000000000000000000010001100000100000000000000000000000000000
11001000000000000000000000010000100000000000000000000000000000
10000000000101000000000000010000100000000000000000000000000000
10000100000000001000000000010000100000000000000000000000000000
10000000001000000010000000010000100000000000000000000000000000
10000001000000000000010000010000100000000000000000000000000000
10000000000000000000100100010000100000000000000000000000000000
10000000001001000000000000001000100000000000000000000000000000
10000001000000010000000000001000100000000000000000000000000000
10001000000000001000000000001000100000000000000000000000000000
10000000000000000101000000001000100000000000000000000000000000
10000000000000000010000100001000100000000000000000000000000000
10000010000000000000000000011000100000000000000000000000000000
10010000000000001000000000000100100000000000000000000000000000
10100000000000001000000000000010100000000000000000000000000000
10000000000000000100001000000010100000000000000000000000000000
10000000000100000000000010000010100000000000000000000000000000
10000000100000000000000001000010100000000000000000000000000000
10000000000000000000000100100010100000000000000000000000000000
10000001000010000000000000000001100000000000000000000000000000
10000000000100010000000000000001100000000000000000000000000000
11000000000000001000000000000001100000000000000000000000000000
10000010000000000000000010000001100000000000000000000000000000
10000000000001000000000001000001100000000000000000000000000000
10000000000000100000000000100001100000000000000000000000000000
10000100000000000000000000001001100000000000000000000000000000
10110100000000000000000000000000010000000000000000000000000000
11001100000000000000000000000000010000000000000000000000000000
11000010010000000000000000000000010000000000000000000000000000
10100000011000000000000000000000010000000000000000000000000000
10010000001000100000000000000000010000000000000000000000000000
11100000000000010000000000000000010000000000000000000000000000
10000001000100001000000000000000010000000000000000000000000000
10100000000001001000000000000000010000000000000000000000000000
10001000001000000100000000000000010000000000000000000000000000
10000000100100000100000000000000010000000000000000000000000000
10100000000010000100000000000000010000000000000000000000000000
10000010000001000100000000000000010000000000000000000000000000
10000000000110000010000000000000010000000000000000000000000000
10000000010000001001000000000000010000000000000000000000000000
10010000100000000000100000000000010000000000000000000000000000
10000000010010000000100000000000010000000000000000000000000000
10001000000000000001100000000000010000000000000000000000000000
10000000000100100000010000000000010000000000000000000000000000
10100001000000000000001000000000010000000000000000000000000000
11000000000001000000001000000000010000000000000000000000000000
10000000000010000001001000000000010000000000000000000000000000
10000000000000010000011000000000010000000000000000000000000000
10100010000000000000000100000000010000000000000000000000000000
10010000000100000000000100000000010000000000000000000000000000
10000000010000000100000100000000010000000000000000000000000000
10101000000000000000000010000000010000000000000000000000000000
10000000001000001000000010000000010000000000000000000000000000
10000000000000100100000010000000010000000000000000000000000000
11000000000000000010000010000000010000000000000000000000000000
10000001000000000001000010000000010000000000000000000000000000
10000000000001000000010010000000010000000000000000000000000000
10100000000000100000000001000000010000000000000000000000000000
11000000000000000000010001000000010000000000000000000000000000
10000000000000001000001001000000010000000000000000000000000000
10000000010000100000000000100000010000000000000000000000000000
10000010000000010000000000100000010000000000000000000000000000
11000000000000000000100000100000010000000000000000000000000000
10000000000000000100001000100000010000000000000000000000000000
10001000000000000000000100100000010000000000000000000000000000
11000000100000000000000000010000010000000000000000000000000000
10001000010000000000000000010000010000000000000000000000000000
10100000000100000000000000010000010000000000000000000000000000
10010000000000010000000000010000010000000000000000000000000000
10000001000000000010000000010000010000000000000000000000000000
10000000000000001000100000010000010000000000000000000000000000
10010001000000000000000000001000010000000000000000000000000000
10000001001000000000000000000100010000000000000000000000000000
10000000000001100000000000000100010000000000000000000000000000
10010000000000000100000000000100010000000000000000000000000000
10000000000000001000000100000100010000000000000000000000000000
10000010000000000000000010000100010000000000000000000000000000
11000001000000000000000000000010010000000000000000000000000000
10001000000000001000000000000010010000000000000000000000000000
10000010000000000010000000000010010000000000000000000000000000
10000000001000000000001000000010010000000000000000000000000000
10000000000000000001000100000010010000000000000000000000000000
10000000000001000000000001000010010000000000000000000000000000
10000100000000000000000000100010010000000000000000000000000000
10000000100000000001000000000001010000000000000000000000000000
10000000000000000100100000000001010000000000000000000000000000
10000000000000001000010000000001010000000000000000000000000000
10000010000000000000001000000001010000000000000000000000000000
10000000000000000000000110000001010000000000000000000000000000
10000000000100000000000000100001010000000000000000000000000000
10000000001000000000000000010001010000000000000000000000000000
10000000010000000000000000000101010000000000000000000000000000
10000000100010000000000000000000110000000000000000000000000000
10000001000001000000000000000000110000000000000000000000000000
10000000010000010000000000000000110000000000000000000000000000
10000000000100000000100000000000110000000000000000000000000000
10000010000000000000000001000000110000000000000000000000000000
10010000000000000000000000100000110000000000000000000000000000
10000000000000000000000010010000110000000000000000000000000000
10000000000000000010000000000001110000000000000000000000000000
10011001000000000000000000000000001000000000000000000000000000
10100101000000000000000000000000001000000000000000000000000000
11000011000000000000000000000000001000000000000000000000000000
10100010000001000000000000000000001000000000000000000000000000
11000000010000100000000000000000001000000000000000000000000000
10000010000100100000000000000000001000000000000000000000000000
10010100000000010000000000000000001000000000000000000000000000
10001000000100001000000000000000001000000000000000000000000000
11000000000010001000000000000000001000000000000000000000000000
10000000101000000100000000000000001000000000000000000000000000
10000000000110000100000000000000001000000000000000000000000000
10000000100100000010000000000000001000000000000000000000000000
10000000010000010010000000000000001000000000000000000000000000
10000000000000001110000000000000001000000000000000000000000000
10000010100000000001000000000000001000000000000000000000000000
10000000000000010101000000000000001000000000000000000000000000
10000000001000000011000000000000001000000000000000000000000000
10000100100000000000100000000000001000000000000000000000000000
10000000010001000000100000000000001000000000000000000000000000
10000001000000001000100000000000001000000000000000000000000000
10000000000000100100100000000000001000000000000000000000000000
10000010000000000100010000000000001000000000000000000000000000
10001000000000000010010000000000001000000000000000000000000000
10000000010000000001010000000000001000000000000000000000000000
10001000000000100000001000000000001000000000000000000000000000
10000100000000001000001000000000001000000000000000000000000000
11000000000000000000101000000000001000000000000000000000000000
10010000010000000000000100000000001000000000000000000000000000
10001000000001000000000100000000001000000000000000000000000000
10000000000000000100001100000000001000000000000000000000000000
10001100000000000000000010000000001000000000000000000000000000
10000000000000011000000010000000001000000000000000000000000000
11000000000000000000010010000000001000000000000000000000000000
10000001000000000000001010000000001000000000000000000000000000
10100000000000000000000110000000001000000000000000000000000000
10001000001000000000000001000000001000000000000000000000000000
10000000000001010000000001000000001000000000000000000000000000
10000000010000000100000001000000001000000000000000000000000000
10000000000000001001000001000000001000000000000000000000000000
10000000000000100000010001000000001000000000000000000000000000
11000000000000000000000101000000001000000000000000000000000000
10000000100000000000000011000000001000000000000000000000000000
10000000011000000000000000100000001000000000000000000000000000
10000100000010000000000000100000001000000000000000000000000000
11000000000001000000000000100000001000000000000000000000000000
10010000000000000000010000100000001000000000000000000000000000
10000000000000001000000100100000001000000000000000000000000000
10000000000000000100000010100000001000000000000000000000000000
10000000001010000000000000010000001000000000000000000000000000
10000001000000000100000000010000001000000000000000000000000000
10000000000000100010000000010000001000000000000000000000000000
10001000010000000000000000001000001000000000000000000000000000
10000000000001000100000000001000001000000000000000000000000000
10000000000000000000100100001000001000000000000000000000000000
10010000000000000000000010001000001000000000000000000000000000
10000000000000010000000000101000001000000000000000000000000000
11100000000000000000000000000100001000000000000000000000000000
10000100000000000100000000000100001000000000000000000000000000
10000000000010000010000000000100001000000000000000000000000000
10010000000000000000100000000100001000000000000000000000000000
10000000100000000000001000000100001000000000000000000000000000
10000000000000100000000000100100001000000000000000000000000000
10000000000001001000000000000010001000000000000000000000000000
10001000000000000100000000000010001000000000000000000000000000
11000000000000000001000000000010001000000000000000000000000000
10000000000010000000100000000010001000000000000000000000000000
10000000000100000000010000000010001000000000000000000000000000
10100000000000000000001000000010001000000000000000000000000000
10000000000000000010000100000010001000000000000000000000000000
10000000010000000000000010000010001000000000000000000000000000
10000010000000000000000001000010001000000000000000000000000000
10000000001000000000000000000110001000000000000000000000000000
10101000000000000000000000000001001000000000000000000000000000
10000010001000000000000000000001001000000000000000000000000000
10000000100001000000000000000001001000000000000000000000000000
10000100000000100000000000000001001000000000000000000000000000
10010000000000000100000000000001001000000000000000000000000000
10000000000100000000000001000001001000000000000000000000000000
11000000000000000000000000001001001000000000000000000000000000
10000000000000000001000000000101001000000000000000000000000000
10000000001100000000000000000000101000000000000000000000000000
10001000000010000000000000000000101000000000000000000000000000
11000000000000010000000000000000101000000000000000000000000000
10100000000000000100000000000000101000000000000000000000000000
10000000000000000000010000001000101000000000000000000000000000
10000000010100000000000000000000011000000000000000000000000000
10000000001001000000000000000000011000000000000000000000000000
10000000000010100000000000000000011000000000000000000000000000
10001000000000010000000000000000011000000000000000000000000000
11000000000000000100000000000000011000000000000000000000000000
10100000000000000001000000000000011000000000000000000000000000
10000000100000000000010000000000011000000000000000000000000000
10000000000000000010001000000000011000000000000000000000000000
10000000000000000000100001000000011000000000000000000000000000
10001100010000000000000000000000000100000000000000000000000000
10010010010000000000000000000000000100000000000000000000000000
11000000110000000000000000000000000100000000000000000000000000
10001000001100000000000000000000000100000000000000000000000000
11000010000010000000000000000000000100000000000000000000000000
10010000000101000000000000000000000100000000000000000000000000
10000010000001100000000000000000000100000000000000000000000000
10011000000000010000000000000000000100000000000000000000000000
10000000100001010000000000000000000100000000000000000000000000
11010000000000001000000000000000000100000000000000000000000000
10100001000000001000000000000000000100000000000000000000000000
10000000101000001000000000000000000100000000000000000000000000
10000000010100001000000000000000000100000000000000000000000000
10000000000011001000000000000000000100000000000000000000000000
10000100000001000100000000000000000100000000000000000000000000
10100000000000100100000000000000000100000000000000000000000000
10000000000010010100000000000000000100000000000000000000000000
10000001000010000010000000000000000100000000000000000000000000
10000100100000000001000000000000000100000000000000000000000000
11000000000000100001000000000000000100000000000000000000000000
10010000000010000000100000000000000100000000000000000000000000
10000000000000101000100000000000000100000000000000000000000000
10000001100000000000010000000000000100000000000000000000000000
10000010000100000000010000000000000100000000000000000000000000
10000000000000010001010000000000000100000000000000000000000000
10100000000000000000110000000000000100000000000000000000000000
10000000001000100000001000000000000100000000000000000000000000
10010001000000000000000100000000000100000000000000000000000000
10001000000000100000000100000000000100000000000000000000000000
10000100000000001000000100000000000100000000000000000000000000
10000000000000000010100100000000000100000000000000000000000000
10000000000000000001001100000000000100000000000000000000000000
10100010000000000000000010000000000100000000000000000000000000
11000001000000000000000010000000000100000000000000000000000000
10010000000000000100000010000000000100000000000000000000000000
10000000100000000010000010000000000100000000000000000000000000
10000100000000000000010010000000000100000000000000000000000000
10000100000000100000000001000000000100000000000000000000000000
10000010000000000100000001000000000100000000000000000000000000
10000001000000000000100001000000000100000000000000000000000000
10000000000001000000010001000000000100000000000000000000000000
10100000000000000000001000100000000100000000000000000000000000
10000000000000000001000010100000000100000000000000000000000000
10100000000001000000000000010000000100000000000000000000000000
10000000000100000100000000010000000100000000000000000000000000
10000010000000000010000000010000000100000000000000000000000000
10001000000000000000010000010000000100000000000000000000000000
10000000000000000000101000010000000100000000000000000000000000
10000000000000000001000001010000000100000000000000000000000000
11100000000000000000000000001000000100000000000000000000000000
10000010100000000000000000001000000100000000000000000000000000
10000000001000010000000000001000000100000000000000000000000000
10001000000000000010000000001000000100000000000000000000000000
10000000000000000100000100001000000100000000000000000000000000
10000000000000100000000000011000000100000000000000000000000000
10000000100000000100000000000100000100000000000000000000000000
10000000001000000010000000000100000100000000000000000000000000
10100000000000000001000000000100000100000000000000000000000000
10001000000000000000100000000100000100000000000000000000000000
10000000000000000000011000000100000100000000000000000000000000
10000000000000100000000010000100000100000000000000000000000000
10000001000000000000000000010100000100000000000000000000000000
10000000000100100000000000000010000100000000000000000000000000
10000000000010000001000000000010000100000000000000000000000000
10000000001000000000010000000010000100000000000000000000000000
10000000000000000010001000000010000100000000000000000000000000
10000000000000001000000000010010000100000000000000000000000000
10100000001000000000000000000001000100000000000000000000000000
10000000100000100000000000000001000100000000000000000000000000
10000010000000010000000000000001000100000000000000000000000000
10000001000000000100000000000001000100000000000000000000000000
10000000000010000000010000000001000100000000000000000000000000
10000000000000000000000011000001000100000000000000000000000000
11000000000000000000000000010001000100000000000000000000000000
11000000001000000000000000000000100100000000000000000000000000
10000000000100000010000000000000100100000000000000000000000000
10000000000000010000000100000000100100000000000000000000000000
10000000000000000000001010000000100100000000000000000000000000
10000000000010000000000000001000100100000000000000000000000000
10000000000000000000100000000001100100000000000000000000000000
10000000010001000000000000000000010100000000000000000000000000
10000000000000110000000000000000010100000000000000000000000000
10000010000000001000000000000000010100000000000000000000000000
10000000000000000010010000000000010100000000000000000000000000
10000000100000000000001000000000010100000000000000000000000000
11000000000000000000000100000000010100000000000000000000000000
10001000000000000000000001000000010100000000000000000000000000
10000000000000000001000000001000010100000000000000000000000000
10000000000100000000000000000100010100000000000000000000000000
10100000000010000000000000000000001100000000000000000000000000
10000000000000001000010000000000001100000000000000000000000000
10010000000000000000000001000000001100000000000000000000000000
10000000000100000000000000001000001100000000000000000000000000
10000000000000000000000100000100001100000000000000000000000000
10000000000000000001000000000000101100000000000000000000000000
10001001000100000000000000000000000010000000000000000000000000
10010000100100000000000000000000000010000000000000000000000000
10100000010100000000000000000000000010000000000000000000000000
11000000001100000000000000000000000010000000000000000000000000
10110000000010000000000000000000000010000000000000000000000000
10000110000001000000000000000000000010000000000000000000000000
11001000000000010000000000000000000010000000000000000000000000
10010000001000010000000000000000000010000000000000000000000000
10000000000010011000000000000000000010000000000000000000000000
10010001000000000100000000000000000010000000000000000000000000
10100000100000000100000000000000000010000000000000000000000000
10001000010000000100000000000000000010000000000000000000000000
10000100000000001100000000000000000010000000000000000000000000
10010010000000000001000000000000000010000000000000000000000000
10000000100010000001000000000000000010000000000000000000000000
10000000010001000001000000000000000010000000000000000000000000
10001000000000001001000000000000000010000000000000000000000000
10000000000000000111000000000000000010000000000000000000000000
11000000100000000000100000000000000010000000000000000000000000
10000000000000001010100000000000000010000000000000000000000000
10100001000000000000010000000000000010000000000000000000000000
11000000010000000000010000000000000010000000000000000000000000
10000000000010000100010000000000000010000000000000000000000000
10000000000000010010010000000000000010000000000000000000000000
10100010000000000000001000000000000010000000000000000000000000
10010000010000000000001000000000000010000000000000000000000000
10000001000000001000001000000000000010000000000000000000000000
10000000000000100010001000000000000010000000000000000000000000
10000000000001000000011000000000000010000000000000000000000000
10000000000000110000000100000000000010000000000000000000000000
11000000000000001000000100000000000010000000000000000000000000
10000000000001000010000100000000000010000000000000000000000000
10000001000000000001000100000000000010000000000000000000000000
10000100000000000000010100000000000010000000000000000000000000
10001000000000000000001100000000000010000000000000000000000000
10000010100000000000000010000000000010000000000000000000000000
10001000001000000000000010000000000010000000000000000000000000
10000000010000100000000010000000000010000000000000000000000000
10000000000010000010000010000000000010000000000000000000000000
10000000000000010001000010000000000010000000000000000000000000
10000000000000000000110010000000000010000000000000000000000000
10000100000000000000001010000000000010000000000000000000000000
10000000000100000010000001000000000010000000000000000000000000
10001010000000000000000000100000000010000000000000000000000000
10000000100000100000000000100000000010000000000000000000000000
10000000010000000000000100100000000010000000000000000000000000
10010000000000000000000010100000000010000000000000000000000000
11100000000000000000000000010000000010000000000000000000000000
10001100000000000000000000010000000010000000000000000000000000
10000010000100000000000000010000000010000000000000000000000000
10000000001001000000000000010000000010000000000000000000000000
10000000100000000000010000010000000010000000000000000000000000
10000000000010000000001000010000000010000000000000000000000000
10000000000000000100000100010000000010000000000000000000000000
10000000010000010000000000001000000010000000000000000000000000
10000000001000000000001000001000000010000000000000000000000000
10000000000000000100000010001000000010000000000000000000000000
10101000000000000000000000000100000010000000000000000000000000
10000000000001000100000000000100000010000000000000000000000000
10000010000000000010000000000100000010000000000000000000000000
10000000000000100000100000000100000010000000000000000000000000
10000100000000000000000000100100000010000000000000000000000000
10010000000000000000000000010100000010000000000000000000000000
10000001000000000010000000000010000010000000000000000000000000
10000000010000000000000001000010000010000000000000000000000000
10000000000010000000000000001010000010000000000000000000000000
10000001001000000000000000000001000010000000000000000000000000
10000000000010100000000000000001000010000000000000000000000000
10000000000001010000000000000001000010000000000000000000000000
10000100000000000010000000000001000010000000000000000000000000
10000000000000000001100000000001000010000000000000000000000000
11000000000000000000000000100001000010000000000000000000000000
10000000000000000000000100000011000010000000000000000000000000
10000000000001100000000000000000100010000000000000000000000000
10001000000000000010000000000000100010000000000000000000000000
10000000000000000100100000000000100010000000000000000000000000
10000000000010000000000000100000100010000000000000000000000000
10000000000000000001000000010000100010000000000000000000000000
10010000000000000000000000001000100010000000000000000000000000
10000000001000000000000000000010100010000000000000000000000000
10000000010000000000000000000001100010000000000000000000000000
10000001010000000000000000000000010010000000000000000000000000
10000000001010000000000000000000010010000000000000000000000000
10100000000000000000100000000000010010000000000000000000000000
10000000000000000000010000100000010010000000000000000000000000
10000000000000100000000000010000010010000000000000000000000000
10000000000000000001000000000100010010000000000000000000000000
10000000000000000100000000000010010010000000000000000000000000
10010000000000001000000000000000001010000000000000000000000000
10100000000000000010000000000000001010000000000000000000000000
10000000000000000001000000001000001010000000000000000000000000
10000000000000010000000000000100001010000000000000000000000000
10000000000000100000000000000010001010000000000000000000000000
10000000000000000000000010000000011010000000000000000000000000
11000000000000000010000000000000000110000000000000000000000000
10000000000001000000100000000000000110000000000000000000000000
10000000000000010000000000010000000110000000000000000000000000
10000000000000001000000000001000000110000000000000000000000000
10000000000000000000010000000000100110000000000000000000000000
11000010000001000000000000000000000001000000000000000000000000
10000100100001000000000000000000000001000000000000000000000000
10001000010001000000000000000000000001000000000000000000000000
10010000001001000000000000000000000001000000000000000000000000
10000001000011000000000000000000000001000000000000000000000000
10000000000110100000000000000000000001000000000000000000000000
10100010000000010000000000000000000001000000000000000000000000
10010000000100010000000000000000000001000000000000000000000000
11000000000010010000000000000000000001000000000000000000000000
10000010010000001000000000000000000001000000000000000000000000
10000000001100001000000000000000000001000000000000000000000000
10000100000000101000000000000000000001000000000000000000000000
11010000000000000100000000000000000001000000000000000000000000
10000000100000010100000000000000000001000000000000000000000000
10000001000000001010000000000000000001000000000000000000000000
10010000000010000001000000000000000001000000000000000000000000
10000000010000010001000000000000000001000000000000000000000000
10000000100000000010100000000000000001000000000000000000000000
10000000000101000000010000000000000001000000000000000000000000
10000010000000000010010000000000000001000000000000000000000000
10000000000000010000110000000000000001000000000000000000000000
11001000000000000000001000000000000001000000000000000000000000
10000100000010000000001000000000000001000000000000000000000000
10000000000000001100001000000000000001000000000000000000000000
10000000000000100000011000000000000001000000000000000000000000
10000101000000000000000100000000000001000000000000000000000000
10000000000000011000000100000000000001000000000000000000000000
10000000000100000001000100000000000001000000000000000000000000
10010000000000000000001100000000000001000000000000000000000000
10000010000000000000100010000000000001000000000000000000000000
10000000101000000000000001000000000001000000000000000000000000
10001000000000100000000001000000000001000000000000000000000000
10000000000100000100000001000000000001000000000000000000000000
10000000010000000000100001000000000001000000000000000000000000
11100000000000000000000000100000000001000000000000000000000000
10000001001000000000000000100000000001000000000000000000000000
10000000000000100010000000100000000001000000000000000000000000
10000000000010000000100000100000000001000000000000000000000000
10000000000000001000000010100000000001000000000000000000000000
10000000000000000000000101100000000001000000000000000000000000
10000000010000100000000000010000000001000000000000000000000000
11000000000000001000000000010000000001000000000000000000000000
10000010000000000100000000010000000001000000000000000000000000
10001000000000000010000000010000000001000000000000000000000000
10100000000000000000100000010000000001000000000000000000000000
10000000000000000000010000110000000001000000000000000000000000
10000010000100000000000000001000000001000000000000000000000000
10000000000010000100000000001000000001000000000000000000000000
10000001000000000000100000001000000001000000000000000000000000
10000000000000000010001000001000000001000000000000000000000000
10000000001000000000000100001000000001000000000000000000000000
10000000100000000000000000101000000001000000000000000000000000
10000000010100000000000000000100000001000000000000000000000000
10010000000000100000000000000100000001000000000000000000000000
10000000000000000101000000000100000001000000000000000000000000
10000000000000000000101000000100000001000000000000000000000000
10001000000000000000000100000100000001000000000000000000000000
10100000000000000000000001000100000001000000000000000000000000
10000000000010000000000000010100000001000000000000000000000000
10010010000000000000000000000010000001000000000000000000000000
10000000010000000100000000000010000001000000000000000000000000
10000000000000000001010000000010000001000000000000000000000000
10000000000100000000000000010010000001000000000000000000000000
10100000000000100000000000000001000001000000000000000000000000
10000100000000010000000000000001000001000000000000000000000000
10000000000001000100000000000001000001000000000000000000000000
10000000000000001001000000000001000001000000000000000000000000
10000000001000000000100000000001000001000000000000000000000000
11000000000000000000000001000001000001000000000000000000000000
10000000010000000000000000100001000001000000000000000000000000
10000000000000000000010000001001000001000000000000000000000000
10001000100000000000000000000000100001000000000000000000000000
11000000010000000000000000000000100001000000000000000000000000
10000010000000000000001000000000100001000000000000000000000000
10000000000000000000010100000000100001000000000000000000000000
10000000000000010000000001000000100001000000000000000000000000
10010000000000000000000000010000100001000000000000000000000000
10000000000000100000000000000010100001000000000000000000000000
10000000100000100000000000000000010001000000000000000000000000
10010000000000000010000000000000010001000000000000000000000000
10000000001000000001000000000000010001000000000000000000000000
10100000000000000000010000000000010001000000000000000000000000
10000000000010000000000100000000010001000000000000000000000000
10000000000000110000000000000000001001000000000000000000000000
10001000000000000001000000000000001001000000000000000000000000
10000000100000000000000100000000001001000000000000000000000000
10000000000000000010000001000000001001000000000000000000000000
10000000000000000000001000100000001001000000000000000000000000
10000000100010000000000000000000000101000000000000000000000000
10001000000000001000000000000000000101000000000000000000000000
10000000001000000100000000000000000101000000000000000000000000
10000010000000000000000100000000000101000000000000000000000000
10000000000000000000001000000001000101000000000000000000000000
10000000001000000000010000000000000011000000000000000000000000
10000000000000000000001001000000000011000000000000000000000000
10000100000000000000000000001000000011000000000000000000000000
10000000000000010000000000000000010011000000000000000000000000
10000000000000000000100000000000001011000000000000000000000000
10000010010000010000000000000000000000100000000000000000000000
10000100001000010000000000000000000000100000000000000000000000
10001000000100010000000000000000000000100000000000000000000000
10010000000010010000000000000000000000100000000000000000000000
10100000000001010000000000000000000000100000000000000000000000
11000000000000110000000000000000000000100000000000000000000000
11000100000000001000000000000000000000100000000000000000000000
10000000011000001000000000000000000000100000000000000000000000
10000001000010001000000000000000000000100000000000000000000000
10000000100010000100000000000000000000100000000000000000000000
10000000000001100100000000000000000000100000000000000000000000
10000010100000000010000000000000000000100000000000000000000000
10000100000001000000100000000000000000100000000000000000000000
10001000000000100000100000000000000000100000000000000000000000
10000000000000000011100000000000000000100000000000000000000000
10000110000000000000010000000000000000100000000000000000000000
10000000000011000000010000000000000000100000000000000000000000
10000000001000000010010000000000000000100000000000000000000000
10000000001000000000101000000000000000100000000000000000000000
10000001000000000000011000000000000000100000000000000000000000
10001000000000000100000100000000000000100000000000000000000000
10000000000000010001000100000000000000100000000000000000000000
10000000010000000000010100000000000000100000000000000000000000
10000010000001000000000010000000000000100000000000000000000000
10000000000100001000000010000000000000100000000000000000000000
10000000000000100001000010000000000000100000000000000000000000
10010000000000000000100010000000000000100000000000000000000000
10001000000000000000001010000000000000100000000000000000000000
11100000000000000000000001000000000000100000000000000000000000
10000000001100000000000001000000000000100000000000000000000000
10000000000001000001000001000000000000100000000000000000000000
10000000100000000000100001000000000000100000000000000000000000
10000000000000000000010011000000000000100000000000000000000000
11000010000000000000000000100000000000100000000000000000000000
10001000001000000000000000100000000000100000000000000000000000
10000000000100000010000000100000000000100000000000000000000000
10000000000010000001000000100000000000100000000000000000000000
10000000000000000100000001100000000000100000000000000000000000
10101000000000000000000000010000000000100000000000000000000000
10010000000000000010000000010000000000100000000000000000000000
10000000000100000001000000010000000000100000000000000000000000
10000000000010000000100000010000000000100000000000000000000000
10000000000000100000001000010000000000100000000000000000000000
10000100000000000000000001010000000000100000000000000000000000
10100000010000000000000000001000000000100000000000000000000000
10000000000000001010000000001000000000100000000000000000000000
10000000001000000001000000001000000000100000000000000000000000
10000000000000000100100000001000000000100000000000000000000000
10000000000001000000000000011000000000100000000000000000000000
10000000000000010100000000000100000000100000000000000000000000
10000000010000000001000000000100000000100000000000000000000000
10010000000000000000010000000100000000100000000000000000000000
10000001000000000000000001000100000000100000000000000000000000
10000000000000000000001000001100000000100000000000000000000000
11000000000000000100000000000010000000100000000000000000000000
10000000000001000010000000000010000000100000000000000000000000
10000000100000000001000000000010000000100000000000000000000000
10000000000000000000010000100010000000100000000000000000000000
10000010000000000000000000010010000000100000000000000000000000
10001000100000000000000000000001000000100000000000000000000000
10000000010001000000000000000001000000100000000000000000000000
10000000000000001100000000000001000000100000000000000000000000
10100000000000000010000000000001000000100000000000000000000000
10000001000000000001000000000001000000100000000000000000000000
10000100000000000000000100000001000000100000000000000000000000
10000000000000000000001000100001000000100000000000000000000000
10000000100100000000000000000000100000100000000000000000000000
11000000000001000000000000000000100000100000000000000000000000
10000100000000000010000000000000100000100000000000000000000000
10000010000000000001000000000000100000100000000000000000000000
10000000000000100000000001000000100000100000000000000000000000
10000000000000000000100000000010100000100000000000000000000000
11000000000010000000000000000000010000100000000000000000000000
10000000000101000000000000000000010000100000000000000000000000
10000001000000010000000000000000010000100000000000000000000000
10000100000000000001000000000000010000100000000000000000000000
10000010000000000000100000000000010000100000000000000000000000
10000000000000000010000001000000010000100000000000000000000000
10000000000000000100000000000000110000100000000000000000000000
10000000000000101000000000000000001000100000000000000000000000
10000000000000010000010000000000001000100000000000000000000000
10000000000000000010000010000000001000100000000000000000000000
10000000000010000000000000001000001000100000000000000000000000
10000000010000000100000000000000000100100000000000000000000000
10000000000000100010000000000000000100100000000000000000000000
10010000000000000001000000000000000100100000000000000000000000
10000000000100000000100000000000000100100000000000000000000000
10100000000000000001000000000000000010100000000000000000000000
10000001000000000000100000000000000010100000000000000000000000
11000000000000000000001000000000000010100000000000000000000000
10000000001000000000000000000100000010100000000000000000000000
10100000000000001000000000000000000001100000000000000000000000
11000000000000000001000000000000000001100000000000000000000000
10000000100000000000010000000000000001100000000000000000000000
10000010000000000000000001000000000001100000000000000000000000
10000100000000000000000000100000000001100000000000000000000000
10000000000010000000000000000000100001100000000000000000000000
10000000000000000000001000000000010001100000000000000000000000
10001100000000000100000000000000000000010000000000000000000000
10000000110000000100000000000000000000010000000000000000000000
10000001001000000100000000000000000000010000000000000000000000
10000000000011000100000000000000000000010000000000000000000000
10100000000000010100000000000000000000010000000000000000000000
11000000000000001100000000000000000000010000000000000000000000
11001000000000000010000000000000000000010000000000000000000000
10000000000010100010000000000000000000010000000000000000000000
10000000001000001010000000000000000000010000000000000000000000
10001010000000000001000000000000000000010000000000000000000000
10000000001000100001000000000000000000010000000000000000000000
10000001010000000000100000000000000000010000000000000000000000
10010000000001000000100000000000000000010000000000000000000000
10000000000010001000100000000000000000010000000000000000000000
10000101000000000000010000000000000000010000000000000000000000
10000000010000100000010000000000000000010000000000000000000000
10000000000100000000110000000000000000010000000000000000000000
10001000001000000000000100000000000000010000000000000000000000
10000100000100000000000100000000000000010000000000000000000000
10010000000010000000000100000000000000010000000000000000000000
11100000000000000000000010000000000000010000000000000000000000
10000010001000000000000010000000000000010000000000000000000000
10000001000000000010000010000000000000010000000000000000000000
10000000000100000001000010000000000000010000000000000000000000
10000000100000000000100010000000000000010000000000000000000000
10001001000000000000000001000000000000010000000000000000000000
11000000001000000000000001000000000000010000000000000000000000
10100000000000000000001001000000000000010000000000000000000000
10101000000000000000000000100000000000010000000000000000000000
10010000010000000000000000100000000000010000000000000000000000
10000000000100100000000000100000000000010000000000000000000000
10000100000000000000000001100000000000010000000000000000000000
10100000010000000000000000010000000000010000000000000000000000
10010000001000000000000000010000000000010000000000000000000000
10000010000001000000000000010000000000010000000000000000000000
10000000000000000001000100010000000000010000000000000000000000
10000000000000000000010001010000000000010000000000000000000000
10010010000000000000000000001000000000010000000000000000000000
10000000000000000011000000001000000000010000000000000000000000
10000000000000010000100000001000000000010000000000000000000000
10000000000001000000000001001000000000010000000000000000000000
10000010000100000000000000000100000000010000000000000000000000
10000100000000000010000000000100000000010000000000000000000000
10000000000000000000010100000100000000010000000000000000000000
10000000000000000000100001000100000000010000000000000000000000
10000000010000000000000000001100000000010000000000000000000000
10001000100000000000000000000010000000010000000000000000000000
10000000001100000000000000000010000000010000000000000000000000
10000000000000000010000001000010000000010000000000000000000000
10000001000100000000000000000001000000010000000000000000000000
10000100000010000000000000000001000000010000000000000000000000
10001000000000100000000000000001000000010000000000000000000000
10000000000000010001000000000001000000010000000000000000000000
10000010000000000000010000000001000000010000000000000000000000
11000000000000000000000100000001000000010000000000000000000000
10010000000000000000000010000001000000010000000000000000000000
10000100001000000000000000000000100000010000000000000000000000
11000000000100000000000000000000100000010000000000000000000000
10100000000000000000100000000000100000010000000000000000000000
10000000000000010000010000000000100000010000000000000000000000
10010000000000000000000001000000100000010000000000000000000000
10000000100000000000000000001000100000010000000000000000000000
10000000000000000001000000000010100000010000000000000000000000
10000000100000000010000000000000010000010000000000000000000000
10010000000000000000001000000000010000010000000000000000000000
10000000000010000000000000100000010000010000000000000000000000
10000100000000000000000000010000010000010000000000000000000000
10000000001000000000000000001000010000010000000000000000000000
10000000000000010000000000000100010000010000000000000000000000
10000000000001100000000000000000001000010000000000000000000000
10000000001000000000010000000000001000010000000000000000000000
10000000100000000000000000010000001000010000000000000000000000
10000000000000001000000000001000001000010000000000000000000000
10000000000000000010000000000000101000010000000000000000000000
10100000000000000010000000000000000100010000000000000000000000
10000000100000000000000001000000000100010000000000000000000000
10000000000000001000000000000100000100010000000000000000000000
10000000000000100000000000000000100100010000000000000000000000
10000000000000000000100000000000010100010000000000000000000000
10000000100000010000000000000000000010010000000000000000000000
10000010000000000100000000000000000010010000000000000000000000
10000000000000000001000000100000000010010000000000000000000000
10000000000000001000000000010000000010010000000000000000000000
10000000000010000000000000000100000010010000000000000000000000
10000000000001000000000000000010000010010000000000000000000000
10000000000000100100000000000000000001010000000000000000000000
10000001000000000001000000000000000001010000000000000000000000
10001000000000000000010000000000000001010000000000000000000000
10000000000010000000000000000010000001010000000000000000000000
10000001000000000000000000001000000000110000000000000000000000
10000000000000100000000000000100000000110000000000000000000000
10000000000000000000010000000000000100110000000000000000000000
10000000011000000001000000000000000000001000000000000000000000
10000001000010000001000000000000000000001000000000000000000000
10000010000001000001000000000000000000001000000000000000000000
10000100000000100001000000000000000000001000000000000000000000
10001000000000010001000000000000000000001000000000000000000000
10010000000000001001000000000000000000001000000000000000000000
11000000000000000011000000000000000000001000000000000000000000
11000000000001000000100000000000000000001000000000000000000000
10000000001001000000010000000000000000001000000000000000000000
10000000000000000001110000000000000000001000000000000000000000
10010100000000000000001000000000000000001000000000000000000000
10000000010000010000001000000000000000001000000000000000000000
10000000000000000010101000000000000000001000000000000000000000
11100000000000000000000100000000000000001000000000000000000000
10000000100000001000000100000000000000001000000000000000000000
10000000000000000100100100000000000000001000000000000000000000
10000010010000000000000010000000000000001000000000000000000000
10100000000000100000000010000000000000001000000000000000000000
10000100000000000010000010000000000000001000000000000000000000
10000000000000001000100010000000000000001000000000000000000000
10101000000000000000000001000000000000001000000000000000000000
10000000100001000000000001000000000000001000000000000000000000
10000001000000000100000001000000000000001000000000000000000000
10000000000100000000001001000000000000001000000000000000000000
10000000010000000000000101000000000000001000000000000000000000
10000000010100000000000000100000000000001000000000000000000000
10000000001000010000000000100000000000001000000000000000000000
10000010000000000100000000100000000000001000000000000000000000
10000001000000000010000000100000000000001000000000000000000000
10100000000000000001000000100000000000001000000000000000000000
10000000000000100000100000100000000000001000000000000000000000
10010010000000000000000000010000000000001000000000000000000000
11000001000000000000000000010000000000001000000000000000000000
10000000100100000000000000010000000000001000000000000000000000
10000000000010000100000000010000000000001000000000000000000000
10001000000000000000000010010000000000001000000000000000000000
10000000100000010000000000001000000000001000000000000000000000
10000000000010000000100000001000000000001000000000000000000000
10100000000000000000001000001000000000001000000000000000000000
10000000000001000000000100001000000000001000000000000000000000
10001000100000000000000000000100000000001000000000000000000000
10000000001000000100000000000100000000001000000000000000000000
10000000000000010010000000000100000000001000000000000000000000
10000000000100000000100000000100000000001000000000000000000000
10000000000100000000000100000010000000001000000000000000000000
10000000000000100000000001000010000000001000000000000000000000
10000000000000000001000000010010000000001000000000000000000000
10000100001000000000000000000001000000001000000000000000000000
10000000100010000000000000000001000000001000000000000000000000
10100000000001000000000000000001000000001000000000000000000000
10000000000000010100000000000001000000001000000000000000000000
10000000010000000000100000000001000000001000000000000000000000
11000000000000000000001000000001000000001000000000000000000000
10000000000000000010000001000001000000001000000000000000000000
10000000000000100000000000000101000000001000000000000000000000
10000001000000100000000000000000100000001000000000000000000000
10010000000000000010000000000000100000001000000000000000000000
10000000100000000000100000000000100000001000000000000000000000
10000000000000000100000010000000100000001000000000000000000000
10000000000010000000000001000000100000001000000000000000000000
10000000000000010000000000010000100000001000000000000000000000
10000000010000000000000000001000100000001000000000000000000000
10000000000001000000000000000100100000001000000000000000000000
10000010000010000000000000000000010000001000000000000000000000
10000001000000000000100000000000010000001000000000000000000000
10000000000000100000001000000000010000001000000000000000000000
10000000000000010000000100000000010000001000000000000000000000
10000000100000000000000000100000010000001000000000000000000000
10000010000000000000100000000000001000001000000000000000000000
10000000000000100000000100000000001000001000000000000000000000
10000000000000001000000000000001001000001000000000000000000000
10000100000000000000100000000000000100001000000000000000000000
10000000000000001000001000000000000100001000000000000000000000
10000000000001001000000000000000000010001000000000000000000000
10010000000000000000100000000000000001001000000000000000000000
10000000100000000000001000000000000001001000000000000000000000
10000000000000000010000000000000000101001000000000000000000000
10000000000010000010000000000000000000101000000000000000000000
10100000000000000000100000000000000000101000000000000000000000
10000000000000100000010000000000000000101000000000000000000000
10000000000000001000000000100000000000101000000000000000000000
10000000010000000000000000010000000000101000000000000000000000
10000000000000000000100000010000000000011000000000000000000000
10000000000001000000000000000000010000011000000000000000000000
10000100000100000000010000000000000000000100000000000000000000
10000000010010000000010000000000000000000100000000000000000000
10000000100001000000010000000000000000000100000000000000000000
10000001000000100000010000000000000000000100000000000000000000
10000010000000010000010000000000000000000100000000000000000000
10000000001000001000010000000000000000000100000000000000000000
10010000000000000010010000000000000000000100000000000000000000
10100000000000000001010000000000000000000100000000000000000000
11000000000010000000001000000000000000000100000000000000000000
10000000001001000000001000000000000000000100000000000000000000
10000010001000000000000100000000000000000100000000000000000000
10000000010100000000000100000000000000000100000000000000000000
11000000000001000000000100000000000000000100000000000000000000
10000000000000100001000100000000000000000100000000000000000000
10000000000000010000001100000000000000000100000000000000000000
11000010000000000000000010000000000000000100000000000000000000
10000000000100100000000010000000000000000100000000000000000000
10010000000000000000001010000000000000000100000000000000000000
11000000100000000000000001000000000000000100000000000000000000
10100000001000000000000001000000000000000100000000000000000000
10010010000000000000000000100000000000000100000000000000000000
10001000000000100000000000100000000000000100000000000000000000
10100000000000001000000000100000000000000100000000000000000000
10000000000000000011000000100000000000000100000000000000000000
10000100000000000000000010100000000000000100000000000000000000
10000000110000000000000000010000000000000100000000000000000000
10000000001000000001000000010000000000000100000000000000000000
10000000000000000010001000010000000000000100000000000000000000
10000000000010000000000100010000000000000100000000000000000000
10001000100000000000000000001000000000000100000000000000000000
10000000001000000100000000001000000000000100000000000000000000
10000000010000000000000010001000000000000100000000000000000000
10000001000000001000000000000100000000000100000000000000000000
10000000000000100010000000000100000000000100000000000000000000
10000000001000000000000010000100000000000100000000000000000000
10000000000100000000000000010100000000000100000000000000000000
10000100001000000000000000000010000000000100000000000000000000
10000000010001000000000000000010000000000100000000000000000000
10000000000010100000000000000010000000000100000000000000000000
10000010000000001000000000000010000000000100000000000000000000
10000001000000000000001000000010000000000100000000000000000000
10001000000000000000000100000010000000000100000000000000000000
10000000000000000100000000010010000000000100000000000000000000
10000000100000010000000000000001000000000100000000000000000000
10000000000010000100000000000001000000000100000000000000000000
11000000000000000000010000000001000000000100000000000000000000
10000000000000100000001000000001000000000100000000000000000000
10000000000001000000000010000001000000000100000000000000000000
10000001000000000000000000100001000000000100000000000000000000
10000000000000000001000000001001000000000100000000000000000000
10000010000010000000000000000000100000000100000000000000000000
10000000000001000100000000000000100000000100000000000000000000
10010000000000000000000100000000100000000100000000000000000000
10000000000100000000000000001000100000000100000000000000000000
10000000000000000010000000000010100000000100000000000000000000
10010000000000000001000000000000010000000100000000000000000000
10000100000000000000000001000000010000000100000000000000000000
10000000001000000000000000100000010000000100000000000000000000
10000000000000100000000000000000110000000100000000000000000000
10000000001000010000000000000000001000000100000000000000000000
11000000000000000010000000000000001000000100000000000000000000
10000000000100000001000000000000001000000100000000000000000000
10000000000010000000000001000000001000000100000000000000000000
10001000000000000000001000000000000100000100000000000000000000
10000000000100000000000001000000000100000100000000000000000000
10000000000000000010000000000001000100000100000000000000000000
10000000000000010100000000000000000010000100000000000000000000
10001000000000000000010000000000000010000100000000000000000000
10000000000100000010000000000000000001000100000000000000000000
10000010000000000001000000000000000001000100000000000000000000
10000100000000000000100000000000000001000100000000000000000000
10000000000000010000000000010000000001000100000000000000000000
10000000000000000101000000000000000000100100000000000000000000
10000000100000000000001000000000000000100100000000000000000000
10000000000000010000000001000000000000010100000000000000000000
10000000000000001000000000000001000000010100000000000000000000
10000001000000000000000100000000000000001100000000000000000000
10000000000000000010000000001000000000001100000000000000000000
10000000000000000001000000000100000000001100000000000000000000
10000000000000001000000000000000010000001100000000000000000000
10000000000000000100000000000000000100001100000000000000000000
10101000000000000000000100000000000000000010000000000000000000
11000001000000000000000100000000000000000010000000000000000000
10000000000110000000000100000000000000000010000000000000000000
10000000001001000000000100000000000000000010000000000000000000
10000000100000010000000100000000000000000010000000000000000000
10000010000000000100000100000000000000000010000000000000000000
10000100000000000010000100000000000000000010000000000000000000
10000000000000001000001100000000000000000010000000000000000000
10100000100000000000000010000000000000000010000000000000000000
11000000010000000000000010000000000000000010000000000000000000
10000000000000000010010010000000000000000010000000000000000000
10000001001000000000000001000000000000000010000000000000000000
10001000000000010000000001000000000000000010000000000000000000
11000000000000001000000001000000000000000010000000000000000000
10100000000000000000100001000000000000000010000000000000000000
10000000000000000100010001000000000000000010000000000000000000
10000000000000100000000011000000000000000010000000000000000000
10010000000010000000000000100000000000000010000000000000000000
10000010000000000010000000100000000000000010000000000000000000
10000000000000001000010000100000000000000010000000000000000000
10000000000001000000001000100000000000000010000000000000000000
10000000000000010000000010100000000000000010000000000000000000
11000000001000000000000000010000000000000010000000000000000000
10000000000000001010000000010000000000000010000000000000000000
10000000000000010000010000010000000000000010000000000000000000
10000010000000000000001000010000000000000010000000000000000000
10000000000000100000000100010000000000000010000000000000000000
10000000000000000110000000001000000000000010000000000000000000
10000000000000010001000000001000000000000010000000000000000000
10000000000000100000010000001000000000000010000000000000000000
10000100000000000000001000001000000000000010000000000000000000
10000100001000000000000000000100000000000010000000000000000000
10100000000010000000000000000100000000000010000000000000000000
10010000000000000010000000000100000000000010000000000000000000
10000000000000001000100000000100000000000010000000000000000000
10000000000001000000010000000100000000000010000000000000000000
10000001000000000000000010000100000000000010000000000000000000
10000000000100000000000000001100000000000010000000000000000000
10000001000000010000000000000010000000000010000000000000000000
10010000000000000100000000000010000000000010000000000000000000
10000000000010000000010000000010000000000010000000000000000000
10000010000010000000000000000001000000000010000000000000000000
10000000000001100000000000000001000000000010000000000000000000
10000000100000000010000000000001000000000010000000000000000000
11000000000000000000100000000001000000000010000000000000000000
10000000100000100000000000000000100000000010000000000000000000
10010000000000000000001000000000100000000010000000000000000000
10000001000000100000000000000000010000000010000000000000000000
10000000010000000000010000000000010000000010000000000000000000
10000100000000000000000010000000010000000010000000000000000000
10000000000100000000000010000000001000000010000000000000000000
10000000001000000000000000001000001000000010000000000000000000
10000000000001000010000000000000000100000010000000000000000000
10000000000010000000000000010000000100000010000000000000000000
10000000000000000100000000000000100100000010000000000000000000
10000000000000010000100000000000000010000010000000000000000000
10000010000000000000010000000000000010000010000000000000000000
10000000000000001000000010000000000010000010000000000000000000
10000000000000100000100000000000000001000010000000000000000000
10000100000000000000010000000000000001000010000000000000000000
10001000000000000000010000000000000000100010000000000000000000
10000000000000000100000000010000000000100010000000000000000000
10010000000000000000010000000000000000010010000000000000000000
10000000000001000000000010000000000000010010000000000000000000
10000000000010000000000001000000000000010010000000000000000000
10000000000000001000000000000010000000010010000000000000000000
10000000000000000100001000000000000000001010000000000000000000
10000000000001000000000000000010000000001010000000000000000000
10000000000000000010000000000000001000001010000000000000000000
10000000000000000100000000100000000000000110000000000000000000
10000000000000010000000000000000100000000110000000000000000000
10000000000000000010000000000000010000000110000000000000000000
10000000000011000000000001000000000000000001000000000000000000
10000000000100100000000001000000000000000001000000000000000000
10000000001000010000000001000000000000000001000000000000000000
10000010000000000001000001000000000000000001000000000000000000
10000100000000000000100001000000000000000001000000000000000000
10001000000000000000010001000000000000000001000000000000000000
10001000100000000000000000100000000000000001000000000000000000
11000000000010000000000000100000000000000001000000000000000000
10000001001000000000000000010000000000000001000000000000000000
10010000000001000000000000010000000000000001000000000000000000
10000000100000000010000000010000000000000001000000000000000000
10000000000000100000000000110000000000000001000000000000000000
10000000010000000000010000001000000000000001000000000000000000
10000000100000000000000001001000000000000001000000000000000000
10100000000000010000000000000100000000000001000000000000000000
10000000000000001100000000000100000000000001000000000000000000
10000000100000100000000000000010000000000001000000000000000000
10010000000000100000000000000001000000000001000000000000000000
10000000001000001000000000000001000000000001000000000000000000
11000000000000000001000000000001000000000001000000000000000000
10000000100000000000010000000001000000000001000000000000000000
10000100000000010000000000000000100000000001000000000000000000
10000001000000000000000100000000100000000001000000000000000000
10000000000010000000000000010000010000000001000000000000000000
10000000100000001000000000000000001000000001000000000000000000
10000100000000000000010000000000001000000001000000000000000000
10000000000000010000001000000000001000000001000000000000000000
10000001000000000000000001000000001000000001000000000000000000
10000000000000010010000000000000000100000001000000000000000000
10000000000010000000001000000000000100000001000000000000000000
10000000000000001000000001000000000100000001000000000000000000
10000000000001000000000000000100000100000001000000000000000000
10000100000000000001000000000000000010000001000000000000000000
10000000000100000000100000000000000010000001000000000000000000
10000000000000001000000000000000010010000001000000000000000000
10001000000000000000100000000000000001000001000000000000000000
10000000010000000000001000000000000000100001000000000000000000
10000001000000000000000010000000000000100001000000000000000000
10000000000100000000000000001000000000100001000000000000000000
10000010000000000000000100000000000000010001000000000000000000
10000000000010000000000000000100000000001001000000000000000000
10000000000000001000000000000010000000001001000000000000000000
10000000000000100000000000001000000000000101000000000000000000
10000000000000000100000000000001000000000011000000000000000000
10000100001000000000000000010000000000000000100000000000000000
10000000000001100000000000010000000000000000100000000000000000
10000000000010010000000000010000000000000000100000000000000000
10000000000100001000000000010000000000000000100000000000000000
10000000010000000010000000010000000000000000100000000000000000
10000000100000000001000000010000000000000000100000000000000000
10000001000000000000100000010000000000000000100000000000000000
10000100000000000001000000001000000000000000100000000000000000
10000000010000000000100000001000000000000000100000000000000000
10000000000000001000001000001000000000000000100000000000000000
10000000000001000010000000000100000000000000100000000000000000
10000000000000010000001000000100000000000000100000000000000000
10000000000000100000001000000010000000000000100000000000000000
10100000000000001000000000000001000000000000100000000000000000
11000000000000000010000000000001000000000000100000000000000000
10000100000000000000010000000001000000000000100000000000000000
10000000000001000000001000000001000000000000100000000000000000
10000000000000010000000000100001000000000000100000000000000000
10000000010000000001000000000000100000000000100000000000000000
10010000000000000000100000000000100000000000100000000000000000
10000000000010000000001000000000100000000000100000000000000000
10000000100000001000000000000000010000000000100000000000000000
10100000000000000010000000000000010000000000100000000000000000
10000100000000000000001000000000010000000000100000000000000000
10000000001000000000001000000000001000000000100000000000000000
10000000010000000000001000000000000100000000100000000000000000
10000000000000001000000010000000000100000000100000000000000000
10000000000010000000000001000000000100000000100000000000000000
10001000000000000000100000000000000010000000100000000000000000
10000000100000000000001000000000000010000000100000000000000000
10000001000000000000001000000000000001000000100000000000000000
10000010000000000000001000000000000000100000100000000000000000
10000000000001000000000100000000000000010000100000000000000000
10000000000000001000000001000000000000010000100000000000000000
10000000100000000000000010000000000000001000100000000000000000
10000000000100000000000000100000000000000010100000000000000000
10000000000001000000000000001000000000000010100000000000000000
10000000000010000100000000000100000000000000010000000000000000
10000000000100000010000000000100000000000000010000000000000000
10000000001000000001000000000100000000000000010000000000000000
10000001000000000000001000000100000000000000010000000000000000
10000001000000100000000000000010000000000000010000000000000000
10010000000000001000000000000010000000000000010000000000000000
10000000000100000000000001000010000000000000010000000000000000
10000000000010000000000000100010000000000000010000000000000000
11000000000000000100000000000001000000000000010000000000000000
10000000010000000000000010000001000000000000010000000000000000
10000000000010000000000001000001000000000000010000000000000000
10000000100000001000000000000000100000000000010000000000000000
10000000001000000100000000000000100000000000010000000000000000
10000000010000000000010000000000100000000000010000000000000000
10000000000010000000000000010000100000000000010000000000000000
10000000000001000010000000000000010000000000010000000000000000
10000000000000010001000000000000010000000000010000000000000000
10000000000000100000100000000000010000000000010000000000000000
10000100000000000000010000000000010000000000010000000000000000
10000000000100000000000010000000010000000000010000000000000000
10000000000000010000100000000000001000000000010000000000000000
10000000000010000000010000000000001000000000010000000000000000
10000001000000000000000100000000001000000000010000000000000000
10000000010000000000000001000000000100000000010000000000000000
10000000000001000000000000001000000100000000010000000000000000
10000000000000100000010000000000000010000000010000000000000000
10000000100000000000000100000000000010000000010000000000000000
10000000000001000000000010000000000010000000010000000000000000
10000000010000000000001000000000000001000000010000000000000000
10000000000000010000000000000100000000000010010000000000000000
10000000100000001000000000000001000000000000001000000000000000
10000000000000100100000000000001000000000000001000000000000000
10000000000001000010000000000001000000000000001000000000000000
10000000000100000000100000000001000000000000001000000000000000
10000000001000000000010000000001000000000000001000000000000000
10000000010000000000001000000001000000000000001000000000000000
10000000010000000010000000000000010000000000001000000000000000
10000100000000000000100000000000010000000000001000000000000000
10000000000001000000000100000000010000000000001000000000000000
10000000000010000000000100000000001000000000001000000000000000
10000000001000000000100000000000000100000000001000000000000000
10000000000100000000000100000000000100000000001000000000000000
10000000010000000000000010000000000100000000001000000000000000
10000000001000000000000100000000000010000000001000000000000000
10000000010000000000000100000000000001000000001000000000000000
10000000000010000000010000000000010000000000000100000000000000
10000000000100000000001000000000010000000000000100000000000000
10000000001000000000000100000000010000000000000100000000000000
10000000001000000000100000000000001000000000000100000000000000
10000001000000000000010000000000001000000000000100000000000000
10000000010000000000000100000000000100000000000100000000000000
10000000000100000000001000000000000100000000000010000000000000
10000000000010000000000100000000000100000000000010000000000000
10000000000100000000000010000000000010000000000010000000000000
11001000001000000000000000000000000000000000000000000000000001
10000010011000000000000000000000000000000000000000000000000001
11000000100100000000000000000000000000000000000000000000000001
10010000001100000000000000000000000000000000000000000000000001
11000100000000100000000000000000000000000000000000000000000001
10000000010001100000000000000000000000000000000000000000000001
10010000000001000100000000000000000000000000000000000000000001
10001000000000100100000000000000000000000000000000000000000001
11000010000000000001000000000000000000000000000000000000000001
10001000000010000001000000000000000000000000000000000000000001
10000001000000010001000000000000000000000000000000000000000001
10000000000001000011000000000000000000000000000000000000000001
11010000000000000000100000000000000000000000000000000000000001
10100000100000000000100000000000000000000000000000000000000001
10000000000010000010100000000000000000000000000000000000000001
10000000000000000101100000000000000000000000000000000000000001
10000100000010000000010000000000000000000000000000000000000001
10010000000000100000010000000000000000000000000000000000000001
10000000010000001000010000000000000000000000000000000000000001
10000001000000000010010000000000000000000000000000000000000001
10001001000000000000001000000000000000000000000000000000000001
10000100000001000000001000000000000000000000000000000000000001
10100000000000001000001000000000000000000000000000000000000001
10000000010000000100001000000000000000000000000000000000000001
10000000000000010010001000000000000000000000000000000000000001
10000010000000000000101000000000000000000000000000000000000001
11000000010000000000000100000000000000000000000000000000000001
10000001000001000000000100000000000000000000000000000000000001
10000000001000001000000100000000000000000000000000000000000001
10001000000000000010000100000000000000000000000000000000000001
10000100000000000001000100000000000000000000000000000000000001
10000000000000100000001100000000000000000000000000000000000001
10001000000000010000000010000000000000000000000000000000000001
10000000010000000000100010000000000000000000000000000000000001
11000001000000000000000001000000000000000000000000000000000001
10000100010000000000000001000000000000000000000000000000000001
10000000000101000000000001000000000000000000000000000000000001
10000000000010100000000001000000000000000000000000000000000001
10000000000000001000100001000000000000000000000000000000000001
10000000000000000010000011000000000000000000000000000000000001
10000100000100000000000000100000000000000000000000000000000001
10000000000000010000010000100000000000000000000000000000000001
10001010000000000000000000010000000000000000000000000000000001
10010000100000000000000000010000000000000000000000000000000001
10000000000011000000000000010000000000000000000000000000000001
10000000000000110000000000010000000000000000000000000000000001
10000000000000000000010100010000000000000000000000000000000001
10000000000000000001000010010000000000000000000000000000000001
10000001010000000000000000001000000000000000000000000000000001
10100000001000000000000000001000000000000000000000000000000001
11000000000010000000000000001000000000000000000000000000000001
10000100000000000100000000001000000000000000000000000000000001
10000000000000000001010000001000000000000000000000000000000001
10000000000100000000000100001000000000000000000000000000000001
10000000000000000010000000101000000000000000000000000000000001
10000000000000001000000000011000000000000000000000000000000001
10000101000000000000000000000100000000000000000000000000000001
11000000000000001000000000000100000000000000000000000000000001
10000000100000000010000000000100000000000000000000000000000001
10000000000100000000010000000100000000000000000000000000000001
10000000000000000000001010000100000000000000000000000000000001
10000000000001000000000000001100000000000000000000000000000001
10001000000100000000000000000010000000000000000000000000000001
10010000000010000000000000000010000000000000000000000000000001
10000000001000000100000000000010000000000000000000000000000001
10000000000001000000100000000010000000000000000000000000000001
10000010000000000000000100000010000000000000000000000000000001
10000001000000000000000010000010000000000000000000000000000001
10000000000000000001000000100010000000000000000000000000000001
10000000000000000010000000010010000000000000000000000000000001
10100100000000000000000000000001000000000000000000000000000001
10000010000000100000000000000001000000000000000000000000000001
10000000000100001000000000000001000000000000000000000000000001
10000000010000000001000000000001000000000000000000000000000001
10000000000000010000100000000001000000000000000000000000000001
10000000000010000000001000000001000000000000000000000000000001
10000000000000000100000001000001000000000000000000000000000001
10000000000000000000000000100101000000000000000000000000000001
10000010000000010000000000000000100000000000000000000000000001
10000000100000000001000000000000100000000000000000000000000001
11000000000000000000001000000000100000000000000000000000000001
10000000000001000000000010000000100000000000000000000000000001
10000000000000000100000000100000100000000000000000000000000001
10000000001000000000000000000001100000000000000000000000000001
10000000000000010100000000000000010000000000000000000000000001
10000000000000001010000000000000010000000000000000000000000001
10001000000000000000010000000000010000000000000000000000000001
10000000100000000000000100000000010000000000000000000000000001
10010000000000000000000010000000010000000000000000000000000001
10000000001000000000000001000000010000000000000000000000000001
10100000000000000000000000100000010000000000000000000000000001
10000000000010000000000000000100010000000000000000000000000001
10000000010000000000000000000010010000000000000000000000000001
10000001000000000000000000000001010000000000000000000000000001
10100000000100000000000000000000001000000000000000000000000001
10000000000010010000000000000000001000000000000000000000000001
10000000000000000001001000000000001000000000000000000000000001
10000010000000000000000000100000001000000000000000000000000001
10000000100000000000000000001000001000000000000000000000000001
10001000000000000000000000000100001000000000000000000000000001
10000100000000000000000000000010001000000000000000000000000001
10000000000000000000000100000000101000000000000000000000000001
10000000001010000000000000000000000100000000000000000000000001
11000000000000000000010000000000000100000000000000000000000001
10000000000000000000000101000000000100000000000000000000000001
10000000000000100000000000000000001100000000000000000000000001
10100000000000010000000000000000000010000000000000000000000001
11000000000000000100000000000000000010000000000000000000000001
10010000000000000000000100000000000010000000000000000000000001
10000001000000000000000000010000000010000000000000000000000001
10000000010000000000000000000100000010000000000000000000000001
10000000000001000000000000000000010010000000000000000000000001
10000000000000000000010000000000001010000000000000000000000001
10000000000000000001000000000000000110000000000000000000000001
10000000001000010000000000000000000001000000000000000000000001
10000000000010001000000000000000000001000000000000000000000001
10000000000000000000010001000000000001000000000000000000000001
10001000000000000000000000100000000001000000000000000000000001
10000000000000000000001000010000000001000000000000000000000001
10000000000100000000000000000000010001000000000000000000000001
10010000000000001000000000000000000000100000000000000000000001
10000010000000000100000000000000000000100000000000000000000001
11000000000000000010000000000000000000100000000000000000000001
10000000100000000000000010000000000000100000000000000000000001
10000000000000100000000000000010000000100000000000000000000001
10000000000000000000010000000000100000100000000000000000000001
10000000000000000000001000000000000100100000000000000000000001
10000000000000000000100000000000000001100000000000000000000001
10010000000000000001000000000000000000010000000000000000000001
10000000100000000000010000000000000000010000000000000000000001
10000010000000000000000001000000000000010000000000000000000001
10000000000000000010000000000001000000010000000000000000000001
10000000000000100000000000000000010000010000000000000000000001
10000000000000000000100000000000000010010000000000000000000001
10000000000010000000000000100000000000000100000000000000000001
10000000000000010000000000000100000000000100000000000000000001
10000000001000000000000010000000000000000010000000000000000001
10000000000000000010000000000000100000000010000000000000000001
10000000000000001000000000100000000000000001000000000000000001
10000000000000000100000000010000000000000001000000000000000001


==> anc/verify_codes.py <==
#!/usr/bin/env python3
"""Self-contained verifier: accepts an archive with codes/A_n_d_w_M.txt witnesses."""
import sys,zipfile,re,itertools,math,hashlib
PAT=re.compile(r'^codes/A(\d+)_(\d+)_(\d+)_(\d+)\.txt$')

def verify_archive(path):
    ok=0
    with zipfile.ZipFile(path) as z:
        if z.testzip() is not None: raise ValueError('ZIP integrity failure')
        entries=sorted(s for s in z.namelist() if PAT.fullmatch(s))
        if len(entries)!=13: raise ValueError(f'Expected 13 codes, found {len(entries)}')
        for entry in entries:
            n,d,w,m=map(int,PAT.fullmatch(entry).groups())
            if not (d%2==0 and 0<d<=2*w and w<n and n<=64): raise ValueError('Unsupported parameters')
            t=w-d//2+1
            cache=[[math.comb(j,i) if j>=i else 0 for j in range(n)] for i in range(1,t+1)]
            seen=bytearray((math.comb(n,t)+7)//8)
            h=hashlib.sha256(); count=0
            with z.open(entry) as f:
                for raw in f:
                    h.update(raw);s=raw.rstrip(b'\r\n')
                    if len(s)!=n or any(c not in (48,49) for c in s): raise ValueError(f'{entry}: invalid length/alphabet at line {count+1}')
                    positions=[i for i,c in enumerate(s) if c==49]
                    if len(positions)!=w: raise ValueError(f'{entry}: wrong weight at line {count+1}')
                    for part in itertools.combinations(positions,t):
                        k=sum(cache[i][part[i]] for i in range(t));idx=k>>3;bit=1<<(k&7)
                        if seen[idx]&bit: raise ValueError(f'{entry}: forbidden intersection / duplicate at line {count+1}')
                        seen[idx]|=bit
                    count+=1
            if count!=m: raise ValueError(f'{entry}: expected {m} words, found {count}')
            print(f'PASS A({n},{d},{w}) >= {m}; sha256={h.hexdigest()}')
            ok+=1
    print(f'VERIFIED {ok}/13 EXPLICIT LOWER-BOUND WITNESSES')
if __name__=='__main__':
    if len(sys.argv)!=2: sys.exit('Usage: python3 verify_codes.py PATH_TO_ZIP')
    verify_archive(sys.argv[1])


==> anc/verify_independent.py <==
#!/usr/bin/env python3
"""Independent, readable second checker for 13 published constant-weight-code witnesses.

Uses a Python set of bitmasks rather than the first checker's combinadic-bitarray.
Does not depend on any solver or research implementation. Cross-checks CLAIMS.csv.
"""
import csv
import hashlib
import io
import itertools
import math
import pathlib
import re
import sys
import zipfile

NAME = re.compile(r"codes/A(\d+)_(\d+)_(\d+)_(\d+)\.txt\Z")

def check(archive):
    results = []
    with zipfile.ZipFile(archive) as z:
        claims = list(csv.DictReader(io.StringIO(z.read("CLAIMS.csv").decode("utf-8"))))
        if len(claims) != 13:
            raise ValueError("Incorrect number of claims")
        for row in claims:
            name = row["code_file"]
            m = NAME.fullmatch(name)
            if not m:
                raise ValueError("Malformed witness name: " + name)
            n, d, w, expected = map(int, m.groups())
            if row["parameter"] != f"A({n},{d},{w})" or expected != int(row["new_lower_bound"]):
                raise ValueError("Manifest name/parameters disagree")
            if d <= 0 or d % 2 or w < d//2 or w > n:
                raise ValueError("Invalid parameters")
            t = w - d//2 + 1
            data = z.read(name)
            if hashlib.sha256(data).hexdigest() != row["code_sha256"]:
                raise ValueError("Bad SHA-256: " + name)
            blocks = data.splitlines()
            if len(blocks) != expected:
                raise ValueError("Wrong block count: " + name)
            seen = set()
            degrees = [0] * n
            for j, word in enumerate(blocks, 1):
                if len(word) != n or any(v not in (ord('0'), ord('1')) for v in word):
                    raise ValueError(f"Invalid word {name}:{j}")
                support = tuple(i for i,v in enumerate(word) if v == ord('1'))
                if len(support) != w:
                    raise ValueError(f"Invalid weight {name}:{j}")
                for p in support:
                    degrees[p] += 1
                for subset in itertools.combinations(support, t):
                    mask = sum(1 << p for p in subset)
                    if mask in seen:
                        raise ValueError(f"Distance violation {name}:{j}")
                    seen.add(mask)
            shadow_size = expected * math.comb(w, t)
            if len(seen) != shadow_size:
                raise AssertionError('t-shadow accounting mismatch')
            universe_size = math.comb(n, t)
            ub = universe_size // math.comb(w, t)
            results.append(dict(n=n,d=d,w=w,t=t,earlier=int(row['listed_lower_bound_on_2026_11_09']),
                                M=expected, gain=expected-int(row['listed_lower_bound_on_2026_11_09']),
                                lower_shadow=shadow_size, total_shadow=universe_size,
                                unused_t_subsets=universe_size-shadow_size,
                                packing_upper_bound=ub, deficit_from_packing_bound=ub-expected,
                                density=shadow_size/universe_size,degree_min=min(degrees),degree_max=max(degrees),
                                degree_range=max(degrees)-min(degrees)))
            print(f"PASS A({n},{d},{w}) >= {expected}: {len(seen)} unique {t}-subsets; coverage={shadow_size/universe_size:.6f}")
    return results

if __name__ == '__main__':
    import json
    rows = check(sys.argv[1]); print('VERIFIED', len(rows), 'OF', 13)
    if len(sys.argv) > 2:
        p = pathlib.Path(sys.argv[2])
        if p.suffix.lower() == '.csv':
            with p.open('w', newline='', encoding='utf-8') as f:
                wr = csv.DictWriter(f, fieldnames=list(rows[0]))
                wr.writeheader()
                wr.writerows(rows)
        else:
            p.write_text(json.dumps(rows, indent=2) + '\n', encoding='utf-8')


==> anc/verify_orbit_codes.py <==
#!/usr/bin/env python3
"""Self-contained validator for published constant-weight codes from cyclic generators and representatives.

Usage: python3 verify_orbit_codes.py ORBIT_CERTIFICATES.zip [ORIGINAL_WITNESS.zip]
Standard library only. No search solver or source code required.
"""
import csv, hashlib, io, itertools, math, re, sys, zipfile


def shift(mask, blocks):
    """Rotate each consecutive coordinate block by +1; blocks of size 1 remain fixed."""
    result = 0
    i = 0
    for block in blocks:
        cmask = (1 << block) - 1
        portion = (mask >> i) & cmask
        if block > 1:
            portion = ((portion << 1) | (portion >> (block - 1))) & cmask
        result |= portion << i
        i += block
    return result


def read_binary_mask(line, n, w):
    if len(line) != n or not all(ch in (48,49) for ch in line):
        raise ValueError('Malformed binary representative')
    mask = sum(1 << i for i,b in enumerate(line) if b == 49)
    if mask.bit_count() != w:
        raise ValueError('Invalid representative weight')
    return mask


def check(orbit_zip, original_zip=None):
    total_words = total_reps = 0
    original = zipfile.ZipFile(original_zip) if original_zip else None
    with zipfile.ZipFile(orbit_zip) as a:
        rows = list(csv.DictReader(io.StringIO(a.read('ORBIT_MANIFEST.csv').decode('ascii'))))
        if len(rows) != 13:
            raise ValueError('Expected exactly 13 manifest rows')
        for row in rows:
            n,d,w,M,order,num = (int(row[x]) for x in ('n','d','w','M','order','rep_count'))
            blocks = [int(x) for x in row['blocks'].split()]
            if sum(blocks) != n or math.lcm(*blocks) != order or not (2 <= d <= 2*w and d%2==0):
                raise ValueError('Invalid construction parameters')
            filename = row['rep_file']
            if not re.fullmatch(r'reps/A\d+_\d+_\d+_\d+_reps\.txt', filename):
                raise ValueError('Unsafe or unexpected representative filename')
            repdata = a.read(filename)
            if hashlib.sha256(repdata).hexdigest() != row['rep_sha256']:
                raise ValueError('Representative hash mismatch')
            lines = repdata.splitlines()
            if len(lines) != num:
                raise ValueError('Wrong number of representatives')
            seen_words = set()
            orbit_sizes = {}
            for line in lines:
                x = read_binary_mask(line,n,w)
                orbit = set()
                for _ in range(order):
                    if x in orbit:
                        raise ValueError('Orbit returned prematurely')
                    orbit.add(x)
                    x = shift(x,blocks)
                    if x == read_binary_mask(line,n,w):
                        break
                else:
                    raise ValueError('Orbit did not close within group order')
                if len(orbit) not in (1,3,5,7,19,35,38,43,53,59,61):
                    raise ValueError('Unexpected orbit length')
                if orbit & seen_words:
                    raise ValueError('Orbit overlap / repeated representative')
                seen_words.update(orbit)
                orbit_sizes[len(orbit)] = orbit_sizes.get(len(orbit),0) + 1
            if len(seen_words) != M:
                raise ValueError('Generated wrong number of words')
            orb_csv = ','.join(f'{size}:{count}' for size,count in sorted(orbit_sizes.items()))
            if orb_csv != row['orbit_sizes']:
                raise ValueError('Orbit size distribution mismatch')
            # Complete, non-random verification of minimum distance by the repeated t-subset test.
            t = w-d//2+1
            occupied = set()
            for word in seen_words:
                support = [i for i in range(n) if word >> i & 1]
                for subset in itertools.combinations(support,t):
                    token = sum(1<<j for j in subset)
                    if token in occupied:
                        raise ValueError(f'Minimum-distance violation in A({n},{d},{w})')
                    occupied.add(token)
            if len(occupied) != M * math.comb(w,t):
                raise ValueError('Packing incidence mismatch')
            if original:
                ref = f'codes/A{n}_{d}_{w}_{M}.txt'
                raw = original.read(ref)
                if hashlib.sha256(raw).hexdigest()!=row['original_code_sha256']:
                    raise ValueError('Original witness hash mismatch')
                originals = {read_binary_mask(line,n,w) for line in raw.splitlines()}
                if seen_words != originals:
                    raise ValueError('Expansion differs from original archived code')
            total_words += M; total_reps += num
            print(f'PASS A({n},{d},{w}) >= {M}: |G|={order}, reps={num}, orbits={orb_csv}, distance >= {d}')
    if original: original.close()
    if total_words != 408729 or total_reps != 11386:
        raise ValueError('Totals unexpected')
    print('VERIFIED 13/13; words=',total_words,'representatives=',total_reps,
          '; exact original-set match:',bool(original_zip))

if __name__ == '__main__':
    if len(sys.argv) not in (2,3):
        sys.exit('Usage: python3 verify_orbit_codes.py ORBIT_CERTIFICATES.zip [ORIGINAL_WITNESSES.zip]')
    check(sys.argv[1], sys.argv[2] if len(sys.argv)==3 else None)

